Two Types of Tertiarization: Household Demand, Production Networks, and the Rise of Services

I measure whether the rise of services is ultimately supported by household consumption or by non-household demand through production networks, investment, exports, and government. Using harmonized input-output tables for 76 economies over 1995-2022, I attribute service value added to its ultimate domestic final-demand category and measure the household orientation of each service economy in both levels and growth. The conventional service share does not reveal the type: it is negatively correlated with household orientation, and only about four in ten tertiarization episodes are majority-household. Among the 65 economies whose service share rose over 1995-2018, 77 percent became less household-oriented; the share is 75 percent under a two-percentage-point material-change threshold. Yet household-supported production becomes more service-intensive with income because households' aggregate position falls faster. A one-type benchmark has no purchaser margin; a two-type extension gives the condition for this reversal. An exact Leontief accounting and Shapley decomposition allocate a median 73 percent of service-share growth to production-system channels, which are the largest contribution in 80 percent of economies with materially rising shares. The decline in household orientation is instead allocated mainly to aggregate final-demand structure. The service share records how much service activity exists, not which economic transformation produced it.

==> anc/H_episodes_national_currency.csv <==
country,t0,t1,H_usd,H_lcu,exp_usd,exp_lcu
AUS,1995,2005,0.5773,0.576942,0.124,0.123799
AUT,1995,2005,0.3296,0.36007,0.5032,0.464189
BEL,1995,2005,0.2678,0.298791,0.5365,0.510926
BLR,1995,2005,0.3682,0.429814,0.408,0.331876
BRA,1995,2005,0.3891,0.646569,0.6319,0.16744
CAN,1995,2005,0.5627,,0.2456,
CHE,1995,2005,0.1662,0.217576,0.722,0.654783
CHL,1995,2005,0.4529,0.493104,0.3755,0.329344
CHN,1995,2005,0.39,0.389464,0.2541,0.254879
CIV,1995,2005,0.5748,0.574398,0.3855,0.372477
CMR,1995,2005,0.6328,0.631978,0.176,0.176627
COL,1995,2005,0.6849,0.691552,0.1751,0.116392
CRI,1995,2005,0.4778,0.513903,0.4008,0.344597
CYP,1995,2005,0.4147,0.412167,0.501,0.50344
CZE,1995,2005,0.3974,0.398491,0.3557,0.355544
DEU,1995,2005,0.2964,0.382464,0.8051,0.604675
DNK,1995,2005,0.3629,0.376571,0.4577,0.436524
EGY,1995,2005,0.5421,0.570695,0.359,0.321777
ESP,1995,2005,0.5497,0.555048,0.227,0.22453
EST,1995,2005,0.3705,0.372909,0.426,0.425787
FIN,1995,2005,0.4288,0.439332,0.2904,0.288652
FRA,1995,2005,0.4385,0.449822,0.2853,0.276572
GBR,1995,2005,0.5792,0.569513,0.2358,0.241723
GRC,1995,2005,0.5185,0.540444,0.3277,0.294577
HKG,1995,2005,0.3268,,0.8788,
HRV,1995,2005,0.4542,0.463806,0.379,0.365815
HUN,1995,2005,0.4091,0.415808,0.3886,0.378269
IDN,1995,2005,0.6373,0.587033,0.4106,0.246072
IND,1995,2005,0.4983,0.520882,0.2827,0.259109
IRL,1995,2005,0.2586,0.259778,0.6498,0.648299
ISL,1995,2005,0.4981,0.498114,0.2271,0.225824
ISR,1995,2005,0.4367,0.479429,0.4913,0.374312
ITA,1995,2005,0.5695,0.568509,0.1989,0.197534
JOR,1995,2005,0.6647,0.662498,0.2071,0.208902
KHM,1995,2005,0.3988,0.473665,0.5336,0.453999
KOR,1995,2005,0.5532,0.549329,0.2556,0.23679
LTU,1995,2005,0.4912,0.48615,0.3629,0.36935
LUX,1995,2005,0.0897,0.105483,0.8413,0.82372
LVA,1995,2005,0.3844,0.387527,0.3238,0.32543
MLT,1995,2005,0.3672,0.366335,0.4806,0.481059
NGA,1995,2005,0.6426,0.61705,0.082,0.0916258
NLD,1995,2005,0.3669,0.376116,0.4213,0.413171
NZL,1995,2005,0.4933,0.489264,0.2384,0.238011
PAK,1995,2005,0.7214,0.727514,0.1662,0.139497
PER,1995,2005,0.6174,0.679422,0.2552,0.185448
PHL,1995,2005,0.4998,0.582184,0.4669,0.324022
POL,1995,2005,0.5093,0.521708,0.3225,0.304096
PRT,1995,2005,0.5963,0.594226,0.2139,0.215774
ROU,1995,2005,0.578,0.598154,0.2609,0.229657
SEN,1995,2005,0.6172,0.623576,0.1427,0.143815
SGP,1995,2005,0.1145,0.141963,0.8709,0.816414
SVK,1995,2005,0.415,0.417689,0.4066,0.404396
SVN,1995,2005,0.3791,0.408529,0.416,0.38979
SWE,1995,2005,0.2734,0.287574,0.452,0.440862
TUN,1995,2005,0.5363,0.535302,0.3645,0.353387
TUR,1995,2005,0.5715,0.60793,0.1972,0.193724
TWN,1995,2005,0.4583,,0.4536,
UKR,1995,2005,0.5642,0.502283,0.3383,0.288538
USA,1995,2005,0.6574,0.657405,0.0718,0.0718092
VNM,1995,2005,0.4528,0.464463,0.4036,0.386764
ZAF,1995,2005,0.6435,0.650064,0.1714,0.152674
ARG,2005,2015,0.7516,0.732645,0.0747,0.101685
AUS,2005,2015,0.5681,0.564358,0.1648,0.169705
AUT,2005,2015,0.4249,0.432051,0.3821,0.372741
BEL,2005,2015,0.2837,0.31584,0.61,0.557471
BGR,2005,2015,0.3732,0.387397,0.4807,0.465564
BLR,2005,2015,0.4573,0.443951,0.4622,0.398587
BRA,2005,2015,0.7025,0.695524,0.1095,0.113955
BRN,2005,2015,0.3143,0.139602,0.2491,0.165661
CAN,2005,2015,0.5591,0.556804,0.2044,0.208084
CHE,2005,2015,0.3154,0.242894,0.5038,0.58218
CHN,2005,2015,0.3982,0.39739,0.1433,0.137966
CIV,2005,2015,0.5985,0.596891,0.0702,0.0832125
CMR,2005,2015,0.6364,0.634823,0.1575,0.160998
COL,2005,2015,0.7033,0.702089,0.1084,0.10775
CRI,2005,2015,0.5448,0.543768,0.2784,0.28086
CYP,2005,2015,0.489,0.459077,0.513,0.517914
CZE,2005,2015,0.2981,0.30413,0.5462,0.534004
DNK,2005,2015,0.3656,0.387549,0.5455,0.483419
EGY,2005,2015,0.828,0.812019,0.0685,0.0839691
ESP,2005,2015,0.402,0.473129,0.5855,0.442672
EST,2005,2015,0.2412,0.261042,0.6036,0.577995
FIN,2005,2015,0.5856,0.553895,0.2514,0.260605
FRA,2005,2015,0.2959,0.396783,0.5225,0.386291
GBR,2005,2015,0.3679,0.481147,0.4329,0.331311
HKG,2005,2015,0.5908,0.591484,0.2333,0.232561
HRV,2005,2015,0.1361,0.267063,0.6336,0.519847
HUN,2005,2015,-0.1445,0.251547,1.3179,0.654465
IDN,2005,2015,0.6004,0.598321,0.1398,0.151396
IND,2005,2015,0.5841,0.581149,0.2345,0.23137
ISL,2005,2015,-0.0877,0.373347,1.595,0.538833
ISR,2005,2015,0.5061,0.505795,0.284,0.282069
ITA,2005,2015,0.6617,0.594716,0.9744,0.368673
JOR,2005,2015,0.6169,0.616847,0.239,0.239068
KAZ,2005,2015,0.5534,0.544912,0.1906,0.204589
KHM,2005,2015,0.5504,0.550456,0.3653,0.365194
LTU,2005,2015,0.311,0.337361,0.565,0.535063
LUX,2005,2015,0.0625,0.0774878,0.8946,0.874931
LVA,2005,2015,0.442,0.436038,0.5269,0.49676
MEX,2005,2015,0.4826,0.583403,0.3442,0.256047
MLT,2005,2015,0.0469,0.0743769,0.8862,0.852363
MMR,2005,2015,0.548,,0.1561,
MYS,2005,2015,0.5017,0.497691,0.379,0.382917
NGA,2005,2015,0.8709,0.842597,0.0332,0.0397498
NLD,2005,2015,-0.0708,0.112715,0.9121,0.710237
NOR,2005,2015,0.383,0.404852,0.2479,0.259599
NZL,2005,2015,0.5218,0.521798,0.2535,0.253352
PAK,2005,2015,0.7773,0.766894,0.0642,0.0784387
PER,2005,2015,0.6693,0.66824,0.1407,0.140784
PHL,2005,2015,0.4688,0.45438,0.2671,0.265009
PRT,2005,2015,0.2376,0.399907,0.9843,0.626589
ROU,2005,2015,0.4452,0.476812,0.3604,0.333217
RUS,2005,2015,0.542,0.539516,0.1829,0.216031
SAU,2005,2015,0.5842,0.584105,0.0157,0.0158625
SEN,2005,2015,0.568,0.582509,0.1936,0.187632
SGP,2005,2015,0.1725,0.169003,0.6986,0.696667
SVK,2005,2015,0.4419,0.442739,0.4044,0.401729
SVN,2005,2015,0.2508,0.306856,0.7128,0.605528
SWE,2005,2015,0.3345,0.35053,0.3637,0.360708
THA,2005,2015,0.3684,0.360079,0.4819,0.492329
TUN,2005,2015,0.6854,0.617056,0.0797,0.197891
TUR,2005,2015,0.592,0.598835,0.2461,0.224483
UKR,2005,2015,0.4584,0.490733,1.3949,0.392464
USA,2005,2015,0.603,0.603021,0.1696,0.169554
AUT,2015,2022,0.224,0.261141,0.5475,0.515386
BEL,2015,2022,0.2415,0.261467,0.5794,0.562356
BGD,2015,2022,0.6822,0.681349,0.0776,0.0806517
BLR,2015,2022,0.4485,0.445695,0.4783,0.435724
CIV,2015,2022,0.7116,0.701107,0.1344,0.135795
CRI,2015,2022,0.2949,0.393996,0.5853,0.466885
CYP,2015,2022,0.1931,0.213495,0.6911,0.675416
CZE,2015,2022,0.3509,0.349646,0.3674,0.363929
DNK,2015,2022,0.1184,0.150091,0.7612,0.721906
EGY,2015,2022,0.6131,0.727313,0.2671,0.16372
ESP,2015,2022,0.1912,0.270126,0.5717,0.506364
EST,2015,2022,0.2791,0.282221,0.5212,0.519477
FRA,2015,2022,0.1875,0.258889,0.4356,0.394142
GBR,2015,2022,0.0247,0.403451,0.8751,0.442084
HRV,2015,2022,0.29,0.30541,0.5431,0.525265
HUN,2015,2022,0.3844,0.377233,0.3982,0.420299
IND,2015,2022,0.558,0.562581,0.2806,0.267815
IRL,2015,2022,0.0948,0.101231,0.9402,0.927056
ISR,2015,2022,0.4,0.373091,0.3639,0.382519
KOR,2015,2022,0.4749,0.473323,0.2056,0.226317
LTU,2015,2022,0.2543,0.265143,0.5986,0.588222
MLT,2015,2022,0.128,0.132114,0.7413,0.738911
MMR,2015,2022,-0.196,0.45143,0.8804,0.275229
PAK,2015,2022,0.7958,0.768407,0.0287,0.0735786
PHL,2015,2022,0.521,0.517914,0.2486,0.25635
POL,2015,2022,0.2703,0.318089,0.5706,0.518675
PRT,2015,2022,0.251,0.29125,0.4974,0.471519
ROU,2015,2022,0.4265,0.439591,0.3835,0.371322
SAU,2015,2022,0.4492,0.449236,0.3089,0.308936
SGP,2015,2022,0.1052,0.105536,0.8219,0.821323
SVK,2015,2022,0.5569,0.542046,0.3777,0.379447
SVN,2015,2022,0.2809,0.29319,0.5239,0.514557
THA,2015,2022,0.6082,0.58962,0.1457,0.171911
TUN,2015,2022,0.567,0.575714,0.549,0.328183
TUR,2015,2022,0.006,0.504902,0.6438,0.285172
USA,2015,2022,0.6368,0.636754,0.0747,0.0746958
ZAF,2015,2022,0.6207,0.6236,0.2044,0.182533


==> anc/H_tertiarization_episodes.csv <==
country,t0,t1,d_va_share,svc_hh,svc_gov,svc_inv,svc_exp,agg_hh,agg_gov,agg_inv,agg_exp
AUS,1995,2005,0.0137,0.5773,0.0886,0.2101,0.124,0.4273,0.1767,0.2262,0.1698
AUT,1995,2005,0.0341,0.3296,0.0702,0.0971,0.5032,0.2175,0.1648,0.0795,0.5382
BEL,1995,2005,0.0359,0.2678,0.0734,0.1222,0.5365,0.1978,0.2198,0.1157,0.4667
BLR,1995,2005,0.0061,0.3682,0.1198,0.104,0.408,0.2312,0.1881,0.1298,0.4509
BRA,1995,2005,0.001,0.3891,-0.0333,0.0123,0.6319,0.2713,0.1018,-0.0847,0.7116
CAN,1995,2005,0.0154,0.5627,0.0303,0.1614,0.2456,0.3402,0.183,0.1871,0.2896
CHE,1995,2005,0.0362,0.1662,0.0419,0.0699,0.722,0.1371,0.0641,0.0026,0.7962
CHL,1995,2005,0.0261,0.4529,0.0709,0.1007,0.3755,0.3445,0.1145,0.0928,0.4482
CHN,1995,2005,0.0219,0.39,0.1036,0.2523,0.2541,0.2818,0.1508,0.2843,0.283
CIV,1995,2005,0.0003,0.5748,0.0381,0.0015,0.3855,0.4499,0.0914,0.0088,0.45
CMR,1995,2005,0.0267,0.6328,0.096,0.0953,0.176,0.5649,0.1114,0.1451,0.1787
COL,1995,2005,0.0068,0.6849,0.1007,0.0393,0.1751,0.5423,0.1396,0.0924,0.2257
CRI,1995,2005,0.0353,0.4778,0.0337,0.0878,0.4008,0.3913,0.1417,0.0982,0.3688
CYP,1995,2005,0.0024,0.4147,0.0358,0.0485,0.501,0.3621,0.22,0.107,0.3109
CZE,1995,2005,0.0327,0.3974,0.1001,0.1468,0.3557,0.2645,0.1939,0.131,0.4106
DEU,1995,2005,0.0399,0.2964,-0.022,-0.0795,0.8051,0.1762,0.0608,-0.4272,1.1902
DNK,1995,2005,0.0178,0.3629,0.081,0.0984,0.4577,0.1818,0.2458,0.1546,0.4178
EGY,1995,2005,0.0003,0.5421,0.084,0.0149,0.359,0.4199,0.1419,0.0499,0.3882
ESP,1995,2005,0.0199,0.5497,0.0685,0.1548,0.227,0.3681,0.1683,0.2668,0.1968
EST,1995,2005,0.0648,0.3705,0.0653,0.1382,0.426,0.2951,0.1411,0.2023,0.3614
FIN,1995,2005,0.028,0.4288,0.1307,0.1501,0.2904,0.2626,0.2146,0.2084,0.3144
FRA,1995,2005,0.0402,0.4385,0.0857,0.1905,0.2853,0.3222,0.2326,0.1887,0.2565
GBR,1995,2005,0.0295,0.5792,0.1008,0.0842,0.2358,0.4282,0.2464,0.1307,0.1947
GRC,1995,2005,0.0035,0.5185,0.0643,0.0896,0.3277,0.416,0.2171,0.1359,0.231
HKG,1995,2005,0.0249,0.3268,0.0344,-0.24,0.8788,0.3206,0.1546,-0.2994,0.8242
HRV,1995,2005,0.0457,0.4542,0.0408,0.126,0.379,0.3548,0.1444,0.1867,0.3141
HUN,1995,2005,0.0286,0.4091,0.0865,0.1158,0.3886,0.2606,0.2101,0.1208,0.4085
IDN,1995,2005,0.0011,0.6373,0.0739,-0.1217,0.4106,0.3813,0.1299,0.0061,0.4828
IND,1995,2005,0.0527,0.4983,0.0302,0.1888,0.2827,0.4208,0.0973,0.2788,0.2031
IRL,1995,2005,0.0448,0.2586,0.025,0.0666,0.6498,0.1735,0.14,0.1757,0.5108
ISL,1995,2005,0.0249,0.4981,0.1246,0.1503,0.2271,0.3398,0.272,0.2303,0.158
ISR,1995,2005,0.0264,0.4367,0.0429,0.0291,0.4913,0.3555,0.1565,0.0108,0.4773
ITA,1995,2005,0.0316,0.5695,0.0955,0.1361,0.1989,0.4227,0.2379,0.1604,0.1789
JOR,1995,2005,0.0139,0.6647,0.0411,0.0872,0.2071,0.5663,0.1069,0.0912,0.2356
KHM,1995,2005,0.0495,0.3988,0.0298,0.0379,0.5336,0.2306,0.0238,0.1262,0.6194
KOR,1995,2005,0.0113,0.5532,0.0809,0.1102,0.2556,0.366,0.1797,0.134,0.3203
LTU,1995,2005,0.0676,0.4912,0.057,0.089,0.3629,0.3838,0.163,0.142,0.3113
LUX,1995,2005,0.0468,0.0897,0.009,0.06,0.8413,0.066,0.1712,0.069,0.6938
LVA,1995,2005,0.1398,0.3844,0.0787,0.2131,0.3238,0.3205,0.1608,0.2336,0.2851
MLT,1995,2005,0.0371,0.3672,0.053,0.0992,0.4806,0.3069,0.1944,0.1334,0.3653
NGA,1995,2005,0.0031,0.6426,0.0329,0.2424,0.082,0.5971,0.0618,0.1482,0.1929
NLD,1995,2005,0.0382,0.3669,0.0998,0.112,0.4213,0.2849,0.2236,0.1238,0.3677
NZL,1995,2005,0.0231,0.4933,0.0954,0.173,0.2384,0.393,0.1891,0.1962,0.2217
PAK,1995,2005,0.0062,0.7214,0.0312,0.0811,0.1662,0.6644,0.062,0.1049,0.1687
PER,1995,2005,0.0076,0.6174,0.0688,0.0587,0.2552,0.3181,0.142,-0.0129,0.5528
PHL,1995,2005,0.0404,0.4998,0.0138,0.0196,0.4669,0.5464,0.0212,0.0638,0.3686
POL,1995,2005,0.0739,0.5093,0.0771,0.0912,0.3225,0.4168,0.1763,0.1009,0.3059
PRT,1995,2005,0.0284,0.5963,0.0771,0.1127,0.2139,0.3968,0.2851,0.1351,0.183
ROU,1995,2005,0.0588,0.578,0.0778,0.0834,0.2609,0.4902,0.1868,0.149,0.174
SEN,1995,2005,0.0169,0.6172,0.0516,0.1885,0.1427,0.5162,0.1506,0.2085,0.1247
SGP,1995,2005,0.0074,0.1145,0.0206,-0.006,0.8709,0.093,0.0548,-0.0638,0.916
SVK,1995,2005,0.0029,0.415,0.0593,0.1191,0.4066,0.2814,0.1372,0.1495,0.4319
SVN,1995,2005,0.0107,0.3791,0.0663,0.1386,0.416,0.2115,0.1785,0.1627,0.4473
SWE,1995,2005,0.0422,0.2734,0.0968,0.1777,0.452,0.2079,0.2516,0.1566,0.384
TUN,1995,2005,0.0107,0.5363,0.0305,0.0686,0.3645,0.3653,0.1697,0.099,0.366
TUR,1995,2005,0.0061,0.5715,0.0651,0.1662,0.1972,0.456,0.1443,0.201,0.1987
TWN,1995,2005,0.0186,0.4583,-0.0009,0.089,0.4536,0.3024,0.1168,0.0258,0.555
UKR,1995,2005,0.0293,0.5642,-0.0313,0.1288,0.3383,0.4591,0.1071,0.1367,0.2972
USA,1995,2005,0.0267,0.6574,0.0804,0.1903,0.0718,0.5599,0.1568,0.2166,0.0667
VNM,1995,2005,0.0037,0.4528,0.0179,0.1257,0.4036,0.3224,0.0333,0.1274,0.5169
ZAF,1995,2005,0.0087,0.6435,0.1035,0.0816,0.1714,0.5466,0.1302,0.0964,0.2268
ARG,2005,2015,0.0225,0.7516,0.0773,0.0963,0.0747,0.5696,0.2305,0.1463,0.0536
AUS,2005,2015,0.0264,0.5681,0.1051,0.162,0.1648,0.4203,0.2105,0.1926,0.1766
AUT,2005,2015,0.0144,0.4249,0.0949,0.0981,0.3821,0.2473,0.2278,0.1142,0.4107
BEL,2005,2015,0.0221,0.2837,0.0571,0.0491,0.61,0.2496,0.2577,0.0998,0.3929
BGR,2005,2015,0.0477,0.3732,0.0593,0.0868,0.4807,0.2518,0.1331,0.0796,0.5356
BLR,2005,2015,0.0089,0.4573,-0.0187,0.0993,0.4622,0.3238,0.0848,0.1695,0.4219
BRA,2005,2015,0.0247,0.7025,0.0899,0.0981,0.1095,0.5341,0.2316,0.1377,0.0966
BRN,2005,2015,0.0104,0.3143,0.1482,0.2883,0.2491,0.1392,0.4763,0.3282,0.0563
CAN,2005,2015,0.0191,0.5591,0.1005,0.136,0.2044,0.3994,0.2753,0.2213,0.104
CHE,2005,2015,0.011,0.3154,0.0394,0.1414,0.5038,0.3001,0.1256,0.1413,0.433
CHN,2005,2015,0.0809,0.3982,0.1165,0.3419,0.1433,0.3065,0.1685,0.3778,0.1472
CIV,2005,2015,0.0067,0.5985,0.0349,0.2965,0.0702,0.5628,0.0783,0.2269,0.132
CMR,2005,2015,0.0042,0.6364,0.0804,0.1257,0.1575,0.5585,0.1423,0.1169,0.1824
COL,2005,2015,0.02,0.7033,0.091,0.0972,0.1084,0.5244,0.1658,0.1932,0.1167
CRI,2005,2015,0.0477,0.5448,0.0686,0.1082,0.2784,0.4635,0.1964,0.1277,0.2124
CYP,2005,2015,0.105,0.489,0.0397,-0.0417,0.513,0.8557,-0.045,-0.74,0.9293
CZE,2005,2015,0.0044,0.2981,0.0446,0.1111,0.5462,0.1773,0.1264,0.0768,0.6195
DNK,2005,2015,0.0336,0.3656,0.0688,0.0201,0.5455,0.2407,0.2635,0.0378,0.458
EGY,2005,2015,0.0144,0.828,0.0498,0.0537,0.0685,0.7395,0.1181,0.1048,0.0376
ESP,2005,2015,0.0622,0.402,0.1357,-0.1232,0.5855,0.4954,0.5992,-1.6759,1.5812
EST,2005,2015,0.0188,0.2412,0.0983,0.057,0.6036,0.157,0.2361,0.0393,0.5675
FIN,2005,2015,0.0445,0.5856,0.158,0.0051,0.2514,0.5533,0.471,0.0166,-0.0409
FRA,2005,2015,0.0106,0.2959,0.0857,0.0959,0.5225,0.1687,0.2946,0.0906,0.4461
GBR,2005,2015,0.0185,0.3679,0.1053,0.0939,0.4329,0.3708,0.186,0.1216,0.3215
HKG,2005,2015,0.0147,0.5908,0.026,0.15,0.2333,0.4884,0.1327,0.1943,0.1846
HRV,2005,2015,0.0362,0.1361,0.1815,0.0487,0.6336,-0.0119,0.3724,-0.2246,0.8642
HUN,2005,2015,0.0181,-0.1445,0.0008,-0.1742,1.3179,-0.3882,-0.1377,-0.3083,1.8342
IDN,2005,2015,0.0212,0.6004,0.061,0.1989,0.1398,0.4548,0.1121,0.2947,0.1383
IND,2005,2015,0.0277,0.5841,0.0284,0.1529,0.2345,0.5145,0.1087,0.206,0.1708
ISL,2005,2015,0.0207,-0.0877,-0.1875,-0.3199,1.595,-0.2177,0.0414,-0.7619,1.9382
ISR,2005,2015,0.0134,0.5061,0.0989,0.111,0.284,0.396,0.212,0.151,0.241
ITA,2005,2015,0.0237,0.6617,0.103,-0.7391,0.9744,0.236,0.6132,2.2453,-2.0944
JOR,2005,2015,0.0145,0.6169,0.0524,0.0917,0.239,0.4543,0.1891,0.1214,0.2352
KAZ,2005,2015,0.0842,0.5534,0.1,0.156,0.1906,0.4801,0.1263,0.1925,0.2011
KHM,2005,2015,0.0137,0.5504,0.0368,0.0475,0.3653,0.4015,0.0603,0.1467,0.3916
LTU,2005,2015,0.0361,0.311,0.0398,0.0841,0.565,0.2278,0.1421,0.0945,0.5355
LUX,2005,2015,0.0418,0.0625,0.0126,0.0303,0.8946,0.0806,0.1305,0.0713,0.7176
LVA,2005,2015,0.0,0.442,0.0547,-0.0237,0.5269,0.2929,0.1938,0.0398,0.4736
MEX,2005,2015,0.0116,0.4826,0.0569,0.1163,0.3442,0.3141,0.1763,0.1291,0.3805
MLT,2005,2015,0.1194,0.0469,0.0152,0.0517,0.8862,0.0709,0.1014,0.041,0.7867
MMR,2005,2015,0.0127,0.548,0.0877,0.2081,0.1561,0.4703,0.1537,0.226,0.15
MYS,2005,2015,0.0118,0.5017,0.0215,0.0977,0.379,0.3782,0.1396,0.1446,0.3376
NGA,2005,2015,0.1025,0.8709,0.0386,0.0573,0.0332,0.7961,0.0785,0.0805,0.045
NLD,2005,2015,0.0234,-0.0708,0.1131,0.0456,0.9121,-0.109,0.41,-0.0272,0.7262
NOR,2005,2015,0.0324,0.383,0.0952,0.2739,0.2479,0.2107,0.4103,0.2908,0.0882
NZL,2005,2015,0.0104,0.5218,0.1044,0.1203,0.2535,0.4035,0.2067,0.1497,0.2401
PAK,2005,2015,0.0116,0.7773,0.0662,0.0923,0.0642,0.6897,0.1309,0.0986,0.0808
PER,2005,2015,0.0505,0.6693,0.0655,0.1245,0.1407,0.5043,0.1395,0.2005,0.1557
PHL,2005,2015,0.0557,0.4688,0.1389,0.1253,0.2671,0.5544,0.0985,0.1588,0.1882
PRT,2005,2015,0.0524,0.2376,-0.0215,-0.2003,0.9843,0.6125,-2.132,-3.4086,5.9281
ROU,2005,2015,0.0638,0.4452,0.0669,0.1275,0.3604,0.3207,0.1123,0.1414,0.4255
RUS,2005,2015,0.0093,0.542,0.0669,0.2081,0.1829,0.3991,0.1898,0.1956,0.2155
SAU,2005,2015,0.0347,0.5842,0.0621,0.338,0.0157,0.326,0.3702,0.2427,0.0611
SEN,2005,2015,0.0067,0.568,0.102,0.1364,0.1936,0.4635,0.1797,0.1447,0.2121
SGP,2005,2015,0.0435,0.1725,0.0301,0.0988,0.6986,0.1649,0.0664,0.1361,0.6327
SVK,2005,2015,0.0282,0.4419,0.0876,0.0661,0.4044,0.2919,0.162,0.1111,0.435
SVN,2005,2015,0.0253,0.2508,0.0624,-0.026,0.7128,0.1656,0.1608,-0.1127,0.7862
SWE,2005,2015,0.0237,0.3345,0.1159,0.1859,0.3637,0.2575,0.2781,0.2112,0.2532
THA,2005,2015,0.0018,0.3684,0.0816,0.0681,0.4819,0.2911,0.187,0.0649,0.4569
TUN,2005,2015,0.0185,0.6854,0.1105,0.1245,0.0797,0.51,0.223,0.1312,0.1358
TUR,2005,2015,0.0004,0.592,0.0674,0.0946,0.2461,0.418,0.1586,0.2106,0.2128
UKR,2005,2015,0.0436,0.4584,-0.0341,-0.8191,1.3949,0.7969,0.0615,4.2048,-4.0632
USA,2005,2015,0.017,0.603,0.0767,0.1507,0.1696,0.5732,0.1537,0.1203,0.1527
AUT,2015,2022,0.0044,0.224,0.066,0.1625,0.5475,0.1432,0.1873,0.1669,0.5026
BEL,2015,2022,0.0056,0.2415,0.0343,0.1448,0.5794,0.1731,0.1728,0.1246,0.5295
BGD,2015,2022,0.0076,0.6822,0.0204,0.2198,0.0776,0.5948,0.0579,0.2788,0.0686
BLR,2015,2022,0.0145,0.4485,0.0984,-0.0252,0.4783,0.3619,0.2049,-0.0116,0.4449
CIV,2015,2022,0.0105,0.7116,0.0169,0.1372,0.1344,0.4951,0.1483,0.1725,0.1841
CRI,2015,2022,0.0119,0.2949,0.0127,0.1071,0.5853,0.2683,0.0499,0.0504,0.6314
CYP,2015,2022,0.0259,0.1931,0.0282,0.0876,0.6911,0.0924,0.193,0.1489,0.5657
CZE,2015,2022,0.0398,0.3509,0.0714,0.2103,0.3674,0.2477,0.2116,0.2051,0.3357
DNK,2015,2022,0.0301,0.1184,-0.0003,0.1207,0.7612,0.1167,0.0751,0.1391,0.6691
EGY,2015,2022,0.0014,0.6131,-0.1065,0.2263,0.2671,0.5273,-0.1294,0.2282,0.3739
ESP,2015,2022,0.0002,0.1912,0.0885,0.1486,0.5717,0.1643,0.228,0.1213,0.4864
EST,2015,2022,0.0054,0.2791,0.0686,0.131,0.5212,0.2088,0.1697,0.1455,0.4759
FRA,2015,2022,0.0139,0.1875,0.0591,0.3177,0.4356,0.1466,0.2114,0.268,0.3741
GBR,2015,2022,0.0087,0.0247,-0.015,0.1152,0.8751,-0.1098,0.2316,0.1286,0.7496
HRV,2015,2022,0.0079,0.29,0.0677,0.0992,0.5431,0.2276,0.1477,0.1489,0.4757
HUN,2015,2022,0.0438,0.3844,0.0776,0.1398,0.3982,0.2578,0.1873,0.2115,0.3434
IND,2015,2022,0.0005,0.558,0.0165,0.1448,0.2806,0.5391,0.1114,0.1705,0.179
IRL,2015,2022,0.003,0.0948,-0.0,-0.035,0.9402,0.0868,0.0551,-0.0069,0.865
ISR,2015,2022,0.0118,0.4,0.08,0.1561,0.3639,0.3178,0.1941,0.212,0.2761
KOR,2015,2022,0.008,0.4749,0.1034,0.2161,0.2056,0.2974,0.2449,0.2485,0.2091
LTU,2015,2022,0.008,0.2543,0.0326,0.1145,0.5986,0.2142,0.1418,0.137,0.5071
MLT,2015,2022,0.0291,0.128,0.0239,0.1067,0.7413,0.0944,0.1663,0.1331,0.6061
MMR,2015,2022,0.0068,-0.196,0.5495,-0.2339,0.8804,-0.9875,0.4325,-0.2315,1.7865
PAK,2015,2022,0.0041,0.7958,0.0637,0.1118,0.0287,0.7313,0.1099,0.1411,0.0177
PHL,2015,2022,0.0163,0.521,0.1993,0.0311,0.2486,0.4774,0.1904,0.1288,0.2033
POL,2015,2022,0.0126,0.2703,0.0795,0.0796,0.5706,0.2067,0.1787,0.0776,0.537
PRT,2015,2022,0.0213,0.251,0.0513,0.2003,0.4974,0.1929,0.1346,0.2143,0.4582
ROU,2015,2022,0.0411,0.4265,0.0649,0.1251,0.3835,0.3386,0.1914,0.1679,0.3021
SAU,2015,2022,0.0102,0.4492,0.0175,0.2244,0.3089,0.2685,0.0757,0.1704,0.4854
SGP,2015,2022,0.0185,0.1052,0.0187,0.0542,0.8219,0.0806,0.0679,0.0376,0.814
SVK,2015,2022,0.0104,0.5569,0.0184,0.047,0.3777,0.3994,0.2252,0.0351,0.3402
SVN,2015,2022,0.0012,0.2809,0.0165,0.1787,0.5239,0.1887,0.1376,0.1765,0.4972
THA,2015,2022,0.0004,0.6082,0.0809,0.1653,0.1457,0.4272,0.1705,0.1591,0.2432
TUN,2015,2022,0.0103,0.567,0.146,-0.262,0.549,-0.0128,0.48,-0.4911,1.0238
TUR,2015,2022,0.0437,0.006,-0.0029,0.3532,0.6438,-0.2512,-0.3343,0.0858,1.4996
USA,2015,2022,0.0144,0.6368,0.0945,0.1941,0.0747,0.5682,0.1513,0.2014,0.0791
ZAF,2015,2022,0.0266,0.6207,0.1646,0.0102,0.2044,0.4814,0.1599,-0.086,0.4446


==> anc/R_country_year.csv <==
country,year,svc_va_share,R_hh,R_inv
ARG,1995,0.43475,0.76904,0.10072
ARG,1996,0.43011,0.76565,0.1022
ARG,1997,0.43162,0.76948,0.10018
ARG,1998,0.43107,0.76388,0.1082
ARG,1999,0.42717,0.7755,0.09564
ARG,2000,0.4263,0.77867,0.08543
ARG,2001,0.42472,0.78489,0.0741
ARG,2002,0.43379,0.68444,0.05702
ARG,2003,0.43277,0.68948,0.07356
ARG,2004,0.42624,0.67711,0.08345
ARG,2005,0.42951,0.66962,0.09258
ARG,2006,0.432,0.67191,0.08839
ARG,2007,0.44002,0.66101,0.09512
ARG,2008,0.44232,0.66499,0.09179
ARG,2009,0.4487,0.68063,0.07842
ARG,2010,0.4387,0.68576,0.08565
ARG,2011,0.43518,0.6852,0.08855
ARG,2012,0.44113,0.70253,0.08166
ARG,2013,0.44077,0.71228,0.0862
ARG,2014,0.43151,0.71097,0.08692
ARG,2015,0.45196,0.72713,0.09519
ARG,2016,0.45314,0.71056,0.09978
ARG,2017,0.46937,0.71711,0.10138
ARG,2018,0.46488,0.71089,0.07984
ARG,2019,0.46547,0.68244,0.06808
ARG,2020,0.46754,0.6787,0.07638
ARG,2021,0.4542,0.64894,0.10602
ARG,2022,0.45905,0.65957,0.10326
AUS,1995,0.50575,0.60569,0.16512
AUS,1996,0.51181,0.60371,0.16391
AUS,1997,0.51628,0.59877,0.16708
AUS,1998,0.52321,0.59529,0.17068
AUS,1999,0.52497,0.59642,0.17136
AUS,2000,0.52705,0.59389,0.1675
AUS,2001,0.52367,0.59486,0.16205
AUS,2002,0.52901,0.595,0.17381
AUS,2003,0.52889,0.59835,0.18252
AUS,2004,0.52764,0.59446,0.18739
AUS,2005,0.5195,0.59157,0.18748
AUS,2006,0.5294,0.5861,0.18565
AUS,2007,0.5317,0.58044,0.18744
AUS,2008,0.51924,0.57946,0.18528
AUS,2009,0.53105,0.57838,0.18066
AUS,2010,0.51749,0.5892,0.1795
AUS,2011,0.52137,0.57731,0.18252
AUS,2012,0.53049,0.57332,0.1865
AUS,2013,0.52668,0.58273,0.18054
AUS,2014,0.5372,0.58058,0.18067
AUS,2015,0.54592,0.58124,0.1763
AUS,2016,0.53565,0.5842,0.16974
AUS,2017,0.53153,0.57891,0.16608
AUS,2018,0.52046,0.57654,0.16471
AUS,2019,0.51543,0.56476,0.16184
AUS,2020,0.50895,0.56519,0.16351
AUS,2021,0.48943,0.55263,0.17449
AUS,2022,0.49378,0.5423,0.17635
AUT,1995,0.47082,0.49472,0.12439
AUT,1996,0.47137,0.49992,0.12019
AUT,1997,0.4752,0.47877,0.12366
AUT,1998,0.47894,0.47899,0.12121
AUT,1999,0.47763,0.46411,0.12545
AUT,2000,0.48549,0.45253,0.11959
AUT,2001,0.48766,0.45602,0.11655
AUT,2002,0.497,0.45166,0.11518
AUT,2003,0.49684,0.45227,0.11847
AUT,2004,0.49814,0.45517,0.11718
AUT,2005,0.50488,0.44834,0.11673
AUT,2006,0.50626,0.44157,0.11658
AUT,2007,0.50736,0.43274,0.11938
AUT,2008,0.50816,0.42765,0.11613
AUT,2009,0.50853,0.45279,0.11412
AUT,2010,0.50988,0.44816,0.10865
AUT,2011,0.51468,0.436,0.11528
AUT,2012,0.51165,0.43915,0.11325
AUT,2013,0.51352,0.43779,0.11212
AUT,2014,0.51633,0.44008,0.11209
AUT,2015,0.51932,0.4437,0.11303
AUT,2016,0.51493,0.43935,0.11898
AUT,2017,0.51609,0.43579,0.11803
AUT,2018,0.52049,0.42637,0.1179
AUT,2019,0.52251,0.42059,0.12053
AUT,2020,0.5116,0.42199,0.12995
AUT,2021,0.50855,0.41273,0.13482
AUT,2022,0.52375,0.39974,0.12294
BEL,1995,0.49901,0.4426,0.0941
BEL,1996,0.49847,0.43724,0.09914
BEL,1997,0.49748,0.42961,0.09439
BEL,1998,0.50471,0.42323,0.10305
BEL,1999,0.51137,0.41764,0.0986
BEL,2000,0.51078,0.39628,0.10045
BEL,2001,0.51788,0.39587,0.09838
BEL,2002,0.5202,0.39557,0.09341
BEL,2003,0.52421,0.39547,0.09559
BEL,2004,0.52914,0.38705,0.10187
BEL,2005,0.53492,0.39075,0.10245
BEL,2006,0.53898,0.38702,0.10166
BEL,2007,0.53975,0.38287,0.1022
BEL,2008,0.54188,0.37575,0.10564
BEL,2009,0.54396,0.39143,0.09377
BEL,2010,0.54323,0.38133,0.09064
BEL,2011,0.54421,0.37605,0.09468
BEL,2012,0.54681,0.37378,0.09227
BEL,2013,0.54601,0.37564,0.08881
BEL,2014,0.5517,0.36934,0.08906
BEL,2015,0.55707,0.36918,0.09171
BEL,2016,0.56138,0.36992,0.0977
BEL,2017,0.56076,0.36843,0.09735
BEL,2018,0.56331,0.36942,0.10107
BEL,2019,0.56269,0.36448,0.10398
BEL,2020,0.5592,0.35913,0.09696
BEL,2021,0.57194,0.34548,0.10509
BEL,2022,0.56271,0.34165,0.10315
BGD,1995,0.39628,0.78745,0.11064
BGD,1996,0.3961,0.78222,0.11198
BGD,1997,0.39536,0.77328,0.11789
BGD,1998,0.38902,0.76203,0.12289
BGD,1999,0.38936,0.75291,0.12989
BGD,2000,0.38993,0.74315,0.1357
BGD,2001,0.38829,0.738,0.13646
BGD,2002,0.39003,0.73489,0.13734
BGD,2003,0.39197,0.72887,0.14351
BGD,2004,0.39296,0.72345,0.14246
BGD,2005,0.39556,0.7162,0.14277
BGD,2006,0.3976,0.70336,0.15392
BGD,2007,0.39664,0.69077,0.1637
BGD,2008,0.39503,0.69204,0.16436
BGD,2009,0.39377,0.6949,0.16302
BGD,2010,0.39512,0.69794,0.16244
BGD,2011,0.39498,0.686,0.16616
BGD,2012,0.39283,0.67467,0.1729
BGD,2013,0.39062,0.6717,0.1781
BGD,2014,0.39021,0.67488,0.17307
BGD,2015,0.39068,0.66939,0.18371
BGD,2016,0.39655,0.67013,0.18494
BGD,2017,0.39598,0.66128,0.19747
BGD,2018,0.39699,0.65999,0.20302
BGD,2019,0.39812,0.65663,0.20117
BGD,2020,0.39377,0.66401,0.20657
BGD,2021,0.39743,0.67676,0.21073
BGD,2022,0.3983,0.67678,0.20445
BGR,1995,0.71582,0.5516,0.09091
BGR,1996,0.63619,0.67541,0.01049
BGR,1997,0.46648,0.55849,0.03961
BGR,1998,0.46087,0.50784,0.08533
BGR,1999,0.42888,0.55502,0.07043
BGR,2000,0.44686,0.53431,0.07063
BGR,2001,0.45526,0.54006,0.08223
BGR,2002,0.46582,0.54766,0.08008
BGR,2003,0.46925,0.53359,0.08408
BGR,2004,0.48599,0.51352,0.07934
BGR,2005,0.48214,0.50492,0.0963
BGR,2006,0.49415,0.47824,0.1132
BGR,2007,0.51186,0.4958,0.11616
BGR,2008,0.50761,0.48327,0.12723
BGR,2009,0.5144,0.50085,0.12814
BGR,2010,0.54581,0.49143,0.11463
BGR,2011,0.53228,0.47559,0.10767
BGR,2012,0.52381,0.47574,0.10493
BGR,2013,0.53528,0.45882,0.09552
BGR,2014,0.5247,0.44975,0.09286
BGR,2015,0.52988,0.44273,0.09181
BGR,2016,0.53503,0.44003,0.08168
BGR,2017,0.53585,0.44154,0.08341
BGR,2018,0.56173,0.44239,0.08163
BGR,2019,0.57032,0.42679,0.08637
BGR,2020,0.54377,0.43993,0.09012
BGR,2021,0.55381,0.42216,0.09042
BGR,2022,0.52488,0.40114,0.09456
BLR,1995,0.33279,0.49564,0.11358
BLR,1996,0.32962,0.50401,0.09641
BLR,1997,0.32907,0.46983,0.10417
BLR,1998,0.32563,0.46849,0.09631
BLR,1999,0.32495,0.47152,0.09901
BLR,2000,0.32565,0.45274,0.08984
BLR,2001,0.32707,0.43132,0.0781
BLR,2002,0.33506,0.44489,0.07418
BLR,2003,0.3378,0.43193,0.08037
BLR,2004,0.32719,0.42976,0.09572
BLR,2005,0.33894,0.42994,0.10865
BLR,2006,0.33703,0.44423,0.12911
BLR,2007,0.33538,0.44822,0.13255
BLR,2008,0.326,0.45557,0.15169
BLR,2009,0.34135,0.48833,0.16755
BLR,2010,0.34356,0.46747,0.16487
BLR,2011,0.33251,0.4155,0.14111
BLR,2012,0.33041,0.41025,0.12745
BLR,2013,0.34468,0.4314,0.14981
BLR,2014,0.34559,0.4475,0.13492
BLR,2015,0.34784,0.44296,0.10419
BLR,2016,0.3573,0.4295,0.08785
BLR,2017,0.36462,0.41771,0.09392
BLR,2018,0.3634,0.40585,0.08869
BLR,2019,0.36279,0.40871,0.09017
BLR,2020,0.36123,0.41139,0.08463
BLR,2021,0.36233,0.41259,0.07327
BLR,2022,0.36238,0.4445,0.06809
BRA,1995,0.52153,0.70424,0.10635
BRA,1996,0.5367,0.74059,0.09782
BRA,1997,0.53437,0.73807,0.09209
BRA,1998,0.53372,0.73093,0.09084
BRA,1999,0.53672,0.72369,0.08083
BRA,2000,0.53543,0.71253,0.09146
BRA,2001,0.53191,0.69108,0.09535
BRA,2002,0.53025,0.67556,0.0837
BRA,2003,0.52607,0.67678,0.08819
BRA,2004,0.51741,0.66061,0.09447
BRA,2005,0.52255,0.66565,0.09483
BRA,2006,0.52393,0.66306,0.10266
BRA,2007,0.52792,0.66191,0.1164
BRA,2008,0.51406,0.64986,0.12878
BRA,2009,0.52069,0.68368,0.11284
BRA,2010,0.51516,0.667,0.12995
BRA,2011,0.5167,0.66714,0.13126
BRA,2012,0.52956,0.67019,0.12458
BRA,2013,0.53331,0.67328,0.12475
BRA,2014,0.54285,0.68397,0.11888
BRA,2015,0.54724,0.68533,0.09659
BRA,2016,0.54991,0.69416,0.08561
BRA,2017,0.55109,0.69704,0.09
BRA,2018,0.54737,0.68949,0.09024
BRA,2019,0.55045,0.69198,0.0937
BRA,2020,0.53096,0.67299,0.09286
BRA,2021,0.5085,0.64823,0.11081
BRA,2022,0.50945,0.65803,0.10738
BRN,1995,0.18438,0.37778,0.24654
BRN,1996,0.18411,0.37688,0.27382
BRN,1997,0.18298,0.3938,0.29805
BRN,1998,0.18199,0.39295,0.31942
BRN,1999,0.18248,0.42768,0.27311
BRN,2000,0.18242,0.4052,0.27092
BRN,2001,0.18313,0.37512,0.23836
BRN,2002,0.18285,0.34924,0.28524
BRN,2003,0.18308,0.38183,0.28553
BRN,2004,0.18253,0.39702,0.2592
BRN,2005,0.18043,0.38311,0.2803
BRN,2006,0.17784,0.3856,0.26403
BRN,2007,0.17852,0.37693,0.25376
BRN,2008,0.17842,0.29012,0.29647
BRN,2009,0.17933,0.33769,0.28382
BRN,2010,0.19144,0.24671,0.24344
BRN,2011,0.1895,0.24028,0.28828
BRN,2012,0.18918,0.26294,0.31065
BRN,2013,0.19024,0.25742,0.31271
BRN,2014,0.1913,0.27985,0.25757
BRN,2015,0.19082,0.36749,0.28213
BRN,2016,0.20283,0.36885,0.31541
BRN,2017,0.19845,0.3655,0.30811
BRN,2018,0.19689,0.40133,0.29984
BRN,2019,0.20805,0.4196,0.26829
BRN,2020,0.19337,0.45412,0.26537
BRN,2021,0.19074,0.49752,0.25248
BRN,2022,0.18863,0.47215,0.24471
CAN,1995,0.4812,0.51759,0.09139
CAN,1996,0.48491,0.56666,0.10051
CAN,1997,0.49005,0.56102,0.1073
CAN,1998,0.5008,0.54856,0.10413
CAN,1999,0.49676,0.54563,0.10189
CAN,2000,0.48993,0.53702,0.10149
CAN,2001,0.49913,0.53633,0.10416
CAN,2002,0.50273,0.54142,0.10205
CAN,2003,0.49995,0.55036,0.10975
CAN,2004,0.49878,0.54388,0.11687
CAN,2005,0.49659,0.5402,0.12651
CAN,2006,0.50159,0.53991,0.13333
CAN,2007,0.49381,0.5547,0.13046
CAN,2008,0.48476,0.54079,0.13064
CAN,2009,0.50826,0.56899,0.12018
CAN,2010,0.50052,0.56445,0.12826
CAN,2011,0.49234,0.55498,0.13333
CAN,2012,0.4976,0.55102,0.13507
CAN,2013,0.49742,0.55098,0.13724
CAN,2014,0.49846,0.54547,0.13765
CAN,2015,0.5157,0.5454,0.12913
CAN,2016,0.52404,0.54733,0.1262
CAN,2017,0.51938,0.54631,0.13032
CAN,2018,0.5157,0.54245,0.12833
CAN,2019,0.52096,0.54064,0.12792
CAN,2020,0.52573,0.54392,0.12914
CAN,2021,0.50757,0.53599,0.13776
CAN,2022,0.50758,0.51743,0.13872
CHE,1995,0.52257,0.48064,0.15841
CHE,1996,0.53589,0.48635,0.14948
CHE,1997,0.54897,0.46495,0.14176
CHE,1998,0.55553,0.45899,0.14611
CHE,1999,0.55742,0.4504,0.14462
CHE,2000,0.56644,0.42086,0.1424
CHE,2001,0.55675,0.43155,0.14279
CHE,2002,0.54952,0.43466,0.14156
CHE,2003,0.55256,0.43914,0.13908
CHE,2004,0.55675,0.41961,0.13718
CHE,2005,0.55874,0.41619,0.14026
CHE,2006,0.56398,0.40023,0.14048
CHE,2007,0.56943,0.37746,0.13595
CHE,2008,0.56759,0.38249,0.13628
CHE,2009,0.57075,0.40801,0.1359
CHE,2010,0.57408,0.38795,0.13141
CHE,2011,0.56721,0.39687,0.13837
CHE,2012,0.57106,0.37281,0.1446
CHE,2013,0.56833,0.36099,0.14323
CHE,2014,0.57044,0.37299,0.14326
CHE,2015,0.56969,0.37462,0.14073
CHE,2016,0.56912,0.36873,0.13848
CHE,2017,0.56674,0.36924,0.13894
CHE,2018,0.56953,0.35922,0.13506
CHE,2019,0.56256,0.36327,0.14281
CHE,2020,0.55206,0.37324,0.15734
CHE,2021,0.54968,0.34942,0.1458
CHE,2022,0.56807,0.33802,0.1387
CHL,1995,0.46317,0.59863,0.15103
CHL,1996,0.46301,0.62184,0.14178
CHL,1997,0.45941,0.6093,0.15213
CHL,1998,0.45905,0.6145,0.15003
CHL,1999,0.46258,0.61153,0.12536
CHL,2000,0.4716,0.59477,0.13053
CHL,2001,0.47311,0.58527,0.12577
CHL,2002,0.4759,0.57768,0.12629
CHL,2003,0.48226,0.55342,0.12338
CHL,2004,0.48969,0.53734,0.11688
CHL,2005,0.48928,0.53549,0.12925
CHL,2006,0.49584,0.51496,0.12853
CHL,2007,0.49557,0.5159,0.12413
CHL,2008,0.48592,0.53845,0.14362
CHL,2009,0.46951,0.55332,0.135
CHL,2010,0.47711,0.55306,0.13829
CHL,2011,0.47762,0.55855,0.14138
CHL,2012,0.47854,0.56015,0.15452
CHL,2013,0.47327,0.58127,0.15002
CHL,2014,0.46573,0.57713,0.14454
CHL,2015,0.47517,0.58236,0.1465
CHL,2016,0.47544,0.59469,0.13573
CHL,2017,0.46468,0.59935,0.13497
CHL,2018,0.46933,0.59855,0.13538
CHL,2019,0.46962,0.59102,0.1433
CHL,2020,0.44617,0.592,0.13299
CHL,2021,0.4441,0.5968,0.14434
CHL,2022,0.44239,0.58794,0.14454
CHN,1995,0.29576,0.45511,0.25445
CHN,1996,0.29551,0.46569,0.24895
CHN,1997,0.30053,0.45445,0.24718
CHN,1998,0.30634,0.44968,0.24268
CHN,1999,0.31015,0.44855,0.22619
CHN,2000,0.31482,0.4353,0.21674
CHN,2001,0.31804,0.45924,0.22938
CHN,2002,0.32125,0.45912,0.22493
CHN,2003,0.32044,0.43736,0.2436
CHN,2004,0.31739,0.41456,0.25861
CHN,2005,0.31767,0.41041,0.25296
CHN,2006,0.32585,0.40251,0.25148
CHN,2007,0.33573,0.39542,0.26371
CHN,2008,0.33328,0.39268,0.2794
CHN,2009,0.34492,0.40043,0.31781
CHN,2010,0.34743,0.39204,0.31934
CHN,2011,0.35124,0.38783,0.31067
CHN,2012,0.3596,0.38876,0.31781
CHN,2013,0.37106,0.38334,0.32826
CHN,2014,0.38217,0.38171,0.32931
CHN,2015,0.39858,0.40015,0.32764
CHN,2016,0.40877,0.4104,0.32798
CHN,2017,0.41121,0.42004,0.32749
CHN,2018,0.41496,0.42071,0.32256
CHN,2019,0.39497,0.42019,0.31638
CHN,2020,0.38625,0.41828,0.32147
CHN,2021,0.39766,0.41652,0.31759
CHN,2022,0.39602,0.40665,0.3262
CIV,1995,0.3883,0.57002,0.09522
CIV,1996,0.3885,0.56513,0.08542
CIV,1997,0.38858,0.55288,0.09208
CIV,1998,0.38847,0.5663,0.09992
CIV,1999,0.3884,0.57965,0.10393
CIV,2000,0.38846,0.60048,0.07747
CIV,2001,0.38821,0.60871,0.06411
CIV,2002,0.38837,0.58808,0.05408
CIV,2003,0.38827,0.58974,0.06417
CIV,2004,0.38835,0.58531,0.05193
CIV,2005,0.38862,0.57173,0.06171
CIV,2006,0.38847,0.57767,0.05117
CIV,2007,0.38854,0.59585,0.06291
CIV,2008,0.38927,0.58542,0.07223
CIV,2009,0.38954,0.5847,0.05992
CIV,2010,0.38935,0.57882,0.08761
CIV,2011,0.39199,0.62239,0.05771
CIV,2012,0.39012,0.58138,0.13288
CIV,2013,0.39051,0.54176,0.22003
CIV,2014,0.39157,0.5284,0.24877
CIV,2015,0.39536,0.58861,0.20978
CIV,2016,0.39372,0.58651,0.21561
CIV,2017,0.40713,0.62765,0.17099
CIV,2018,0.40714,0.65449,0.17427
CIV,2019,0.40658,0.64656,0.17096
CIV,2020,0.40576,0.66632,0.17503
CIV,2021,0.40639,0.659,0.17171
CIV,2022,0.40591,0.63284,0.18367
CMR,1995,0.3918,0.61862,0.10507
CMR,1996,0.38589,0.62628,0.08665
CMR,1997,0.38776,0.60418,0.08949
CMR,1998,0.39261,0.62425,0.10141
CMR,1999,0.38877,0.63613,0.10052
CMR,2000,0.38672,0.63663,0.08958
CMR,2001,0.39369,0.6132,0.09799
CMR,2002,0.39344,0.62024,0.09488
CMR,2003,0.39445,0.6422,0.10208
CMR,2004,0.4079,0.62459,0.09749
CMR,2005,0.41847,0.6253,0.10044
CMR,2006,0.41634,0.62397,0.09728
CMR,2007,0.425,0.61196,0.10026
CMR,2008,0.42268,0.63068,0.10964
CMR,2009,0.42708,0.64704,0.10867
CMR,2010,0.42533,0.64009,0.10108
CMR,2011,0.43154,0.62493,0.10485
CMR,2012,0.42366,0.62467,0.10161
CMR,2013,0.41924,0.61571,0.10558
CMR,2014,0.42161,0.61952,0.11547
CMR,2015,0.42266,0.62967,0.11039
CMR,2016,0.42488,0.62226,0.11845
CMR,2017,0.4297,0.62707,0.11929
CMR,2018,0.42417,0.63543,0.11805
CMR,2019,0.42794,0.64455,0.11369
CMR,2020,0.42265,0.66214,0.10554
CMR,2021,0.4268,0.64803,0.1073
CMR,2022,0.41993,0.64254,0.09184
COL,1995,0.44364,0.6975,0.16848
COL,1996,0.4419,0.70126,0.15789
COL,1997,0.44078,0.71578,0.14783
COL,1998,0.44131,0.72561,0.13888
COL,1999,0.44131,0.74827,0.09853
COL,2000,0.45511,0.71306,0.09166
COL,2001,0.45328,0.7154,0.09805
COL,2002,0.45259,0.71442,0.10753
COL,2003,0.45292,0.70102,0.11339
COL,2004,0.45021,0.6904,0.11993
COL,2005,0.45042,0.69307,0.12292
COL,2006,0.44966,0.68334,0.12573
COL,2007,0.45213,0.68416,0.13135
COL,2008,0.44199,0.68671,0.12992
COL,2009,0.44621,0.69345,0.125
COL,2010,0.44626,0.70016,0.12414
COL,2011,0.43476,0.69148,0.12958
COL,2012,0.4354,0.70084,0.12046
COL,2013,0.44276,0.69581,0.11991
COL,2014,0.45867,0.70499,0.1113
COL,2015,0.47043,0.69845,0.10946
COL,2016,0.47358,0.70323,0.11043
COL,2017,0.47881,0.70652,0.10524
COL,2018,0.47729,0.69961,0.10592
COL,2019,0.48034,0.69348,0.1073
COL,2020,0.48176,0.71696,0.09738
COL,2021,0.47793,0.70273,0.10906
COL,2022,0.46834,0.67093,0.12179
CRI,1995,0.49815,0.5624,0.12482
CRI,1996,0.50024,0.57011,0.11182
CRI,1997,0.50037,0.55473,0.12736
CRI,1998,0.50038,0.51863,0.13997
CRI,1999,0.50656,0.51921,0.12913
CRI,2000,0.51742,0.51038,0.12654
CRI,2001,0.52223,0.5193,0.12283
CRI,2002,0.52239,0.53432,0.12056
CRI,2003,0.52451,0.53498,0.11515
CRI,2004,0.5244,0.52587,0.11175
CRI,2005,0.5335,0.52382,0.10793
CRI,2006,0.54466,0.51493,0.11544
CRI,2007,0.54827,0.51638,0.12734
CRI,2008,0.55639,0.52262,0.12966
CRI,2009,0.54416,0.53683,0.11886
CRI,2010,0.54279,0.5376,0.11575
CRI,2011,0.55354,0.53931,0.11534
CRI,2012,0.56099,0.54561,0.10733
CRI,2013,0.56694,0.54071,0.1104
CRI,2014,0.57519,0.53795,0.1073
CRI,2015,0.58118,0.53804,0.10811
CRI,2016,0.58109,0.52614,0.1113
CRI,2017,0.59108,0.53032,0.11142
CRI,2018,0.59308,0.51987,0.11784
CRI,2019,0.59422,0.51853,0.1066
CRI,2020,0.57583,0.53393,0.10835
CRI,2021,0.58346,0.50605,0.11681
CRI,2022,0.5931,0.48897,0.1079
CYP,1995,0.55498,0.35987,0.06494
CYP,1996,0.55295,0.36553,0.05775
CYP,1997,0.56065,0.36002,0.05651
CYP,1998,0.56596,0.3644,0.0445
CYP,1999,0.57799,0.35574,0.04793
CYP,2000,0.58307,0.33994,0.04344
CYP,2001,0.58524,0.3466,0.0413
CYP,2002,0.57124,0.36049,0.04643
CYP,2003,0.55126,0.37774,0.04937
CYP,2004,0.55301,0.3724,0.0527
CYP,2005,0.55733,0.38438,0.05759
CYP,2006,0.56493,0.38162,0.06543
CYP,2007,0.56944,0.38841,0.06207
CYP,2008,0.5681,0.44922,0.0693
CYP,2009,0.58091,0.44755,0.06581
CYP,2010,0.59918,0.45964,0.06548
CYP,2011,0.61937,0.45812,0.05398
CYP,2012,0.62678,0.45473,0.04717
CYP,2013,0.6376,0.42187,0.03732
CYP,2014,0.65514,0.40045,0.03673
CYP,2015,0.66232,0.40656,0.03656
CYP,2016,0.66138,0.3906,0.05126
CYP,2017,0.66053,0.37051,0.05748
CYP,2018,0.65658,0.37851,0.05637
CYP,2019,0.64678,0.37456,0.05373
CYP,2020,0.62876,0.35448,0.05113
CYP,2021,0.66161,0.33704,0.0522
CYP,2022,0.68819,0.33713,0.05315
CZE,1995,0.42224,0.38322,0.16801
CZE,1996,0.41423,0.3901,0.18137
CZE,1997,0.42875,0.40732,0.159
CZE,1998,0.4418,0.40254,0.15331
CZE,1999,0.45345,0.40039,0.14684
CZE,2000,0.45995,0.38784,0.14192
CZE,2001,0.45575,0.39622,0.14536
CZE,2002,0.45995,0.41054,0.15562
CZE,2003,0.46777,0.40975,0.15772
CZE,2004,0.45605,0.3945,0.15505
CZE,2005,0.45498,0.39158,0.1555
CZE,2006,0.45372,0.37812,0.16164
CZE,2007,0.45818,0.36824,0.17451
CZE,2008,0.46598,0.38084,0.17487
CZE,2009,0.46313,0.39889,0.16471
CZE,2010,0.47233,0.40245,0.15089
CZE,2011,0.46428,0.39564,0.14858
CZE,2012,0.46494,0.38637,0.14123
CZE,2013,0.46386,0.38599,0.13428
CZE,2014,0.4569,0.37818,0.13336
CZE,2015,0.45936,0.36589,0.14329
CZE,2016,0.46494,0.36783,0.13732
CZE,2017,0.47368,0.36509,0.14111
CZE,2018,0.48203,0.3682,0.15009
CZE,2019,0.48572,0.37119,0.15647
CZE,2020,0.48646,0.3753,0.153
CZE,2021,0.50043,0.36693,0.16428
CZE,2022,0.49913,0.35977,0.17068
DEU,1995,0.48703,0.5664,0.16076
DEU,1996,0.49278,0.58124,0.15119
DEU,1997,0.4976,0.55443,0.15253
DEU,1998,0.50211,0.54552,0.15613
DEU,1999,0.50742,0.5426,0.15477
DEU,2000,0.50832,0.5316,0.14991
DEU,2001,0.51628,0.53196,0.14273
DEU,2002,0.52262,0.53209,0.13383
DEU,2003,0.52381,0.53482,0.13138
DEU,2004,0.52325,0.52827,0.12454
DEU,2005,0.52689,0.52347,0.12256
DEU,2006,0.52539,0.50973,0.12595
DEU,2007,0.52466,0.49102,0.13224
DEU,2008,0.52573,0.49072,0.13437
DEU,2009,0.5366,0.51427,0.12318
DEU,2010,0.51565,0.49714,0.12315
DEU,2011,0.51347,0.48612,0.12896
DEU,2012,0.50838,0.49067,0.11789
DEU,2013,0.51333,0.48777,0.12013
DEU,2014,0.51231,0.48148,0.12154
DEU,2015,0.51558,0.47478,0.11664
DEU,2016,0.51153,0.47446,0.11859
DEU,2017,0.5107,0.46545,0.12243
DEU,2018,0.51291,0.4599,0.12785
DEU,2019,0.51071,0.45457,0.12821
DEU,2020,0.50642,0.45016,0.13518
DEU,2021,0.50965,0.4349,0.13359
DEU,2022,0.50793,0.41414,0.1333
DNK,1995,0.48811,0.47127,0.12988
DNK,1996,0.48406,0.46508,0.12619
DNK,1997,0.48437,0.45538,0.14336
DNK,1998,0.48394,0.45848,0.14338
DNK,1999,0.48392,0.44357,0.1305
DNK,2000,0.48131,0.42836,0.13169
DNK,2001,0.48546,0.42325,0.13399
DNK,2002,0.49046,0.41863,0.13115
DNK,2003,0.49727,0.4294,0.13145
DNK,2004,0.4985,0.4303,0.13405
DNK,2005,0.50589,0.43741,0.12005
DNK,2006,0.5017,0.42954,0.12541
DNK,2007,0.50906,0.42463,0.12801
DNK,2008,0.50817,0.41974,0.1218
DNK,2009,0.51814,0.44562,0.10614
DNK,2010,0.52224,0.43064,0.1007
DNK,2011,0.52207,0.43834,0.09874
DNK,2012,0.51923,0.43486,0.09777
DNK,2013,0.52949,0.42908,0.0995
DNK,2014,0.53439,0.42474,0.101
DNK,2015,0.53949,0.42321,0.10029
DNK,2016,0.53729,0.42305,0.11071
DNK,2017,0.53801,0.41904,0.10946
DNK,2018,0.53856,0.41864,0.11098
DNK,2019,0.53556,0.41868,0.10642
DNK,2020,0.54556,0.40713,0.1159
DNK,2021,0.55805,0.37989,0.11915
DNK,2022,0.56963,0.33236,0.10637
EGY,1995,0.42232,0.60748,0.0763
EGY,1996,0.42292,0.61253,0.08545
EGY,1997,0.4217,0.6596,0.07356
EGY,1998,0.42112,0.66122,0.08599
EGY,1999,0.42053,0.67169,0.07637
EGY,2000,0.42058,0.68057,0.06885
EGY,2001,0.42078,0.67115,0.06507
EGY,2002,0.42122,0.64493,0.06449
EGY,2003,0.42227,0.58989,0.06206
EGY,2004,0.42312,0.56822,0.0465
EGY,2005,0.42266,0.58401,0.05425
EGY,2006,0.42244,0.61407,0.06088
EGY,2007,0.4242,0.59186,0.06521
EGY,2008,0.42479,0.59262,0.06612
EGY,2009,0.42137,0.64738,0.07538
EGY,2010,0.42847,0.64414,0.09047
EGY,2011,0.42421,0.71388,0.06293
EGY,2012,0.42684,0.73231,0.06003
EGY,2013,0.42822,0.74856,0.04891
EGY,2014,0.43408,0.74976,0.04148
EGY,2015,0.43703,0.76229,0.05385
EGY,2016,0.4249,0.77381,0.05622
EGY,2017,0.46296,0.72299,0.05126
EGY,2018,0.44494,0.7129,0.06437
EGY,2019,0.44494,0.72361,0.07807
EGY,2020,0.43842,0.8014,0.05965
EGY,2021,0.43843,0.77426,0.06461
EGY,2022,0.43843,0.74082,0.07867
ESP,1995,0.48671,0.62581,0.10555
ESP,1996,0.48286,0.61709,0.10665
ESP,1997,0.48489,0.60488,0.10544
ESP,1998,0.48734,0.59549,0.10951
ESP,1999,0.48938,0.58909,0.11471
ESP,2000,0.49136,0.5915,0.10973
ESP,2001,0.49605,0.58632,0.11275
ESP,2002,0.50103,0.588,0.11694
ESP,2003,0.50142,0.58704,0.12354
ESP,2004,0.50615,0.59175,0.12506
ESP,2005,0.5066,0.58988,0.12879
ESP,2006,0.51184,0.58315,0.13479
ESP,2007,0.51955,0.5779,0.13681
ESP,2008,0.52263,0.58172,0.13255
ESP,2009,0.53087,0.59472,0.11621
ESP,2010,0.53857,0.58981,0.1073
ESP,2011,0.55104,0.57664,0.0999
ESP,2012,0.56406,0.57766,0.09311
ESP,2013,0.56518,0.57406,0.08722
ESP,2014,0.56955,0.57033,0.0885
ESP,2015,0.56877,0.56155,0.09081
ESP,2016,0.57031,0.55992,0.09249
ESP,2017,0.57181,0.54786,0.10004
ESP,2018,0.57538,0.54848,0.10263
ESP,2019,0.57386,0.53913,0.10652
ESP,2020,0.55064,0.5534,0.11143
ESP,2021,0.55728,0.5381,0.11188
ESP,2022,0.569,0.50297,0.09994
EST,1995,0.46632,0.40789,0.07994
EST,1996,0.48243,0.42421,0.08739
EST,1997,0.50343,0.41503,0.08514
EST,1998,0.51212,0.39243,0.09684
EST,1999,0.53588,0.39297,0.08644
EST,2000,0.52931,0.39948,0.10997
EST,2001,0.53342,0.39763,0.11615
EST,2002,0.53287,0.39425,0.12985
EST,2003,0.52923,0.39263,0.13401
EST,2004,0.53347,0.38892,0.12993
EST,2005,0.5311,0.37964,0.12401
EST,2006,0.53153,0.3803,0.1431
EST,2007,0.52161,0.37596,0.1443
EST,2008,0.523,0.37091,0.12088
EST,2009,0.53483,0.377,0.09152
EST,2010,0.53299,0.34698,0.08818
EST,2011,0.52464,0.31693,0.09889
EST,2012,0.54005,0.3164,0.10399
EST,2013,0.54103,0.31752,0.09484
EST,2014,0.54431,0.31769,0.09522
EST,2015,0.54988,0.3254,0.09774
EST,2016,0.55419,0.32538,0.09925
EST,2017,0.55605,0.32046,0.10672
EST,2018,0.55902,0.32285,0.11059
EST,2019,0.56458,0.32329,0.10625
EST,2020,0.56301,0.33689,0.1285
EST,2021,0.55771,0.31336,0.11703
EST,2022,0.55524,0.30626,0.1115
FIN,1995,0.4156,0.5154,0.10486
FIN,1996,0.42194,0.51204,0.10278
FIN,1997,0.42594,0.49711,0.11392
FIN,1998,0.42354,0.49291,0.12036
FIN,1999,0.4285,0.4942,0.11421
FIN,2000,0.42205,0.48353,0.1194
FIN,2001,0.43459,0.48582,0.12367
FIN,2002,0.4391,0.48982,0.1174
FIN,2003,0.4398,0.49794,0.11754
FIN,2004,0.445,0.49134,0.11773
FIN,2005,0.44361,0.48209,0.12226
FIN,2006,0.43656,0.48725,0.11776
FIN,2007,0.43637,0.47325,0.12246
FIN,2008,0.44713,0.47184,0.10835
FIN,2009,0.46741,0.50464,0.0959
FIN,2010,0.46117,0.50376,0.09423
FIN,2011,0.47126,0.49684,0.10196
FIN,2012,0.48317,0.49427,0.0992
FIN,2013,0.48164,0.49533,0.0947
FIN,2014,0.4859,0.50244,0.09844
FIN,2015,0.48814,0.50246,0.0992
FIN,2016,0.48912,0.50315,0.10451
FIN,2017,0.49034,0.49204,0.10274
FIN,2018,0.4929,0.48817,0.10768
FIN,2019,0.49229,0.48151,0.09917
FIN,2020,0.4863,0.49547,0.10468
FIN,2021,0.4862,0.48787,0.10191
FIN,2022,0.48054,0.47306,0.11117
FRA,1995,0.51534,0.55294,0.14
FRA,1996,0.51843,0.54876,0.13806
FRA,1997,0.52087,0.54096,0.137
FRA,1998,0.52587,0.52504,0.14764
FRA,1999,0.52936,0.52258,0.15581
FRA,2000,0.53667,0.51122,0.15846
FRA,2001,0.54204,0.5136,0.15637
FRA,2002,0.54407,0.51547,0.15116
FRA,2003,0.54841,0.52116,0.15111
FRA,2004,0.55171,0.51827,0.15421
FRA,2005,0.55558,0.51559,0.15647
FRA,2006,0.56199,0.51216,0.15913
FRA,2007,0.56298,0.51092,0.16287
FRA,2008,0.5684,0.51271,0.16286
FRA,2009,0.56452,0.53104,0.14924
FRA,2010,0.56676,0.51705,0.15319
FRA,2011,0.56409,0.50646,0.15822
FRA,2012,0.56421,0.50148,0.15611
FRA,2013,0.56286,0.50014,0.15169
FRA,2014,0.56344,0.49478,0.15259
FRA,2015,0.56617,0.49077,0.14963
FRA,2016,0.57057,0.49068,0.15103
FRA,2017,0.57087,0.48504,0.15635
FRA,2018,0.57272,0.48121,0.15823
FRA,2019,0.57541,0.48546,0.1606
FRA,2020,0.57078,0.49795,0.16495
FRA,2021,0.5742,0.46993,0.17012
FRA,2022,0.58006,0.44773,0.17349
GBR,1995,0.55841,0.63173,0.10016
GBR,1996,0.56353,0.63082,0.1027
GBR,1997,0.57502,0.63992,0.09295
GBR,1998,0.58175,0.63979,0.09647
GBR,1999,0.58427,0.63901,0.09269
GBR,2000,0.58223,0.63445,0.09333
GBR,2001,0.58561,0.62746,0.09234
GBR,2002,0.58478,0.62326,0.09348
GBR,2003,0.58561,0.61801,0.09226
GBR,2004,0.58869,0.6133,0.09223
GBR,2005,0.58791,0.60575,0.09228
GBR,2006,0.589,0.59174,0.09214
GBR,2007,0.59382,0.5909,0.09496
GBR,2008,0.58937,0.57822,0.08824
GBR,2009,0.59355,0.57394,0.08285
GBR,2010,0.59164,0.56932,0.08514
GBR,2011,0.5925,0.56122,0.08221
GBR,2012,0.59493,0.567,0.08256
GBR,2013,0.59688,0.56971,0.0829
GBR,2014,0.60337,0.57243,0.08971
GBR,2015,0.60642,0.5702,0.09251
GBR,2016,0.61294,0.56758,0.09276
GBR,2017,0.61271,0.55751,0.09279
GBR,2018,0.61202,0.55301,0.09081
GBR,2019,0.61035,0.55137,0.09002
GBR,2020,0.59797,0.53474,0.09115
GBR,2021,0.60831,0.54383,0.08729
GBR,2022,0.61509,0.52744,0.09429
GRC,1995,0.55456,0.65419,0.12352
GRC,1996,0.57451,0.65162,0.12938
GRC,1997,0.57456,0.63617,0.12254
GRC,1998,0.56805,0.62963,0.13286
GRC,1999,0.56248,0.60331,0.12398
GRC,2000,0.56753,0.57591,0.12584
GRC,2001,0.55299,0.57721,0.13173
GRC,2002,0.55471,0.59183,0.13258
GRC,2003,0.54383,0.59677,0.1319
GRC,2004,0.54365,0.57693,0.12143
GRC,2005,0.55807,0.59397,0.10846
GRC,2006,0.54718,0.57898,0.12463
GRC,2007,0.56433,0.5701,0.12651
GRC,2008,0.58699,0.58628,0.11598
GRC,2009,0.57747,0.62357,0.10419
GRC,2010,0.58272,0.63101,0.09404
GRC,2011,0.58708,0.63762,0.06486
GRC,2012,0.57623,0.63357,0.05812
GRC,2013,0.58633,0.62,0.05609
GRC,2014,0.59517,0.59666,0.05915
GRC,2015,0.58947,0.59297,0.0598
GRC,2016,0.59249,0.59495,0.0668
GRC,2017,0.60298,0.59318,0.0653
GRC,2018,0.60315,0.58533,0.0669
GRC,2019,0.60746,0.57492,0.06354
GRC,2020,0.58782,0.62064,0.08012
GRC,2021,0.59055,0.57274,0.08883
GRC,2022,0.58662,0.54892,0.09444
HKG,1995,0.70926,0.46324,0.27862
HKG,1996,0.71291,0.46161,0.25679
HKG,1997,0.71297,0.45983,0.28187
HKG,1998,0.71125,0.46842,0.24
HKG,1999,0.70916,0.47798,0.20464
HKG,2000,0.70473,0.45572,0.22159
HKG,2001,0.69915,0.47201,0.20479
HKG,2002,0.70009,0.46657,0.18408
HKG,2003,0.70697,0.4645,0.17801
HKG,2004,0.71823,0.45496,0.17494
HKG,2005,0.73416,0.43136,0.15744
HKG,2006,0.74869,0.42793,0.16247
HKG,2007,0.76395,0.43064,0.1513
HKG,2008,0.75474,0.43099,0.14845
HKG,2009,0.74855,0.45185,0.16485
HKG,2010,0.75901,0.42317,0.17139
HKG,2011,0.75702,0.44092,0.17607
HKG,2012,0.75631,0.46177,0.17917
HKG,2013,0.75488,0.4835,0.1719
HKG,2014,0.75132,0.49543,0.16929
HKG,2015,0.74888,0.49811,0.15433
HKG,2016,0.74136,0.50217,0.14931
HKG,2017,0.74219,0.50551,0.15746
HKG,2018,0.74756,0.50847,0.16901
HKG,2019,0.74191,0.52298,0.13386
HKG,2020,0.73772,0.54177,0.14177
HKG,2021,0.74146,0.5221,0.12051
HKG,2022,0.73678,0.5373,0.10933
HRV,1995,0.46414,0.55575,0.05565
HRV,1996,0.47095,0.53358,0.07162
HRV,1997,0.46041,0.51873,0.08701
HRV,1998,0.45079,0.52557,0.0788
HRV,1999,0.44991,0.51878,0.07889
HRV,2000,0.45362,0.51417,0.07223
HRV,2001,0.47687,0.50429,0.07574
HRV,2002,0.49426,0.50549,0.08853
HRV,2003,0.50755,0.49174,0.10406
HRV,2004,0.49324,0.49656,0.09212
HRV,2005,0.50986,0.4974,0.09604
HRV,2006,0.51612,0.47567,0.11295
HRV,2007,0.5251,0.46564,0.11408
HRV,2008,0.52833,0.46766,0.12054
HRV,2009,0.51622,0.49907,0.10519
HRV,2010,0.52908,0.49301,0.11077
HRV,2011,0.53119,0.48493,0.09256
HRV,2012,0.53319,0.49044,0.09348
HRV,2013,0.53893,0.48691,0.08498
HRV,2014,0.54282,0.46992,0.07501
HRV,2015,0.54605,0.43964,0.08848
HRV,2016,0.54646,0.44112,0.09842
HRV,2017,0.55527,0.43916,0.08909
HRV,2018,0.55677,0.40902,0.08669
HRV,2019,0.55236,0.39833,0.08021
HRV,2020,0.52743,0.44711,0.10515
HRV,2021,0.53904,0.42181,0.08831
HRV,2022,0.55398,0.39359,0.09178
HUN,1995,0.42775,0.44576,0.10724
HUN,1996,0.44289,0.42762,0.11468
HUN,1997,0.43542,0.40943,0.1146
HUN,1998,0.43519,0.39594,0.11863
HUN,1999,0.44221,0.40477,0.11469
HUN,2000,0.44804,0.39185,0.10636
HUN,2001,0.45375,0.39173,0.10244
HUN,2002,0.45907,0.41639,0.10606
HUN,2003,0.45255,0.4288,0.10626
HUN,2004,0.44871,0.42481,0.11549
HUN,2005,0.45638,0.42294,0.11257
HUN,2006,0.46646,0.39374,0.1041
HUN,2007,0.47917,0.39659,0.09429
HUN,2008,0.48201,0.39582,0.0928
HUN,2009,0.49016,0.40151,0.08499
HUN,2010,0.49389,0.40205,0.07678
HUN,2011,0.49187,0.39268,0.07321
HUN,2012,0.48687,0.39819,0.06952
HUN,2013,0.488,0.38024,0.07632
HUN,2014,0.48223,0.36477,0.07996
HUN,2015,0.47452,0.36054,0.08102
HUN,2016,0.48044,0.36065,0.0713
HUN,2017,0.48719,0.35788,0.07737
HUN,2018,0.49528,0.35253,0.09183
HUN,2019,0.50316,0.35557,0.09726
HUN,2020,0.49915,0.36613,0.10087
HUN,2021,0.50942,0.3601,0.10629
HUN,2022,0.51837,0.36933,0.10269
IDN,1995,0.36796,0.568,0.21639
IDN,1996,0.36791,0.57731,0.20645
IDN,1997,0.36811,0.56691,0.21104
IDN,1998,0.36798,0.55074,0.12191
IDN,1999,0.36819,0.66011,0.10332
IDN,2000,0.36628,0.55774,0.13277
IDN,2001,0.36591,0.55825,0.12967
IDN,2002,0.36696,0.60526,0.12048
IDN,2003,0.3672,0.58964,0.13953
IDN,2004,0.36694,0.59229,0.13584
IDN,2005,0.36904,0.58362,0.14018
IDN,2006,0.37028,0.57963,0.15879
IDN,2007,0.36959,0.59467,0.15724
IDN,2008,0.36643,0.57495,0.18031
IDN,2009,0.36387,0.59228,0.18082
IDN,2010,0.36521,0.58766,0.18607
IDN,2011,0.36266,0.57986,0.19142
IDN,2012,0.36541,0.58445,0.1946
IDN,2013,0.37236,0.5936,0.18123
IDN,2014,0.37934,0.58999,0.18092
IDN,2015,0.39025,0.59474,0.17915
IDN,2016,0.39171,0.60892,0.16957
IDN,2017,0.39648,0.60385,0.17394
IDN,2018,0.39561,0.60146,0.1768
IDN,2019,0.4011,0.61355,0.17472
IDN,2020,0.39213,0.62892,0.16826
IDN,2021,0.38768,0.61107,0.16874
IDN,2022,0.38128,0.60475,0.16649
IND,1995,0.32713,0.674,0.17658
IND,1996,0.32615,0.69228,0.16085
IND,1997,0.3333,0.67999,0.16818
IND,1998,0.33292,0.67329,0.16535
IND,1999,0.34331,0.65599,0.17375
IND,2000,0.34678,0.65752,0.16198
IND,2001,0.35519,0.65574,0.16198
IND,2002,0.3661,0.64832,0.15975
IND,2003,0.37031,0.63293,0.16247
IND,2004,0.3746,0.59471,0.17641
IND,2005,0.37986,0.56448,0.18421
IND,2006,0.38188,0.55014,0.17932
IND,2007,0.38313,0.54222,0.18648
IND,2008,0.38162,0.54293,0.17416
IND,2009,0.37339,0.55419,0.18755
IND,2010,0.37231,0.54512,0.19121
IND,2011,0.38082,0.55525,0.17449
IND,2012,0.3909,0.56245,0.15917
IND,2013,0.39715,0.5617,0.15649
IND,2014,0.40405,0.5609,0.16668
IND,2015,0.40755,0.57715,0.16404
IND,2016,0.40531,0.58784,0.16893
IND,2017,0.3998,0.58728,0.16848
IND,2018,0.40232,0.58452,0.1626
IND,2019,0.40848,0.59327,0.16781
IND,2020,0.39978,0.58775,0.15156
IND,2021,0.40546,0.57752,0.15068
IND,2022,0.40807,0.57005,0.15692
IRL,1995,0.44992,0.44752,0.07309
IRL,1996,0.46225,0.43871,0.07893
IRL,1997,0.46967,0.42234,0.08449
IRL,1998,0.48136,0.3885,0.07847
IRL,1999,0.49121,0.37642,0.08493
IRL,2000,0.49311,0.34843,0.07721
IRL,2001,0.45991,0.34054,0.07008
IRL,2002,0.44559,0.34432,0.0661
IRL,2003,0.47289,0.33555,0.06478
IRL,2004,0.48044,0.32206,0.06267
IRL,2005,0.49471,0.31622,0.06856
IRL,2006,0.49466,0.31348,0.07373
IRL,2007,0.51142,0.31467,0.06805
IRL,2008,0.52377,0.32743,0.06862
IRL,2009,0.51845,0.29883,0.06047
IRL,2010,0.54966,0.28383,0.05219
IRL,2011,0.54362,0.26261,0.04373
IRL,2012,0.55128,0.27012,0.05472
IRL,2013,0.56584,0.26853,0.05309
IRL,2014,0.57119,0.25119,0.0581
IRL,2015,0.46529,0.21965,0.07062
IRL,2016,0.48174,0.21365,0.07108
IRL,2017,0.48769,0.19155,0.06142
IRL,2018,0.49315,0.18631,0.04926
IRL,2019,0.49966,0.15462,0.0722
IRL,2020,0.49161,0.14121,0.04093
IRL,2021,0.4867,0.12903,0.01077
IRL,2022,0.46825,0.15913,0.01941
ISL,1995,0.46837,0.49469,0.07829
ISL,1996,0.47091,0.48627,0.08823
ISL,1997,0.44824,0.49319,0.08394
ISL,1998,0.44759,0.48738,0.10219
ISL,1999,0.45794,0.49979,0.09528
ISL,2000,0.46761,0.50026,0.10006
ISL,2001,0.45854,0.47296,0.0895
ISL,2002,0.46438,0.48281,0.07973
ISL,2003,0.4691,0.49461,0.07771
ISL,2004,0.48162,0.50226,0.10261
ISL,2005,0.49322,0.49676,0.12249
ISL,2006,0.48558,0.48657,0.15012
ISL,2007,0.51744,0.48193,0.1324
ISL,2008,0.48408,0.47483,0.1106
ISL,2009,0.51805,0.46154,0.05959
ISL,2010,0.50171,0.4638,0.05009
ISL,2011,0.49458,0.45625,0.05458
ISL,2012,0.49444,0.45953,0.05274
ISL,2013,0.50018,0.45333,0.05104
ISL,2014,0.50956,0.45046,0.05791
ISL,2015,0.51392,0.42504,0.0682
ISL,2016,0.5283,0.42148,0.07849
ISL,2017,0.52864,0.43104,0.08186
ISL,2018,0.52659,0.42793,0.08335
ISL,2019,0.52546,0.444,0.077
ISL,2020,0.4928,0.51518,0.08687
ISL,2021,0.50091,0.49136,0.09052
ISL,2022,0.50319,0.44324,0.08007
ISR,1995,0.53536,0.54289,0.15811
ISR,1996,0.53283,0.53081,0.16674
ISR,1997,0.53695,0.52547,0.16162
ISR,1998,0.54445,0.52376,0.15435
ISR,1999,0.55016,0.50992,0.14848
ISR,2000,0.5584,0.50225,0.13743
ISR,2001,0.55582,0.52299,0.14451
ISR,2002,0.5525,0.52548,0.13037
ISR,2003,0.5533,0.52329,0.12
ISR,2004,0.5587,0.51432,0.11455
ISR,2005,0.56176,0.50803,0.11575
ISR,2006,0.56394,0.50863,0.12061
ISR,2007,0.56901,0.51138,0.12317
ISR,2008,0.56868,0.51804,0.1196
ISR,2009,0.57031,0.53143,0.11295
ISR,2010,0.57,0.52554,0.11106
ISR,2011,0.56959,0.52167,0.11277
ISR,2012,0.56617,0.50783,0.11507
ISR,2013,0.57069,0.51088,0.10849
ISR,2014,0.57557,0.51059,0.124
ISR,2015,0.5752,0.50701,0.11325
ISR,2016,0.58433,0.50524,0.11818
ISR,2017,0.59206,0.50041,0.11892
ISR,2018,0.58831,0.49054,0.12083
ISR,2019,0.59097,0.48995,0.12409
ISR,2020,0.58248,0.48413,0.13248
ISR,2021,0.58689,0.47491,0.131
ISR,2022,0.58698,0.46002,0.13207
ITA,1995,0.51953,0.58239,0.13303
ITA,1996,0.52204,0.5861,0.13294
ITA,1997,0.52199,0.5824,0.13361
ITA,1998,0.52685,0.58108,0.13356
ITA,1999,0.5335,0.58597,0.13722
ITA,2000,0.53984,0.57516,0.13547
ITA,2001,0.54436,0.57079,0.13495
ITA,2002,0.54515,0.57295,0.14112
ITA,2003,0.54968,0.58036,0.13989
ITA,2004,0.54925,0.577,0.13764
ITA,2005,0.55114,0.57719,0.13428
ITA,2006,0.5481,0.57262,0.13552
ITA,2007,0.54966,0.57049,0.13486
ITA,2008,0.55008,0.57886,0.13025
ITA,2009,0.56099,0.59612,0.12678
ITA,2010,0.56127,0.58731,0.12893
ITA,2011,0.56416,0.5857,0.12622
ITA,2012,0.5665,0.58932,0.11323
ITA,2013,0.56703,0.58846,0.10881
ITA,2014,0.57291,0.58421,0.11031
ITA,2015,0.57487,0.57952,0.11024
ITA,2016,0.57438,0.57525,0.11352
ITA,2017,0.5747,0.56742,0.11537
ITA,2018,0.57331,0.56238,0.11763
ITA,2019,0.57509,0.55925,0.11664
ITA,2020,0.56579,0.56419,0.1174
ITA,2021,0.55451,0.53892,0.13513
ITA,2022,0.5537,0.53078,0.13211
JOR,1995,0.43525,0.46424,0.10092
JOR,1996,0.43621,0.48129,0.08554
JOR,1997,0.42894,0.50781,0.07855
JOR,1998,0.43071,0.53232,0.07151
JOR,1999,0.42858,0.5447,0.07546
JOR,2000,0.43303,0.57326,0.07596
JOR,2001,0.43298,0.58451,0.07329
JOR,2002,0.42976,0.55237,0.07084
JOR,2003,0.43266,0.56191,0.07333
JOR,2004,0.43816,0.5534,0.08513
JOR,2005,0.44911,0.56715,0.09385
JOR,2006,0.45127,0.58291,0.07335
JOR,2007,0.4556,0.56148,0.08258
JOR,2008,0.45709,0.54614,0.08783
JOR,2009,0.44523,0.55652,0.08501
JOR,2010,0.45242,0.54901,0.08918
JOR,2011,0.4579,0.57636,0.07633
JOR,2012,0.45849,0.55116,0.08821
JOR,2013,0.45845,0.58369,0.0857
JOR,2014,0.46262,0.57837,0.08538
JOR,2015,0.46358,0.60068,0.09242
JOR,2016,0.46838,0.62973,0.08444
JOR,2017,0.46726,0.63035,0.07072
JOR,2018,0.46771,0.62814,0.07645
JOR,2019,0.4699,0.61433,0.07771
JOR,2020,0.45918,0.70002,0.08114
JOR,2021,0.4617,0.67865,0.06439
JOR,2022,0.46174,0.62714,0.05666
JPN,1995,0.49802,0.61816,0.24212
JPN,1996,0.49853,0.60667,0.24981
JPN,1997,0.50359,0.60531,0.24326
JPN,1998,0.50529,0.6121,0.23449
JPN,1999,0.50986,0.62082,0.22569
JPN,2000,0.50882,0.61559,0.22718
JPN,2001,0.51824,0.62072,0.22147
JPN,2002,0.52443,0.62531,0.20743
JPN,2003,0.5262,0.62047,0.20588
JPN,2004,0.52989,0.61193,0.20374
JPN,2005,0.53324,0.60441,0.2041
JPN,2006,0.53749,0.59353,0.20614
JPN,2007,0.53742,0.58982,0.20215
JPN,2008,0.54168,0.5912,0.20197
JPN,2009,0.54717,0.63057,0.18513
JPN,2010,0.53779,0.61982,0.1818
JPN,2011,0.54538,0.6188,0.1814
JPN,2012,0.54453,0.62008,0.1849
JPN,2013,0.54406,0.61545,0.18181
JPN,2014,0.53868,0.60501,0.1788
JPN,2015,0.52818,0.59977,0.18086
JPN,2016,0.52559,0.60107,0.18317
JPN,2017,0.52471,0.59316,0.18209
JPN,2018,0.5213,0.59064,0.18245
JPN,2019,0.51995,0.58864,0.18488
JPN,2020,0.51358,0.59206,0.18544
JPN,2021,0.50733,0.58063,0.18006
JPN,2022,0.52207,0.56646,0.17875
KAZ,1995,0.47498,0.5987,0.107
KAZ,1996,0.47499,0.63818,0.08932
KAZ,1997,0.47499,0.6544,0.08316
KAZ,1998,0.47457,0.68855,0.08321
KAZ,1999,0.47498,0.60803,0.08149
KAZ,2000,0.47499,0.52533,0.08464
KAZ,2001,0.47499,0.52123,0.13623
KAZ,2002,0.47499,0.50634,0.14636
KAZ,2003,0.47499,0.51766,0.11371
KAZ,2004,0.47407,0.50768,0.10858
KAZ,2005,0.46808,0.48606,0.13855
KAZ,2006,0.46898,0.46186,0.17021
KAZ,2007,0.47278,0.47769,0.17101
KAZ,2008,0.47386,0.41525,0.10193
KAZ,2009,0.47338,0.52614,0.16761
KAZ,2010,0.46545,0.51039,0.14063
KAZ,2011,0.46392,0.46385,0.10953
KAZ,2012,0.48811,0.46367,0.12494
KAZ,2013,0.5069,0.49356,0.1282
KAZ,2014,0.52037,0.4845,0.13342
KAZ,2015,0.55232,0.53554,0.15134
KAZ,2016,0.54474,0.52319,0.14937
KAZ,2017,0.54016,0.54757,0.17636
KAZ,2018,0.52728,0.51957,0.1417
KAZ,2019,0.52642,0.52306,0.1673
KAZ,2020,0.51244,0.53298,0.20661
KAZ,2021,0.51512,0.5278,0.1933
KAZ,2022,0.49258,0.47861,0.17366
KHM,1995,0.28375,0.70494,0.04117
KHM,1996,0.28338,0.70595,0.0427
KHM,1997,0.28461,0.69288,0.04492
KHM,1998,0.28564,0.71223,0.03746
KHM,1999,0.29121,0.66072,0.04624
KHM,2000,0.32152,0.61944,0.0417
KHM,2001,0.32801,0.59629,0.0443
KHM,2002,0.33386,0.58115,0.04532
KHM,2003,0.33345,0.59342,0.0494
KHM,2004,0.32101,0.5698,0.03515
KHM,2005,0.33324,0.53552,0.03934
KHM,2006,0.34164,0.52916,0.04302
KHM,2007,0.3357,0.52074,0.04027
KHM,2008,0.33469,0.54596,0.03985
KHM,2009,0.3356,0.55644,0.05207
KHM,2010,0.33173,0.56174,0.03745
KHM,2011,0.32466,0.5682,0.03518
KHM,2012,0.33156,0.5481,0.04098
KHM,2013,0.33215,0.53832,0.04401
KHM,2014,0.34684,0.53925,0.04378
KHM,2015,0.34689,0.54539,0.04474
KHM,2016,0.35106,0.5501,0.05043
KHM,2017,0.35249,0.54338,0.0502
KHM,2018,0.35373,0.52786,0.05431
KHM,2019,0.35244,0.528,0.05377
KHM,2020,0.346,0.52561,0.05336
KHM,2021,0.34617,0.48223,0.05188
KHM,2022,0.34612,0.43573,0.04206
KOR,1995,0.45567,0.53859,0.23579
KOR,1996,0.46286,0.54951,0.22581
KOR,1997,0.46355,0.55119,0.20791
KOR,1998,0.46675,0.51894,0.18072
KOR,1999,0.46629,0.54001,0.18204
KOR,2000,0.46477,0.5459,0.19334
KOR,2001,0.47554,0.56063,0.17629
KOR,2002,0.48166,0.57391,0.1783
KOR,2003,0.47587,0.55587,0.19343
KOR,2004,0.46084,0.53658,0.18015
KOR,2005,0.46695,0.54452,0.18482
KOR,2006,0.4691,0.54364,0.18857
KOR,2007,0.47257,0.53098,0.18801
KOR,2008,0.47974,0.50657,0.17478
KOR,2009,0.46913,0.51449,0.16825
KOR,2010,0.46503,0.48259,0.19701
KOR,2011,0.46193,0.47644,0.19713
KOR,2012,0.46133,0.46965,0.19261
KOR,2013,0.45727,0.46899,0.19078
KOR,2014,0.45588,0.48266,0.17804
KOR,2015,0.45532,0.47007,0.19467
KOR,2016,0.45483,0.47265,0.20413
KOR,2017,0.45091,0.468,0.21172
KOR,2018,0.45528,0.47169,0.20605
KOR,2019,0.46029,0.47685,0.2106
KOR,2020,0.45468,0.4731,0.21748
KOR,2021,0.45922,0.47321,0.20759
KOR,2022,0.46335,0.47105,0.19899
LAO,1995,0.35849,0.73178,0.05337
LAO,1996,0.35817,0.75242,0.06201
LAO,1997,0.35977,0.63996,0.0541
LAO,1998,0.36468,0.50199,0.03936
LAO,1999,0.36409,0.50345,0.05674
LAO,2000,0.36296,0.69566,0.03593
LAO,2001,0.36281,0.71417,0.04016
LAO,2002,0.35621,0.61479,0.14651
LAO,2003,0.35827,0.66412,0.15361
LAO,2004,0.35763,0.62986,0.18079
LAO,2005,0.35688,0.60461,0.18942
LAO,2006,0.35776,0.59663,0.16109
LAO,2007,0.35763,0.60577,0.17845
LAO,2008,0.35883,0.60664,0.15868
LAO,2009,0.3534,0.57769,0.18417
LAO,2010,0.35206,0.60284,0.1505
LAO,2011,0.32817,0.57327,0.16958
LAO,2012,0.33777,0.57983,0.18115
LAO,2013,0.3267,0.60109,0.16427
LAO,2014,0.32364,0.57444,0.18808
LAO,2015,0.32149,0.57497,0.17383
LAO,2016,0.31535,0.58231,0.16828
LAO,2017,0.31228,0.56893,0.18593
LAO,2018,0.31346,0.5556,0.18561
LAO,2019,0.31324,0.52683,0.21162
LAO,2020,0.30321,0.55931,0.22839
LAO,2021,0.30126,0.52997,0.22646
LAO,2022,0.30185,0.5009,0.16866
LTU,1995,0.41375,0.56538,0.08485
LTU,1996,0.41232,0.53211,0.08488
LTU,1997,0.41401,0.49976,0.09777
LTU,1998,0.41654,0.50264,0.10169
LTU,1999,0.43434,0.54638,0.09739
LTU,2000,0.46395,0.54346,0.0796
LTU,2001,0.4699,0.53347,0.08539
LTU,2002,0.48581,0.51981,0.08545
LTU,2003,0.4841,0.52577,0.08606
LTU,2004,0.47445,0.51917,0.08498
LTU,2005,0.48136,0.50731,0.08808
LTU,2006,0.48011,0.48975,0.09178
LTU,2007,0.49426,0.48911,0.1168
LTU,2008,0.49196,0.49021,0.10975
LTU,2009,0.51814,0.53102,0.07566
LTU,2010,0.51086,0.45943,0.0828
LTU,2011,0.49467,0.42366,0.09701
LTU,2012,0.4983,0.40599,0.08674
LTU,2013,0.5121,0.41361,0.07828
LTU,2014,0.5115,0.42707,0.08204
LTU,2015,0.51741,0.42665,0.08646
LTU,2016,0.52913,0.42957,0.0809
LTU,2017,0.53142,0.41203,0.07815
LTU,2018,0.5401,0.40354,0.0802
LTU,2019,0.53435,0.38834,0.07905
LTU,2020,0.52219,0.39284,0.08246
LTU,2021,0.52436,0.36705,0.07895
LTU,2022,0.52545,0.35243,0.09852
LUX,1995,0.63185,0.26403,0.05013
LUX,1996,0.64448,0.24697,0.05075
LUX,1997,0.64605,0.22919,0.05389
LUX,1998,0.64144,0.23179,0.0528
LUX,1999,0.6603,0.21131,0.05556
LUX,2000,0.67177,0.20014,0.05165
LUX,2001,0.67142,0.21068,0.05484
LUX,2002,0.66509,0.21824,0.0553
LUX,2003,0.66102,0.21344,0.05768
LUX,2004,0.66352,0.19053,0.05741
LUX,2005,0.67865,0.18082,0.05484
LUX,2006,0.70269,0.16581,0.04914
LUX,2007,0.69606,0.15725,0.05023
LUX,2008,0.71691,0.15475,0.0559
LUX,2009,0.72254,0.1699,0.05003
LUX,2010,0.72631,0.1417,0.04721
LUX,2011,0.72597,0.14385,0.0525
LUX,2012,0.72582,0.13815,0.04997
LUX,2013,0.72485,0.13722,0.04473
LUX,2014,0.72047,0.13442,0.04472
LUX,2015,0.72049,0.13033,0.04439
LUX,2016,0.71566,0.13107,0.04289
LUX,2017,0.72306,0.13047,0.04764
LUX,2018,0.71285,0.12887,0.04165
LUX,2019,0.69996,0.12639,0.04093
LUX,2020,0.6959,0.11869,0.03634
LUX,2021,0.71104,0.10487,0.03071
LUX,2022,0.72012,0.10217,0.03096
LVA,1995,0.43057,0.46461,0.06996
LVA,1996,0.45398,0.42705,0.07988
LVA,1997,0.45769,0.43056,0.09012
LVA,1998,0.48988,0.43644,0.09432
LVA,1999,0.49938,0.45715,0.10575
LVA,2000,0.51214,0.44717,0.12186
LVA,2001,0.53241,0.43181,0.13828
LVA,2002,0.53606,0.43757,0.14219
LVA,2003,0.54576,0.43364,0.15245
LVA,2004,0.55018,0.43096,0.16256
LVA,2005,0.57041,0.40366,0.17878
LVA,2006,0.56144,0.42469,0.19298
LVA,2007,0.54685,0.43414,0.19558
LVA,2008,0.53921,0.41874,0.18521
LVA,2009,0.54499,0.44698,0.12707
LVA,2010,0.55455,0.43702,0.10514
LVA,2011,0.55419,0.40965,0.11845
LVA,2012,0.5627,0.40138,0.12282
LVA,2013,0.56745,0.42419,0.10039
LVA,2014,0.57333,0.41995,0.10274
LVA,2015,0.57043,0.41784,0.10399
LVA,2016,0.57592,0.42239,0.09466
LVA,2017,0.5632,0.41856,0.09267
LVA,2018,0.56379,0.41075,0.09792
LVA,2019,0.55455,0.41005,0.097
LVA,2020,0.53548,0.40427,0.10059
LVA,2021,0.51813,0.3826,0.11677
LVA,2022,0.52212,0.36228,0.11959
MAR,1995,0.36846,0.61827,0.1337
MAR,1996,0.36846,0.60919,0.13008
MAR,1997,0.36961,0.59059,0.13863
MAR,1998,0.3686,0.57624,0.13212
MAR,1999,0.36757,0.5713,0.1228
MAR,2000,0.37339,0.55671,0.1176
MAR,2001,0.36981,0.52003,0.1146
MAR,2002,0.36892,0.51722,0.11123
MAR,2003,0.36476,0.5182,0.11436
MAR,2004,0.36424,0.50925,0.11239
MAR,2005,0.36812,0.48517,0.10523
MAR,2006,0.36994,0.48001,0.111
MAR,2007,0.36974,0.4834,0.13792
MAR,2008,0.36703,0.47736,0.15844
MAR,2009,0.3589,0.50792,0.15282
MAR,2010,0.35573,0.50388,0.14317
MAR,2011,0.35429,0.49421,0.15322
MAR,2012,0.35839,0.49936,0.1471
MAR,2013,0.35105,0.51273,0.14712
MAR,2014,0.3565,0.49993,0.13961
MAR,2015,0.35241,0.49016,0.1419
MAR,2016,0.35434,0.48629,0.13608
MAR,2017,0.35412,0.47149,0.1362
MAR,2018,0.35282,0.47118,0.13584
MAR,2019,0.35452,0.47135,0.12794
MAR,2020,0.33853,0.52499,0.11255
MAR,2021,0.33933,0.52594,0.11746
MAR,2022,0.34133,0.46747,0.08996
MEX,1995,0.55331,0.71085,0.09794
MEX,1996,0.54326,0.70787,0.09846
MEX,1997,0.53827,0.70323,0.1073
MEX,1998,0.54395,0.6922,0.11545
MEX,1999,0.54107,0.68855,0.11325
MEX,2000,0.54116,0.69274,0.10845
MEX,2001,0.54339,0.7128,0.10202
MEX,2002,0.54287,0.70506,0.10215
MEX,2003,0.55282,0.71714,0.08889
MEX,2004,0.54472,0.68756,0.1067
MEX,2005,0.54738,0.69287,0.10194
MEX,2006,0.53771,0.68543,0.10773
MEX,2007,0.53971,0.68412,0.10987
MEX,2008,0.53735,0.69465,0.10726
MEX,2009,0.54984,0.67385,0.11034
MEX,2010,0.54806,0.67448,0.10592
MEX,2011,0.54099,0.66851,0.10913
MEX,2012,0.53789,0.65993,0.11085
MEX,2013,0.55134,0.67628,0.09597
MEX,2014,0.5513,0.65887,0.09949
MEX,2015,0.55896,0.63961,0.10556
MEX,2016,0.56115,0.62513,0.1064
MEX,2017,0.55334,0.62034,0.10584
MEX,2018,0.54741,0.62084,0.09968
MEX,2019,0.55066,0.62316,0.09767
MEX,2020,0.54507,0.6237,0.09011
MEX,2021,0.5411,0.63136,0.09006
MEX,2022,0.53849,0.63158,0.08724
MLT,1995,0.52073,0.39751,0.09213
MLT,1996,0.51732,0.41786,0.09299
MLT,1997,0.5258,0.4182,0.08874
MLT,1998,0.52894,0.41703,0.09333
MLT,1999,0.53989,0.41034,0.08067
MLT,2000,0.53032,0.39824,0.08261
MLT,2001,0.53078,0.41391,0.07819
MLT,2002,0.51958,0.39879,0.05746
MLT,2003,0.52694,0.40965,0.08323
MLT,2004,0.54471,0.39155,0.0847
MLT,2005,0.55783,0.38407,0.09525
MLT,2006,0.57716,0.35836,0.06626
MLT,2007,0.603,0.34264,0.07164
MLT,2008,0.60162,0.31569,0.05892
MLT,2009,0.59946,0.33218,0.06233
MLT,2010,0.61464,0.30293,0.05768
MLT,2011,0.61649,0.30482,0.0489
MLT,2012,0.63188,0.28456,0.06058
MLT,2013,0.64097,0.27163,0.05361
MLT,2014,0.65687,0.2482,0.05251
MLT,2015,0.67726,0.19912,0.07135
MLT,2016,0.67297,0.20679,0.06241
MLT,2017,0.7006,0.19925,0.06024
MLT,2018,0.70144,0.191,0.05625
MLT,2019,0.69293,0.18618,0.06563
MLT,2020,0.68743,0.15771,0.06615
MLT,2021,0.69515,0.16038,0.0857
MLT,2022,0.70637,0.16674,0.08746
MMR,1995,0.24451,0.78863,0.07514
MMR,1996,0.24478,0.80658,0.08538
MMR,1997,0.24704,0.81959,0.08577
MMR,1998,0.24647,0.80212,0.07948
MMR,1999,0.24029,0.7163,0.07422
MMR,2000,0.23516,0.70477,0.0725
MMR,2001,0.2303,0.69627,0.06252
MMR,2002,0.23293,0.71568,0.0564
MMR,2003,0.23463,0.74967,0.05233
MMR,2004,0.23623,0.76073,0.06156
MMR,2005,0.24092,0.73565,0.06767
MMR,2006,0.24063,0.71028,0.06969
MMR,2007,0.2427,0.67688,0.06787
MMR,2008,0.24898,0.69997,0.08067
MMR,2009,0.24836,0.7282,0.09995
MMR,2010,0.25028,0.71392,0.13015
MMR,2011,0.25219,0.66455,0.19923
MMR,2012,0.25338,0.63232,0.24518
MMR,2013,0.25153,0.61576,0.23511
MMR,2014,0.25183,0.59664,0.20867
MMR,2015,0.25359,0.57761,0.18597
MMR,2016,0.2603,0.5263,0.17904
MMR,2017,0.25885,0.48498,0.16879
MMR,2018,0.2604,0.4913,0.16312
MMR,2019,0.2604,0.4953,0.1565
MMR,2020,0.25888,0.51444,0.17134
MMR,2021,0.2604,0.53857,0.15789
MMR,2022,0.2604,0.52236,0.15598
MYS,1995,0.4418,0.33995,0.14143
MYS,1996,0.44171,0.33462,0.14452
MYS,1997,0.44175,0.32759,0.14946
MYS,1998,0.44482,0.28867,0.10513
MYS,1999,0.44442,0.28806,0.08909
MYS,2000,0.44174,0.32924,0.11594
MYS,2001,0.44079,0.35078,0.10427
MYS,2002,0.44076,0.35223,0.1053
MYS,2003,0.44094,0.36268,0.1022
MYS,2004,0.44103,0.34597,0.09776
MYS,2005,0.4409,0.34639,0.09613
MYS,2006,0.44121,0.35111,0.09626
MYS,2007,0.44126,0.34928,0.09559
MYS,2008,0.44114,0.35475,0.0907
MYS,2009,0.4412,0.37946,0.08378
MYS,2010,0.44099,0.37959,0.09432
MYS,2011,0.44789,0.37956,0.09463
MYS,2012,0.44835,0.39061,0.10307
MYS,2013,0.45097,0.4065,0.10304
MYS,2014,0.45205,0.42583,0.09779
MYS,2015,0.45265,0.42941,0.09699
MYS,2016,0.45592,0.44024,0.10036
MYS,2017,0.45461,0.44267,0.09778
MYS,2018,0.4615,0.45992,0.09077
MYS,2019,0.46931,0.47405,0.08386
MYS,2020,0.46882,0.5125,0.08154
MYS,2021,0.45106,0.49795,0.095
MYS,2022,0.4518,0.47715,0.0998
NGA,1995,0.40361,0.53988,0.33392
NGA,1996,0.39547,0.56076,0.34637
NGA,1997,0.40142,0.52665,0.33166
NGA,1998,0.42903,0.57364,0.33156
NGA,1999,0.43793,0.511,0.36765
NGA,2000,0.41194,0.4443,0.35752
NGA,2001,0.42181,0.58525,0.26106
NGA,2002,0.37938,0.60093,0.26159
NGA,2003,0.38041,0.60614,0.25484
NGA,2004,0.39428,0.61122,0.26719
NGA,2005,0.40675,0.61338,0.26846
NGA,2006,0.43745,0.51539,0.29259
NGA,2007,0.44275,0.67674,0.16598
NGA,2008,0.43689,0.60388,0.18122
NGA,2009,0.45397,0.659,0.17959
NGA,2010,0.43214,0.71974,0.11204
NGA,2011,0.42349,0.6837,0.10581
NGA,2012,0.44251,0.63513,0.1259
NGA,2013,0.46556,0.78601,0.1002
NGA,2014,0.48253,0.76252,0.11952
NGA,2015,0.50928,0.79895,0.11628
NGA,2016,0.51536,0.8287,0.1008
NGA,2017,0.49294,0.81332,0.10968
NGA,2018,0.46805,0.76752,0.13521
NGA,2019,0.45491,0.74301,0.14821
NGA,2020,0.43406,0.69326,0.1958
NGA,2021,0.42344,0.66489,0.25302
NGA,2022,0.42884,0.68615,0.20224
NLD,1995,0.50712,0.43531,0.1088
NLD,1996,0.5167,0.43408,0.11484
NLD,1997,0.52976,0.42571,0.11673
NLD,1998,0.542,0.42538,0.11972
NLD,1999,0.55101,0.42432,0.12098
NLD,2000,0.55436,0.4236,0.11886
NLD,2001,0.54653,0.41503,0.12629
NLD,2002,0.54702,0.42131,0.11799
NLD,2003,0.54512,0.41983,0.10834
NLD,2004,0.54685,0.41375,0.10871
NLD,2005,0.54532,0.40965,0.11001
NLD,2006,0.54851,0.40283,0.11317
NLD,2007,0.55398,0.39919,0.12431
NLD,2008,0.553,0.39372,0.12312
NLD,2009,0.54578,0.38204,0.12168
NLD,2010,0.5481,0.39082,0.12653
NLD,2011,0.54953,0.39233,0.11908
NLD,2012,0.54762,0.38271,0.11519
NLD,2013,0.55185,0.37706,0.11407
NLD,2014,0.56009,0.37689,0.11209
NLD,2015,0.5687,0.33808,0.10042
NLD,2016,0.56891,0.34189,0.10597
NLD,2017,0.56957,0.33883,0.10296
NLD,2018,0.56968,0.33666,0.10094
NLD,2019,0.57035,0.33125,0.10685
NLD,2020,0.55918,0.33105,0.10921
NLD,2021,0.56155,0.32324,0.11271
NLD,2022,0.56706,0.33202,0.11247
NOR,1995,0.41768,0.44891,0.17067
NOR,1996,0.40589,0.45119,0.16535
NOR,1997,0.41175,0.43672,0.17973
NOR,1998,0.44044,0.43418,0.19254
NOR,1999,0.42564,0.44896,0.1757
NOR,2000,0.37926,0.44095,0.16487
NOR,2001,0.39027,0.43651,0.15395
NOR,2002,0.401,0.45507,0.15119
NOR,2003,0.40077,0.46479,0.14535
NOR,2004,0.39118,0.45382,0.15916
NOR,2005,0.37169,0.44385,0.16593
NOR,2006,0.36053,0.43163,0.17834
NOR,2007,0.38335,0.42509,0.19926
NOR,2008,0.36029,0.41924,0.20156
NOR,2009,0.39195,0.43898,0.18887
NOR,2010,0.38423,0.43745,0.1905
NOR,2011,0.36575,0.43374,0.20202
NOR,2012,0.37018,0.43303,0.20416
NOR,2013,0.37767,0.42363,0.21642
NOR,2014,0.38665,0.42224,0.21154
NOR,2015,0.40408,0.42779,0.19441
NOR,2016,0.41799,0.43425,0.19129
NOR,2017,0.40333,0.43217,0.2002
NOR,2018,0.38859,0.42754,0.2073
NOR,2019,0.40927,0.41826,0.21237
NOR,2020,0.42306,0.43143,0.21632
NOR,2021,0.35125,0.42693,0.19972
NOR,2022,0.28761,0.39795,0.18588
NZL,1995,0.50886,0.55068,0.11928
NZL,1996,0.51485,0.55524,0.12682
NZL,1997,0.52032,0.55567,0.12734
NZL,1998,0.52412,0.55301,0.11911
NZL,1999,0.52211,0.53671,0.12293
NZL,2000,0.51413,0.51792,0.11963
NZL,2001,0.51906,0.5052,0.12289
NZL,2002,0.52896,0.51175,0.12617
NZL,2003,0.53504,0.51824,0.13682
NZL,2004,0.53298,0.51873,0.14349
NZL,2005,0.53197,0.52311,0.14508
NZL,2006,0.52986,0.52933,0.12445
NZL,2007,0.52144,0.5163,0.1397
NZL,2008,0.51581,0.51252,0.1287
NZL,2009,0.5201,0.52634,0.11582
NZL,2010,0.51404,0.52915,0.11292
NZL,2011,0.51874,0.52442,0.11655
NZL,2012,0.5259,0.52945,0.11786
NZL,2013,0.526,0.52595,0.12963
NZL,2014,0.53878,0.52364,0.13418
NZL,2015,0.54242,0.52258,0.13525
NZL,2016,0.54154,0.53058,0.13513
NZL,2017,0.53906,0.52864,0.13569
NZL,2018,0.54065,0.52816,0.13619
NZL,2019,0.53606,0.52854,0.13069
NZL,2020,0.51563,0.55554,0.13689
NZL,2021,0.52963,0.55051,0.14648
NZL,2022,0.53939,0.54082,0.14637
PAK,1995,0.36186,0.73496,0.11896
PAK,1996,0.35927,0.7383,0.11428
PAK,1997,0.3572,0.74587,0.11155
PAK,1998,0.35758,0.75207,0.11251
PAK,1999,0.3576,0.75893,0.10908
PAK,2000,0.35826,0.76634,0.10193
PAK,2001,0.3642,0.76002,0.10319
PAK,2002,0.37186,0.74816,0.09843
PAK,2003,0.37043,0.72595,0.10264
PAK,2004,0.36486,0.72647,0.10376
PAK,2005,0.36807,0.72994,0.10491
PAK,2006,0.39234,0.72986,0.12614
PAK,2007,0.40613,0.74351,0.13938
PAK,2008,0.40738,0.7565,0.13849
PAK,2009,0.38856,0.74908,0.12521
PAK,2010,0.38302,0.73594,0.11088
PAK,2011,0.37778,0.74357,0.10217
PAK,2012,0.37857,0.75263,0.09739
PAK,2013,0.37845,0.75034,0.09886
PAK,2014,0.37995,0.7528,0.09559
PAK,2015,0.37966,0.75813,0.09739
PAK,2016,0.38107,0.75992,0.1034
PAK,2017,0.38877,0.76104,0.10936
PAK,2018,0.37805,0.76375,0.10967
PAK,2019,0.38517,0.76149,0.10948
PAK,2020,0.37764,0.76208,0.10035
PAK,2021,0.37796,0.76006,0.10173
PAK,2022,0.38374,0.76336,0.09938
PER,1995,0.39332,0.77166,0.09776
PER,1996,0.39545,0.77226,0.09179
PER,1997,0.39401,0.76233,0.10056
PER,1998,0.39414,0.76603,0.09598
PER,1999,0.39758,0.76368,0.09082
PER,2000,0.39989,0.76755,0.08736
PER,2001,0.40067,0.77705,0.0817
PER,2002,0.40045,0.77694,0.082
PER,2003,0.4004,0.76755,0.07964
PER,2004,0.4007,0.7492,0.08009
PER,2005,0.40096,0.72238,0.08527
PER,2006,0.40053,0.68254,0.10311
PER,2007,0.39801,0.67664,0.10496
PER,2008,0.40923,0.67427,0.11167
PER,2009,0.4269,0.68441,0.09997
PER,2010,0.41613,0.68073,0.11103
PER,2011,0.40564,0.67436,0.11016
PER,2012,0.41861,0.67794,0.11399
PER,2013,0.4296,0.6764,0.11902
PER,2014,0.44037,0.68619,0.11201
PER,2015,0.45142,0.68811,0.11056
PER,2016,0.44953,0.68936,0.10346
PER,2017,0.44309,0.68809,0.09784
PER,2018,0.43671,0.68631,0.10078
PER,2019,0.44402,0.69027,0.09918
PER,2020,0.42049,0.69288,0.09856
PER,2021,0.39035,0.68649,0.09733
PER,2022,0.39817,0.69054,0.08956
PHL,1995,0.39857,0.64895,0.1076
PHL,1996,0.39841,0.64075,0.09907
PHL,1997,0.39823,0.61516,0.09534
PHL,1998,0.39815,0.62171,0.08909
PHL,1999,0.40234,0.64888,0.08672
PHL,2000,0.40196,0.64257,0.08943
PHL,2001,0.41739,0.63436,0.09101
PHL,2002,0.41933,0.62762,0.09882
PHL,2003,0.4266,0.62374,0.08899
PHL,2004,0.43118,0.61742,0.09379
PHL,2005,0.43895,0.60395,0.08106
PHL,2006,0.44517,0.60609,0.07189
PHL,2007,0.46117,0.5838,0.08557
PHL,2008,0.45668,0.57238,0.10127
PHL,2009,0.45948,0.55747,0.09794
PHL,2010,0.46122,0.51218,0.11229
PHL,2011,0.46479,0.5137,0.12274
PHL,2012,0.47167,0.52878,0.11382
PHL,2013,0.48132,0.51297,0.12232
PHL,2014,0.48211,0.50552,0.11775
PHL,2015,0.49465,0.51117,0.1114
PHL,2016,0.50043,0.50722,0.11603
PHL,2017,0.50121,0.4969,0.10876
PHL,2018,0.49899,0.49883,0.09961
PHL,2019,0.507,0.50098,0.1045
PHL,2020,0.50938,0.53872,0.0846
PHL,2021,0.50447,0.52835,0.08559
PHL,2022,0.51096,0.51376,0.09038
POL,1995,0.41162,0.59755,0.10651
POL,1996,0.43062,0.60135,0.11503
POL,1997,0.44762,0.59025,0.1224
POL,1998,0.46181,0.56653,0.12811
POL,1999,0.47741,0.57236,0.1367
POL,2000,0.49493,0.56149,0.12609
POL,2001,0.50011,0.58716,0.10375
POL,2002,0.50433,0.58821,0.09368
POL,2003,0.49474,0.56674,0.0897
POL,2004,0.48021,0.5589,0.09586
POL,2005,0.48552,0.54419,0.09722
POL,2006,0.48622,0.52376,0.09956
POL,2007,0.4823,0.5045,0.11451
POL,2008,0.48913,0.51506,0.11338
POL,2009,0.48221,0.51674,0.09984
POL,2010,0.47357,0.50727,0.09463
POL,2011,0.46554,0.50214,0.0953
POL,2012,0.47991,0.49662,0.09047
POL,2013,0.48797,0.48462,0.08741
POL,2014,0.47637,0.48201,0.09149
POL,2015,0.47784,0.46888,0.09183
POL,2016,0.47797,0.45626,0.0867
POL,2017,0.49418,0.45697,0.08093
POL,2018,0.49592,0.4446,0.08435
POL,2019,0.49948,0.44154,0.08096
POL,2020,0.48893,0.42848,0.07831
POL,2021,0.48453,0.40849,0.09041
POL,2022,0.49044,0.40386,0.08783
PRT,1995,0.47497,0.56953,0.12109
PRT,1996,0.46749,0.57346,0.12505
PRT,1997,0.4744,0.56308,0.13294
PRT,1998,0.47721,0.55168,0.14081
PRT,1999,0.48183,0.55562,0.14338
PRT,2000,0.48325,0.55117,0.13815
PRT,2001,0.48459,0.55492,0.139
PRT,2002,0.48928,0.56417,0.13255
PRT,2003,0.49519,0.57245,0.12073
PRT,2004,0.49872,0.57285,0.11934
PRT,2005,0.50332,0.58093,0.1175
PRT,2006,0.51284,0.57218,0.1117
PRT,2007,0.52459,0.56006,0.12098
PRT,2008,0.53348,0.5621,0.12171
PRT,2009,0.53478,0.57489,0.11591
PRT,2010,0.536,0.57714,0.10743
PRT,2011,0.54951,0.56593,0.09651
PRT,2012,0.56076,0.56806,0.08311
PRT,2013,0.55714,0.56102,0.0766
PRT,2014,0.56032,0.55436,0.07901
PRT,2015,0.55577,0.54396,0.08328
PRT,2016,0.55966,0.54172,0.08347
PRT,2017,0.56265,0.52334,0.09102
PRT,2018,0.56316,0.51557,0.09615
PRT,2019,0.56884,0.50905,0.10016
PRT,2020,0.5508,0.53832,0.11059
PRT,2021,0.55183,0.51205,0.11482
PRT,2022,0.57712,0.47306,0.11159
ROU,1995,0.37027,0.6383,0.10985
ROU,1996,0.36705,0.64851,0.10261
ROU,1997,0.37146,0.63281,0.09892
ROU,1998,0.42098,0.68842,0.08454
ROU,1999,0.43253,0.63902,0.07596
ROU,2000,0.44698,0.61731,0.09553
ROU,2001,0.40791,0.58903,0.09811
ROU,2002,0.40777,0.59289,0.09485
ROU,2003,0.40955,0.58079,0.10109
ROU,2004,0.40278,0.58069,0.10147
ROU,2005,0.42904,0.59914,0.09265
ROU,2006,0.4363,0.57659,0.10886
ROU,2007,0.46108,0.58267,0.14122
ROU,2008,0.42868,0.55422,0.14409
ROU,2009,0.44352,0.57877,0.11295
ROU,2010,0.39273,0.59423,0.11987
ROU,2011,0.37466,0.5765,0.12181
ROU,2012,0.45126,0.55783,0.12104
ROU,2013,0.45879,0.54566,0.10996
ROU,2014,0.45183,0.52671,0.10402
ROU,2015,0.49283,0.5201,0.11054
ROU,2016,0.49516,0.52326,0.10158
ROU,2017,0.49855,0.51675,0.10366
ROU,2018,0.48986,0.52833,0.09579
ROU,2019,0.4996,0.50555,0.10647
ROU,2020,0.50755,0.50486,0.11556
ROU,2021,0.52134,0.48637,0.11659
ROU,2022,0.53398,0.47585,0.11742
RUS,1995,0.4778,0.55218,0.14405
RUS,1996,0.47789,0.56426,0.13559
RUS,1997,0.47802,0.57811,0.1141
RUS,1998,0.47798,0.59678,0.07848
RUS,1999,0.47768,0.54352,0.07737
RUS,2000,0.47769,0.48713,0.10183
RUS,2001,0.47769,0.52927,0.12583
RUS,2002,0.4777,0.54692,0.11229
RUS,2003,0.4777,0.54173,0.11928
RUS,2004,0.4777,0.53664,0.11865
RUS,2005,0.4777,0.53597,0.11523
RUS,2006,0.47896,0.53508,0.12484
RUS,2007,0.48009,0.54328,0.1497
RUS,2008,0.48364,0.52809,0.15241
RUS,2009,0.48879,0.56938,0.11785
RUS,2010,0.48914,0.55333,0.13968
RUS,2011,0.4894,0.53024,0.15503
RUS,2012,0.48801,0.54287,0.15309
RUS,2013,0.49377,0.54461,0.15288
RUS,2014,0.49293,0.5425,0.14941
RUS,2015,0.487,0.53858,0.15511
RUS,2016,0.48841,0.54184,0.16566
RUS,2017,0.48587,0.54634,0.16498
RUS,2018,0.47512,0.50942,0.15017
RUS,2019,0.47467,0.51618,0.15967
RUS,2020,0.47102,0.53634,0.17243
RUS,2021,0.46842,0.52531,0.15434
RUS,2022,0.46835,0.5258,0.16999
SAU,1995,0.26935,0.62173,0.14684
SAU,1996,0.25126,0.60991,0.14114
SAU,1997,0.25192,0.58977,0.14331
SAU,1998,0.24934,0.60485,0.14969
SAU,1999,0.25151,0.59155,0.16478
SAU,2000,0.25236,0.52473,0.16713
SAU,2001,0.25192,0.55011,0.16301
SAU,2002,0.25169,0.55082,0.16612
SAU,2003,0.24329,0.5243,0.1603
SAU,2004,0.23692,0.48229,0.18252
SAU,2005,0.22558,0.43287,0.1973
SAU,2006,0.22441,0.40648,0.21545
SAU,2007,0.22521,0.39501,0.24407
SAU,2008,0.2172,0.39192,0.28551
SAU,2009,0.24391,0.46933,0.29065
SAU,2010,0.23643,0.44726,0.31181
SAU,2011,0.23069,0.41553,0.29066
SAU,2012,0.23169,0.4326,0.27205
SAU,2013,0.23722,0.43961,0.26045
SAU,2014,0.24662,0.44695,0.2663
SAU,2015,0.26024,0.51823,0.2767
SAU,2016,0.26674,0.54237,0.26426
SAU,2017,0.26518,0.53329,0.25876
SAU,2018,0.25823,0.48565,0.24741
SAU,2019,0.25912,0.4913,0.2583
SAU,2020,0.26566,0.54622,0.2333
SAU,2021,0.26011,0.52058,0.22089
SAU,2022,0.27048,0.49009,0.25534
SEN,1995,0.43975,0.70574,0.10008
SEN,1996,0.4389,0.70447,0.1126
SEN,1997,0.43857,0.69551,0.10785
SEN,1998,0.43968,0.70434,0.11826
SEN,1999,0.43986,0.68965,0.14249
SEN,2000,0.43767,0.70867,0.14466
SEN,2001,0.44604,0.70016,0.15555
SEN,2002,0.4615,0.69039,0.13786
SEN,2003,0.45985,0.69072,0.14055
SEN,2004,0.46122,0.68875,0.13122
SEN,2005,0.45668,0.66959,0.1362
SEN,2006,0.48194,0.68165,0.12182
SEN,2007,0.49667,0.65287,0.12906
SEN,2008,0.49519,0.66271,0.13672
SEN,2009,0.48219,0.68056,0.12521
SEN,2010,0.47669,0.67777,0.12096
SEN,2011,0.48195,0.67297,0.12027
SEN,2012,0.47582,0.64932,0.13755
SEN,2013,0.47078,0.64955,0.13572
SEN,2014,0.47931,0.61955,0.16253
SEN,2015,0.46342,0.62958,0.13629
SEN,2016,0.46614,0.61218,0.1581
SEN,2017,0.46906,0.59131,0.18677
SEN,2018,0.46262,0.58458,0.19736
SEN,2019,0.45957,0.57265,0.19688
SEN,2020,0.44513,0.56677,0.24956
SEN,2021,0.44497,0.53062,0.26948
SEN,2022,0.4335,0.50407,0.2781
SGP,1995,0.60753,0.23606,0.11146
SGP,1996,0.60841,0.24098,0.12277
SGP,1997,0.61374,0.24442,0.13246
SGP,1998,0.60409,0.25058,0.12032
SGP,1999,0.61475,0.24472,0.1119
SGP,2000,0.59647,0.23769,0.11995
SGP,2001,0.60784,0.2519,0.10089
SGP,2002,0.60463,0.24674,0.09565
SGP,2003,0.60899,0.23894,0.07929
SGP,2004,0.60608,0.21755,0.08738
SGP,2005,0.6149,0.19506,0.07184
SGP,2006,0.61871,0.1839,0.07369
SGP,2007,0.63981,0.17729,0.08035
SGP,2008,0.65351,0.17288,0.08882
SGP,2009,0.64286,0.18979,0.10073
SGP,2010,0.64208,0.17975,0.09908
SGP,2011,0.66814,0.18223,0.10146
SGP,2012,0.66981,0.1824,0.10676
SGP,2013,0.67852,0.18061,0.10163
SGP,2014,0.66943,0.18094,0.10292
SGP,2015,0.65835,0.18134,0.08827
SGP,2016,0.66711,0.18322,0.09634
SGP,2017,0.66322,0.17062,0.0932
SGP,2018,0.6441,0.16679,0.08791
SGP,2019,0.6623,0.16917,0.08547
SGP,2020,0.66609,0.16918,0.07871
SGP,2021,0.65906,0.16632,0.0776
SGP,2022,0.67685,0.15341,0.07578
SVK,1995,0.48183,0.50333,0.07126
SVK,1996,0.5006,0.48686,0.10282
SVK,1997,0.49582,0.48199,0.12144
SVK,1998,0.49658,0.47752,0.1265
SVK,1999,0.50648,0.48718,0.10873
SVK,2000,0.4849,0.49054,0.09311
SVK,2001,0.48261,0.48803,0.08957
SVK,2002,0.48996,0.49708,0.08614
SVK,2003,0.48134,0.49191,0.07755
SVK,2004,0.47959,0.48415,0.08676
SVK,2005,0.48476,0.45,0.10012
SVK,2006,0.46344,0.44463,0.08626
SVK,2007,0.47221,0.43516,0.08988
SVK,2008,0.48384,0.46252,0.07491
SVK,2009,0.50718,0.50712,0.06461
SVK,2010,0.51016,0.48012,0.0836
SVK,2011,0.51341,0.46341,0.08804
SVK,2012,0.51299,0.46621,0.06194
SVK,2013,0.5151,0.45469,0.06997
SVK,2014,0.50943,0.46459,0.06463
SVK,2015,0.51299,0.44606,0.08353
SVK,2016,0.51153,0.45701,0.07986
SVK,2017,0.51575,0.44404,0.08512
SVK,2018,0.50912,0.44839,0.08001
SVK,2019,0.49861,0.44986,0.07946
SVK,2020,0.49616,0.46786,0.074
SVK,2021,0.49971,0.4669,0.07708
SVK,2022,0.52337,0.47348,0.07449
SVN,1995,0.45365,0.46754,0.1085
SVN,1996,0.45145,0.48986,0.10589
SVN,1997,0.44879,0.46593,0.11063
SVN,1998,0.44708,0.46465,0.11597
SVN,1999,0.44947,0.47154,0.12737
SVN,2000,0.45241,0.46765,0.11723
SVN,2001,0.44968,0.461,0.11438
SVN,2002,0.45366,0.4509,0.11116
SVN,2003,0.45868,0.45355,0.11493
SVN,2004,0.45936,0.43721,0.12525
SVN,2005,0.46438,0.42902,0.12161
SVN,2006,0.47012,0.4082,0.12492
SVN,2007,0.47359,0.39619,0.13343
SVN,2008,0.48331,0.38488,0.1343
SVN,2009,0.49131,0.41876,0.12035
SVN,2010,0.49546,0.41471,0.10776
SVN,2011,0.49189,0.40602,0.09866
SVN,2012,0.48557,0.41002,0.08734
SVN,2013,0.4871,0.40677,0.08836
SVN,2014,0.48739,0.3979,0.09708
SVN,2015,0.48963,0.39509,0.0935
SVN,2016,0.48898,0.39172,0.08799
SVN,2017,0.48998,0.37451,0.09175
SVN,2018,0.48939,0.36739,0.0955
SVN,2019,0.48557,0.36882,0.09541
SVN,2020,0.46596,0.38582,0.10613
SVN,2021,0.47621,0.37521,0.10975
SVN,2022,0.4908,0.36117,0.11881
SWE,1995,0.45962,0.47842,0.10322
SWE,1996,0.46925,0.47492,0.10893
SWE,1997,0.47359,0.46284,0.10745
SWE,1998,0.47708,0.44972,0.11263
SWE,1999,0.48226,0.44589,0.11586
SWE,2000,0.48604,0.43188,0.12269
SWE,2001,0.4889,0.42219,0.12828
SWE,2002,0.48595,0.42626,0.12629
SWE,2003,0.48822,0.4277,0.12617
SWE,2004,0.49517,0.41139,0.13015
SWE,2005,0.50179,0.40046,0.13156
SWE,2006,0.50212,0.38615,0.13537
SWE,2007,0.50047,0.381,0.14129
SWE,2008,0.50897,0.39075,0.13092
SWE,2009,0.51946,0.40819,0.12392
SWE,2010,0.50745,0.40652,0.14247
SWE,2011,0.51147,0.4012,0.14298
SWE,2012,0.51606,0.39938,0.13829
SWE,2013,0.52618,0.39884,0.14079
SWE,2014,0.53041,0.39734,0.14056
SWE,2015,0.52552,0.38319,0.1458
SWE,2016,0.52297,0.38363,0.14473
SWE,2017,0.51919,0.38463,0.15218
SWE,2018,0.52044,0.38057,0.15473
SWE,2019,0.52414,0.37136,0.14792
SWE,2020,0.52625,0.37511,0.15725
SWE,2021,0.51704,0.37025,0.15444
SWE,2022,0.51525,0.34448,0.15645
THA,1995,0.48183,0.44791,0.16282
THA,1996,0.46096,0.45308,0.17481
THA,1997,0.45323,0.44538,0.13224
THA,1998,0.43481,0.42793,0.07708
THA,1999,0.45053,0.44342,0.08053
THA,2000,0.45855,0.42563,0.08495
THA,2001,0.46369,0.43514,0.09202
THA,2002,0.46489,0.43854,0.09363
THA,2003,0.45815,0.439,0.09835
THA,2004,0.46216,0.42062,0.10238
THA,2005,0.45854,0.41333,0.11679
THA,2006,0.4517,0.40877,0.10582
THA,2007,0.449,0.39395,0.10198
THA,2008,0.44347,0.39888,0.1089
THA,2009,0.44267,0.41678,0.08988
THA,2010,0.43142,0.39453,0.11412
THA,2011,0.42624,0.40517,0.10177
THA,2012,0.43478,0.41201,0.10291
THA,2013,0.44178,0.408,0.10098
THA,2014,0.44809,0.40359,0.09023
THA,2015,0.4603,0.38959,0.09107
THA,2016,0.46798,0.38322,0.08117
THA,2017,0.47449,0.37828,0.0885
THA,2018,0.47831,0.38287,0.09799
THA,2019,0.48608,0.39952,0.09826
THA,2020,0.46613,0.45847,0.11052
THA,2021,0.4543,0.43791,0.1228
THA,2022,0.46071,0.43337,0.10594
TUN,1995,0.38489,0.53272,0.0865
TUN,1996,0.38384,0.5174,0.08968
TUN,1997,0.38489,0.50275,0.09374
TUN,1998,0.38823,0.53006,0.09578
TUN,1999,0.38703,0.50818,0.09592
TUN,2000,0.3818,0.52343,0.10232
TUN,2001,0.38786,0.50159,0.0958
TUN,2002,0.39196,0.53187,0.08732
TUN,2003,0.3863,0.54214,0.0868
TUN,2004,0.3895,0.52675,0.08357
TUN,2005,0.39559,0.53417,0.07932
TUN,2006,0.42298,0.4873,0.09047
TUN,2007,0.42161,0.47392,0.0903
TUN,2008,0.41391,0.45784,0.09345
TUN,2009,0.42246,0.48478,0.09968
TUN,2010,0.42376,0.50099,0.09837
TUN,2011,0.41588,0.51061,0.09461
TUN,2012,0.41633,0.50464,0.09955
TUN,2013,0.41542,0.51481,0.0956
TUN,2014,0.41408,0.52435,0.09258
TUN,2015,0.41406,0.5782,0.09248
TUN,2016,0.41683,0.55479,0.08619
TUN,2017,0.41566,0.54408,0.08526
TUN,2018,0.42719,0.54357,0.08978
TUN,2019,0.42564,0.5523,0.07637
TUN,2020,0.41669,0.6194,0.0663
TUN,2021,0.41819,0.60247,0.06632
TUN,2022,0.42432,0.57714,0.05878
TUR,1995,0.47544,0.65131,0.12244
TUR,1996,0.47519,0.65232,0.13055
TUR,1997,0.47521,0.60071,0.13634
TUR,1998,0.47518,0.60613,0.12115
TUR,1999,0.47975,0.63482,0.11665
TUR,2000,0.48507,0.62167,0.12324
TUR,2001,0.5012,0.59907,0.09585
TUR,2002,0.47856,0.602,0.10905
TUR,2003,0.47279,0.6165,0.1272
TUR,2004,0.47834,0.60859,0.13476
TUR,2005,0.48158,0.60862,0.14586
TUR,2006,0.47497,0.6087,0.15101
TUR,2007,0.47759,0.62279,0.14371
TUR,2008,0.48926,0.60648,0.14647
TUR,2009,0.48523,0.61556,0.12409
TUR,2010,0.47031,0.63918,0.13011
TUR,2011,0.47084,0.62812,0.13427
TUR,2012,0.47122,0.62563,0.12191
TUR,2013,0.47852,0.61581,0.1245
TUR,2014,0.47927,0.60238,0.12395
TUR,2015,0.48196,0.60164,0.12435
TUR,2016,0.4804,0.61414,0.1258
TUR,2017,0.48853,0.58771,0.13266
TUR,2018,0.4974,0.55177,0.13251
TUR,2019,0.50229,0.54638,0.1228
TUR,2020,0.49627,0.56185,0.15622
TUR,2021,0.51819,0.52733,0.14761
TUR,2022,0.52568,0.51859,0.15626
TWN,1995,0.47933,0.51668,0.11745
TWN,1996,0.47934,0.52217,0.10931
TWN,1997,0.4897,0.52062,0.11114
TWN,1998,0.49655,0.51067,0.11746
TWN,1999,0.50547,0.52071,0.12044
TWN,2000,0.50929,0.50877,0.1211
TWN,2001,0.5186,0.52673,0.10138
TWN,2002,0.50404,0.52229,0.10057
TWN,2003,0.49311,0.52051,0.10258
TWN,2004,0.49296,0.50218,0.11191
TWN,2005,0.49797,0.49951,0.10908
TWN,2006,0.49893,0.48761,0.1039
TWN,2007,0.49753,0.47413,0.09954
TWN,2008,0.50608,0.48081,0.09751
TWN,2009,0.49818,0.50656,0.09001
TWN,2010,0.48278,0.47513,0.1006
TWN,2011,0.48694,0.47691,0.09573
TWN,2012,0.48686,0.48213,0.09314
TWN,2013,0.4819,0.48005,0.09591
TWN,2014,0.46994,0.47451,0.09801
TWN,2015,0.46945,0.47476,0.10202
TWN,2016,0.46396,0.48397,0.10605
TWN,2017,0.46853,0.48231,0.10814
TWN,2018,0.47403,0.48085,0.1136
TWN,2019,0.48207,0.48006,0.12049
TWN,2020,0.46768,0.49147,0.12643
TWN,2021,0.46172,0.45369,0.1388
TWN,2022,0.46624,0.42627,0.13554
UKR,1995,0.38022,0.43572,0.16718
UKR,1996,0.37886,0.44359,0.12941
UKR,1997,0.37559,0.46275,0.12529
UKR,1998,0.37708,0.46693,0.12592
UKR,1999,0.37817,0.43487,0.10418
UKR,2000,0.37982,0.42372,0.11311
UKR,2001,0.38641,0.44958,0.13082
UKR,2002,0.38654,0.45892,0.12449
UKR,2003,0.39985,0.49164,0.14365
UKR,2004,0.4132,0.45353,0.14326
UKR,2005,0.40951,0.49429,0.14969
UKR,2006,0.403,0.50722,0.15841
UKR,2007,0.40847,0.50844,0.17959
UKR,2008,0.42535,0.5151,0.17582
UKR,2009,0.43959,0.5378,0.11999
UKR,2010,0.44654,0.52271,0.13188
UKR,2011,0.45978,0.53531,0.13707
UKR,2012,0.45495,0.53983,0.13502
UKR,2013,0.46033,0.55898,0.10493
UKR,2014,0.45575,0.55001,0.06614
UKR,2015,0.45315,0.4915,0.0744
UKR,2016,0.44209,0.49387,0.10119
UKR,2017,0.44107,0.50017,0.09364
UKR,2018,0.44213,0.52132,0.08696
UKR,2019,0.45845,0.55821,0.07306
UKR,2020,0.4661,0.58568,0.058
UKR,2021,0.469,0.56221,0.07084
UKR,2022,0.40483,0.53926,0.06751
USA,1995,0.53119,0.6555,0.16633
USA,1996,0.53699,0.65354,0.1689
USA,1997,0.53967,0.65188,0.17347
USA,1998,0.54938,0.65166,0.17725
USA,1999,0.55268,0.64874,0.18037
USA,2000,0.55514,0.64836,0.17903
USA,2001,0.56028,0.65665,0.17216
USA,2002,0.56307,0.65714,0.171
USA,2003,0.55821,0.66586,0.17004
USA,2004,0.55557,0.65875,0.17485
USA,2005,0.55784,0.65634,0.177
USA,2006,0.55584,0.6504,0.17608
USA,2007,0.55631,0.65723,0.16628
USA,2008,0.55375,0.64836,0.15741
USA,2009,0.55669,0.66371,0.14217
USA,2010,0.55626,0.65603,0.14399
USA,2011,0.55577,0.65048,0.1449
USA,2012,0.56294,0.64776,0.15523
USA,2013,0.56195,0.63908,0.15994
USA,2014,0.56551,0.6406,0.1616
USA,2015,0.57485,0.63993,0.16892
USA,2016,0.58048,0.64693,0.16628
USA,2017,0.57901,0.65204,0.16915
USA,2018,0.57936,0.64311,0.1706
USA,2019,0.58449,0.64219,0.17294
USA,2020,0.58745,0.64223,0.17953
USA,2021,0.59046,0.64626,0.17757
USA,2022,0.58923,0.63895,0.17667
VNM,1995,0.26665,0.53787,0.09855
VNM,1996,0.26741,0.49922,0.08956
VNM,1997,0.26935,0.48681,0.09489
VNM,1998,0.27246,0.47511,0.09844
VNM,1999,0.2688,0.47837,0.09459
VNM,2000,0.26802,0.46913,0.08091
VNM,2001,0.27636,0.45751,0.11126
VNM,2002,0.2731,0.46152,0.11377
VNM,2003,0.27058,0.46439,0.11769
VNM,2004,0.27122,0.49201,0.11352
VNM,2005,0.27036,0.48201,0.11638
VNM,2006,0.27165,0.46707,0.11585
VNM,2007,0.26954,0.47592,0.1147
VNM,2008,0.26504,0.48569,0.09805
VNM,2009,0.26266,0.49962,0.10052
VNM,2010,0.2701,0.48628,0.12494
VNM,2011,0.27392,0.47584,0.1118
VNM,2012,0.27771,0.48988,0.09739
VNM,2013,0.27026,0.47459,0.10238
VNM,2014,0.26378,0.47589,0.10069
VNM,2015,0.2607,0.47297,0.10207
VNM,2016,0.25313,0.46408,0.09864
VNM,2017,0.25371,0.4554,0.10149
VNM,2018,0.25558,0.45225,0.10185
VNM,2019,0.25609,0.44328,0.10177
VNM,2020,0.24937,0.45775,0.11203
VNM,2021,0.24421,0.45357,0.12054
VNM,2022,0.24812,0.44122,0.12298
ZAF,1995,0.64135,0.66039,0.08709
ZAF,1996,0.64657,0.65363,0.08093
ZAF,1997,0.64629,0.65498,0.07935
ZAF,1998,0.64782,0.65195,0.08041
ZAF,1999,0.64983,0.65369,0.07896
ZAF,2000,0.65085,0.64953,0.07709
ZAF,2001,0.65273,0.6423,0.07471
ZAF,2002,0.65323,0.62959,0.07743
ZAF,2003,0.65228,0.64222,0.08483
ZAF,2004,0.65115,0.65076,0.08619
ZAF,2005,0.65,0.65358,0.08488
ZAF,2006,0.65149,0.6442,0.08876
ZAF,2007,0.64873,0.63335,0.08795
ZAF,2008,0.64224,0.61028,0.08545
ZAF,2009,0.64457,0.62656,0.08763
ZAF,2010,0.64816,0.62872,0.0791
ZAF,2011,0.64784,0.61739,0.07948
ZAF,2012,0.64735,0.6259,0.0753
ZAF,2013,0.64727,0.63067,0.06856
ZAF,2014,0.64504,0.62285,0.07158
ZAF,2015,0.64638,0.62638,0.07502
ZAF,2016,0.64222,0.62747,0.07047
ZAF,2017,0.64424,0.62973,0.07004
ZAF,2018,0.64539,0.63657,0.06784
ZAF,2019,0.68523,0.6281,0.06707
ZAF,2020,0.67792,0.62689,0.05918
ZAF,2021,0.67225,0.6225,0.05869
ZAF,2022,0.67298,0.62539,0.06357


==> anc/chain_volume_country_year.csv <==
country,year,s_cp,R_cp,s_vol,R_vol
ARG,1995,0.434763,0.769051,0.434763,0.769051
AUS,1995,0.505763,0.605703,0.505763,0.605703
AUT,1995,0.470829,0.494725,0.470829,0.494725
BEL,1995,0.499022,0.442618,0.499022,0.442618
BGD,1995,0.396281,0.787462,0.396281,0.787462
BGR,1995,0.715833,0.551613,0.715833,0.551613
BLR,1995,0.332795,0.495661,0.332795,0.495661
BRA,1995,0.521545,0.70427,0.521545,0.70427
BRN,1995,0.18438,0.377818,0.18438,0.377818
CAN,1995,0.481212,0.517604,0.481212,0.517604
CHE,1995,0.52258,0.480652,0.52258,0.480652
CHL,1995,0.463181,0.598643,0.463181,0.598643
CHN,1995,0.295761,0.455107,0.295761,0.455107
CIV,1995,0.388304,0.570045,0.388304,0.570045
CMR,1995,0.391804,0.61865,0.391804,0.61865
COL,1995,0.443653,0.697508,0.443653,0.697508
CRI,1995,0.498159,0.562429,0.498159,0.562429
CYP,1995,0.55498,0.359891,0.55498,0.359891
CZE,1995,0.422244,0.383228,0.422244,0.383228
DEU,1995,0.487039,0.56641,0.487039,0.56641
DNK,1995,0.488119,0.471277,0.488119,0.471277
EGY,1995,0.422332,0.607497,0.422332,0.607497
ESP,1995,0.486716,0.625823,0.486716,0.625823
EST,1995,0.466328,0.407946,0.466328,0.407946
FIN,1995,0.41561,0.515422,0.41561,0.515422
FRA,1995,0.515349,0.552949,0.515349,0.552949
GBR,1995,0.558424,0.631752,0.558424,0.631752
GRC,1995,0.554572,0.654204,0.554572,0.654204
HKG,1995,0.709267,0.463253,0.709267,0.463253
HRV,1995,0.464153,0.555785,0.464153,0.555785
HUN,1995,0.427759,0.44578,0.427759,0.44578
IDN,1995,0.367958,0.568008,0.367958,0.568008
IND,1995,0.327146,0.674022,0.327146,0.674022
IRL,1995,0.449931,0.447538,0.449931,0.447538
ISL,1995,0.468385,0.494756,0.468385,0.494756
ISR,1995,0.535383,0.542913,0.535383,0.542913
ITA,1995,0.519537,0.582399,0.519537,0.582399
JOR,1995,0.435267,0.46428,0.435267,0.46428
JPN,1995,0.498034,0.61817,0.498034,0.61817
KAZ,1995,0.474992,0.598723,0.474992,0.598723
KHM,1995,0.283758,0.705062,0.283758,0.705062
KOR,1995,0.455676,0.538602,0.455676,0.538602
LAO,1995,0.358501,0.731967,0.358501,0.731967
LTU,1995,0.413765,0.565434,0.413765,0.565434
LUX,1995,0.631856,0.264055,0.631856,0.264055
LVA,1995,0.430571,0.464653,0.430571,0.464653
MAR,1995,0.368461,0.618281,0.368461,0.618281
MEX,1995,0.553311,0.710851,0.553311,0.710851
MLT,1995,0.520737,0.397558,0.520737,0.397558
MMR,1995,0.24451,0.788697,0.24451,0.788697
MYS,1995,0.441802,0.339952,0.441802,0.339952
NGA,1995,0.403618,0.539884,0.403618,0.539884
NLD,1995,0.507123,0.435318,0.507123,0.435318
NOR,1995,0.41768,0.448909,0.41768,0.448909
NZL,1995,0.508869,0.550694,0.508869,0.550694
PAK,1995,0.361868,0.734968,0.361868,0.734968
PER,1995,0.393324,0.771673,0.393324,0.771673
PHL,1995,0.398581,0.648966,0.398581,0.648966
POL,1995,0.411626,0.597558,0.411626,0.597558
PRT,1995,0.474974,0.569535,0.474974,0.569535
ROU,1995,0.370289,0.63833,0.370289,0.63833
RUS,1995,0.477809,0.552192,0.477809,0.552192
SAU,1995,0.269359,0.621736,0.269359,0.621736
SEN,1995,0.439758,0.705796,0.439758,0.705796
SGP,1995,0.60753,0.236066,0.60753,0.236066
SVK,1995,0.48185,0.503376,0.48185,0.503376
SVN,1995,0.45366,0.467569,0.45366,0.467569
SWE,1995,0.459626,0.478435,0.459626,0.478435
THA,1995,0.481833,0.447911,0.481833,0.447911
TUN,1995,0.384893,0.532735,0.384893,0.532735
TUR,1995,0.475446,0.651315,0.475446,0.651315
TWN,1995,0.479345,0.516697,0.479345,0.516697
UKR,1995,0.380221,0.435729,0.380221,0.435729
USA,1995,0.531197,0.655503,0.531197,0.655503
VNM,1995,0.266656,0.537882,0.266656,0.537882
ZAF,1995,0.641355,0.660395,0.641355,0.660395
ARG,1996,0.430115,0.76565,0.440942,0.771617
AUS,1996,0.511816,0.603716,0.511391,0.596609
AUT,1996,0.471369,0.499925,0.473602,0.4982
BEL,1996,0.498467,0.437245,0.494756,0.439455
BGD,1996,0.396097,0.78223,0.389988,0.771732
BGR,1996,0.636188,0.675426,0.658676,0.6112
BLR,1996,0.329622,0.504029,0.36294,0.495089
BRA,1996,0.536703,0.740597,0.522956,0.720631
BRN,1996,0.184111,0.376912,0.197158,0.350455
CAN,1996,0.484909,0.566665,0.486102,0.567151
CHE,1996,0.535886,0.486357,0.532472,0.489247
CHL,1996,0.463013,0.621845,0.43673,0.631463
CHN,1996,0.295512,0.465694,0.282674,0.469368
CIV,1996,0.388503,0.565157,0.408041,0.54959
CMR,1996,0.385887,0.626306,0.40053,0.605399
COL,1996,0.441903,0.70126,0.444446,0.697816
CRI,1996,0.500238,0.570128,0.498751,0.562839
CYP,1996,0.552949,0.36554,0.557524,0.36978
CZE,1996,0.414232,0.390105,0.419172,0.385092
DEU,1996,0.49278,0.581244,0.495968,0.583146
DNK,1996,0.484059,0.465082,0.494511,0.462379
EGY,1996,0.422916,0.612535,0.430188,0.613314
ESP,1996,0.482864,0.617096,0.484533,0.617953
EST,1996,0.482434,0.424236,0.487462,0.420959
FIN,1996,0.421944,0.512045,0.416769,0.513838
FRA,1996,0.518432,0.548761,0.519318,0.546385
GBR,1996,0.563532,0.63082,0.565214,0.632379
GRC,1996,0.574515,0.65162,0.561819,0.645293
HKG,1996,0.712912,0.461615,0.712782,0.459518
HRV,1996,0.470956,0.533589,0.475437,0.528898
HUN,1996,0.442891,0.427627,0.424408,0.421069
IDN,1996,0.367907,0.577315,0.376547,0.575695
IND,1996,0.326151,0.692284,0.329168,0.692494
IRL,1996,0.46225,0.438712,0.452399,0.435954
ISL,1996,0.470908,0.486305,0.47627,0.478494
ISR,1996,0.532829,0.530818,0.536559,0.540427
ITA,1996,0.522041,0.586103,0.522811,0.58097
JOR,1996,0.436207,0.481311,0.43546,0.48389
JPN,1996,0.498532,0.606669,0.496547,0.606958
KAZ,1996,0.474992,0.638192,0.472365,0.634924
KHM,1996,0.283384,0.706052,0.278926,0.681228
KOR,1996,0.462866,0.549514,0.451523,0.5391
LAO,1996,0.358168,0.752599,0.361194,0.756007
LTU,1996,0.412319,0.532142,0.40058,0.533467
LUX,1996,0.644485,0.246972,0.630931,0.253835
LVA,1996,0.453977,0.427081,0.444185,0.407303
MAR,1996,0.368461,0.609195,0.357933,0.612408
MEX,1996,0.543255,0.70787,0.544157,0.701276
MLT,1996,0.517317,0.417901,0.519609,0.419967
MMR,1996,0.244778,0.806645,0.2538,0.794854
MYS,1996,0.441713,0.334622,0.442244,0.335801
NGA,1996,0.395466,0.560759,0.401746,0.588698
NLD,1996,0.5167,0.434085,0.516394,0.43427
NOR,1996,0.405886,0.451186,0.422462,0.452886
NZL,1996,0.514853,0.555248,0.50952,0.54947
PAK,1996,0.359273,0.738306,0.353494,0.746102
PER,1996,0.395447,0.772267,0.392071,0.767419
PHL,1996,0.398414,0.640752,0.396753,0.631145
POL,1996,0.430623,0.601353,0.431854,0.596349
PRT,1996,0.467494,0.573463,0.466724,0.570979
ROU,1996,0.367053,0.648523,0.378634,0.654479
RUS,1996,0.477893,0.564264,0.503784,0.568721
SAU,1996,0.251257,0.609916,0.265014,0.598254
SEN,1996,0.4389,0.704511,0.437992,0.704933
SGP,1996,0.608406,0.240981,0.612228,0.241185
SVK,1996,0.500602,0.486866,0.483693,0.487195
SVN,1996,0.451455,0.489868,0.444405,0.496629
SWE,1996,0.469251,0.474923,0.467053,0.470941
THA,1996,0.460958,0.453084,0.454705,0.446586
TUN,1996,0.383846,0.517412,0.38783,0.518137
TUR,1996,0.475189,0.652319,0.474078,0.68954
TWN,1996,0.479345,0.522174,0.47674,0.521749
UKR,1996,0.378861,0.443596,0.351189,0.412942
USA,1996,0.536989,0.653545,0.53874,0.652232
VNM,1996,0.267409,0.499229,0.280839,0.492404
ZAF,1996,0.646572,0.653632,0.651997,0.65722
ARG,1997,0.431628,0.769483,0.44588,0.773675
AUS,1997,0.516287,0.598782,0.514389,0.58978
AUT,1997,0.475199,0.478773,0.47696,0.474457
BEL,1997,0.497489,0.429617,0.49266,0.431347
BGD,1997,0.395367,0.773288,0.391067,0.762878
BGR,1997,0.466484,0.558517,0.522977,0.499392
BLR,1997,0.329068,0.46985,0.371964,0.483887
BRA,1997,0.534386,0.738089,0.516511,0.714257
BRN,1997,0.182979,0.393833,0.21081,0.391133
CAN,1997,0.490056,0.561028,0.480712,0.559353
CHE,1997,0.548975,0.464951,0.541007,0.469847
CHL,1997,0.459415,0.609308,0.434546,0.610255
CHN,1997,0.300525,0.45445,0.263344,0.4519
CIV,1997,0.388585,0.552906,0.393733,0.546771
CMR,1997,0.387767,0.604207,0.412748,0.602733
COL,1997,0.440787,0.715781,0.439315,0.710565
CRI,1997,0.500375,0.554749,0.4961,0.54685
CYP,1997,0.560656,0.360039,0.571981,0.365011
CZE,1997,0.428755,0.407324,0.431709,0.395892
DEU,1997,0.497602,0.554435,0.496407,0.555692
DNK,1997,0.484377,0.455382,0.492074,0.453997
EGY,1997,0.421707,0.659612,0.434384,0.623255
ESP,1997,0.484895,0.604886,0.482151,0.603063
EST,1997,0.503441,0.415064,0.495878,0.417719
FIN,1997,0.425949,0.497116,0.412244,0.498651
FRA,1997,0.520875,0.54097,0.523448,0.538734
GBR,1997,0.575029,0.639928,0.570933,0.630499
GRC,1997,0.574568,0.636175,0.561526,0.62593
HKG,1997,0.71297,0.459842,0.712421,0.455178
HRV,1997,0.460418,0.518752,0.476325,0.514248
HUN,1997,0.435429,0.409438,0.410244,0.402757
IDN,1997,0.368107,0.566915,0.38552,0.579772
IND,1997,0.333306,0.679999,0.341318,0.677999
IRL,1997,0.46967,0.422351,0.456504,0.413722
ISL,1997,0.448243,0.493237,0.485687,0.504642
ISR,1997,0.536964,0.525482,0.535903,0.538413
ITA,1997,0.521993,0.582403,0.52825,0.573368
JOR,1997,0.428943,0.507841,0.416667,0.510705
JPN,1997,0.503601,0.605323,0.497253,0.603691
KAZ,1997,0.474992,0.654419,0.476033,0.628351
KHM,1997,0.284608,0.692992,0.274258,0.669805
KOR,1997,0.463558,0.551194,0.456214,0.53195
LAO,1997,0.359776,0.640096,0.418011,0.723103
LTU,1997,0.414016,0.499786,0.401787,0.489279
LUX,1997,0.646051,0.229205,0.627652,0.238735
LVA,1997,0.457697,0.430589,0.440981,0.395019
MAR,1997,0.369615,0.590599,0.362399,0.593414
MEX,1997,0.538267,0.703231,0.540331,0.685014
MLT,1997,0.525806,0.418253,0.525395,0.428068
MMR,1997,0.247037,0.819655,0.255391,0.792816
MYS,1997,0.441755,0.327597,0.450336,0.326383
NGA,1997,0.401424,0.526655,0.39682,0.544562
NLD,1997,0.529766,0.42572,0.52932,0.42865
NOR,1997,0.41175,0.436727,0.432971,0.438347
NZL,1997,0.520326,0.555682,0.511764,0.548404
PAK,1997,0.357202,0.745881,0.358886,0.749947
PER,1997,0.394012,0.762344,0.385775,0.755458
PHL,1997,0.39824,0.61517,0.393716,0.601394
POL,1997,0.447624,0.590258,0.450206,0.581902
PRT,1997,0.474406,0.563087,0.472352,0.559947
ROU,1997,0.371471,0.632828,0.374111,0.634269
RUS,1997,0.47802,0.578114,0.51802,0.563814
SAU,1997,0.251923,0.589776,0.270159,0.571565
SEN,1997,0.438572,0.695563,0.427849,0.704868
SGP,1997,0.613744,0.244428,0.618567,0.241308
SVK,1997,0.495828,0.482015,0.469945,0.482562
SVN,1997,0.448798,0.46595,0.440955,0.472769
SWE,1997,0.473594,0.462842,0.468675,0.462128
THA,1997,0.453237,0.445379,0.443645,0.442889
TUN,1997,0.384895,0.502764,0.396882,0.500176
TUR,1997,0.475212,0.600713,0.468512,0.629013
TWN,1997,0.489705,0.520634,0.48118,0.520917
UKR,1997,0.375597,0.462754,0.320976,0.415952
USA,1997,0.53968,0.65188,0.53695,0.64929
VNM,1997,0.269348,0.48682,0.285432,0.482358
ZAF,1997,0.646298,0.654983,0.646398,0.649942
ARG,1998,0.431111,0.763909,0.440351,0.765493
AUS,1998,0.523239,0.595338,0.519694,0.589126
AUT,1998,0.47896,0.479014,0.481471,0.473467
BEL,1998,0.504729,0.423271,0.493314,0.424533
BGD,1998,0.389036,0.762047,0.387433,0.743023
BGR,1998,0.460906,0.507925,0.546503,0.453035
BLR,1998,0.32564,0.468518,0.349011,0.478905
BRA,1998,0.533763,0.730982,0.516809,0.708213
BRN,1998,0.181995,0.393002,0.188305,0.377168
CAN,1998,0.500833,0.5486,0.481129,0.545016
CHE,1998,0.555541,0.459017,0.546355,0.462237
CHL,1998,0.459077,0.614531,0.431029,0.607278
CHN,1998,0.306344,0.449682,0.255318,0.440182
CIV,1998,0.388483,0.566336,0.396251,0.549412
CMR,1998,0.392625,0.624294,0.402684,0.609175
COL,1998,0.441342,0.725626,0.433362,0.721391
CRI,1998,0.500397,0.518668,0.497427,0.512848
CYP,1998,0.565972,0.364433,0.584302,0.367019
CZE,1998,0.44181,0.402554,0.436279,0.382983
DEU,1998,0.502132,0.545538,0.505127,0.544734
DNK,1998,0.483956,0.458506,0.491171,0.451097
EGY,1998,0.421145,0.661251,0.424474,0.590359
ESP,1998,0.487363,0.59552,0.483274,0.592249
EST,1998,0.512155,0.392503,0.494187,0.387046
FIN,1998,0.423571,0.492955,0.414595,0.492442
FRA,1998,0.525897,0.525073,0.528489,0.521619
GBR,1998,0.58179,0.639837,0.569983,0.625525
GRC,1998,0.568076,0.629659,0.557193,0.61929
HKG,1998,0.711269,0.468467,0.710231,0.453512
HRV,1998,0.450827,0.525651,0.477278,0.509772
HUN,1998,0.435217,0.395981,0.399875,0.384256
IDN,1998,0.367992,0.55075,0.38514,0.588479
IND,1998,0.332957,0.673339,0.345437,0.665849
IRL,1998,0.481377,0.388545,0.460072,0.383767
ISL,1998,0.447625,0.487472,0.490964,0.49964
ISR,1998,0.544495,0.523823,0.542218,0.540637
ITA,1998,0.526879,0.581106,0.531865,0.570189
JOR,1998,0.430766,0.532415,0.421693,0.521661
JPN,1998,0.505325,0.612143,0.49888,0.609242
KAZ,1998,0.474591,0.688581,0.475583,0.638353
KHM,1998,0.285675,0.712389,0.273427,0.687586
KOR,1998,0.466778,0.518985,0.461567,0.51754
LAO,1998,0.364698,0.502144,0.356998,0.480415
LTU,1998,0.416568,0.50271,0.399293,0.476007
LUX,1998,0.641463,0.231845,0.63357,0.230523
LVA,1998,0.489895,0.43648,0.459216,0.388508
MAR,1998,0.368607,0.576256,0.361192,0.579383
MEX,1998,0.543948,0.692202,0.541677,0.674222
MLT,1998,0.528954,0.417109,0.527492,0.435878
MMR,1998,0.246475,0.802224,0.258475,0.784613
MYS,1998,0.444823,0.288686,0.463065,0.312713
NGA,1998,0.429043,0.57363,0.398417,0.563367
NLD,1998,0.542015,0.425403,0.540554,0.425973
NOR,1998,0.440449,0.434187,0.448784,0.434956
NZL,1998,0.524149,0.553047,0.516235,0.549811
PAK,1998,0.357598,0.752086,0.360021,0.765521
PER,1998,0.39416,0.766058,0.373956,0.751765
PHL,1998,0.398181,0.621749,0.390798,0.621866
POL,1998,0.461826,0.566549,0.466002,0.555404
PRT,1998,0.477227,0.551696,0.476347,0.547417
ROU,1998,0.421021,0.688481,0.388379,0.672759
RUS,1998,0.478001,0.596811,0.530634,0.561797
SAU,1998,0.249346,0.604868,0.225306,0.569789
SEN,1998,0.439708,0.704409,0.43083,0.715102
SGP,1998,0.604101,0.250601,0.610181,0.252864
SVK,1998,0.496619,0.477613,0.460614,0.480177
SVN,1998,0.447112,0.464726,0.446149,0.466878
SWE,1998,0.477101,0.449754,0.472433,0.452386
THA,1998,0.434818,0.427944,0.432505,0.437329
TUN,1998,0.388245,0.530084,0.393615,0.521319
TUR,1998,0.475208,0.606161,0.458993,0.618229
TWN,1998,0.496581,0.510726,0.489178,0.52141
UKR,1998,0.377095,0.466948,0.331113,0.415272
USA,1998,0.549405,0.651685,0.545563,0.648471
VNM,1998,0.272465,0.475124,0.289143,0.464465
ZAF,1998,0.647836,0.651965,0.653417,0.645198
ARG,1999,0.427199,0.775521,0.431485,0.770322
AUS,1999,0.524994,0.596451,0.522796,0.588571
AUT,1999,0.477644,0.464128,0.483104,0.45673
BEL,1999,0.51138,0.417664,0.499166,0.419291
BGD,1999,0.389367,0.752924,0.387327,0.720598
BGR,1999,0.428908,0.555083,0.505305,0.482071
BLR,1999,0.324955,0.471547,0.34176,0.50007
BRA,1999,0.536742,0.72372,0.526328,0.706317
BRN,1999,0.182487,0.427729,0.220511,0.410983
CAN,1999,0.496777,0.545654,0.484947,0.540648
CHE,1999,0.557428,0.45042,0.548135,0.453293
CHL,1999,0.462596,0.611552,0.446567,0.605485
CHN,1999,0.310146,0.44855,0.246891,0.434213
CIV,1999,0.388405,0.579678,0.379335,0.566522
CMR,1999,0.388781,0.636164,0.396675,0.627152
COL,1999,0.441329,0.748285,0.452817,0.751785
CRI,1999,0.506576,0.519244,0.504055,0.505992
CYP,1999,0.577994,0.355768,0.59178,0.358533
CZE,1999,0.453461,0.400398,0.444874,0.377758
DEU,1999,0.507428,0.542612,0.509461,0.540554
DNK,1999,0.48393,0.443591,0.497432,0.429298
EGY,1999,0.420544,0.671707,0.412123,0.597682
ESP,1999,0.489391,0.589108,0.48597,0.583852
EST,1999,0.535904,0.393019,0.518375,0.383935
FIN,1999,0.42852,0.494227,0.415135,0.489411
FRA,1999,0.529379,0.522606,0.531606,0.521383
GBR,1999,0.584297,0.639046,0.568004,0.623849
GRC,1999,0.562498,0.603329,0.552819,0.593844
HKG,1999,0.709173,0.478005,0.707889,0.470713
HRV,1999,0.449941,0.518837,0.468288,0.503059
HUN,1999,0.442226,0.404791,0.395622,0.385427
IDN,1999,0.368197,0.660118,0.383433,0.643013
IND,1999,0.343335,0.65602,0.363116,0.649908
IRL,1999,0.491226,0.376455,0.458264,0.376987
ISL,1999,0.457961,0.499863,0.496487,0.506653
ISR,1999,0.550186,0.509967,0.546084,0.52826
ITA,1999,0.533515,0.58599,0.535883,0.572171
JOR,1999,0.428615,0.544759,0.419596,0.537751
JPN,1999,0.509886,0.62085,0.497767,0.613939
KAZ,1999,0.474992,0.608067,0.515715,0.56932
KHM,1999,0.291231,0.660843,0.282167,0.642661
KOR,1999,0.466311,0.540028,0.454507,0.5182
LAO,1999,0.364105,0.50357,0.362132,0.47566
LTU,1999,0.434357,0.546429,0.408497,0.510817
LUX,1999,0.660307,0.211344,0.63788,0.217955
LVA,1999,0.499391,0.45719,0.472759,0.39204
MAR,1999,0.367579,0.571317,0.364971,0.570839
MEX,1999,0.54107,0.688551,0.545522,0.668151
MLT,1999,0.539896,0.410395,0.538161,0.431438
MMR,1999,0.240292,0.716376,0.251208,0.673726
MYS,1999,0.444422,0.288074,0.467148,0.300109
NGA,1999,0.437941,0.510995,0.399911,0.513013
NLD,1999,0.551024,0.424341,0.546587,0.422687
NOR,1999,0.425651,0.448973,0.454887,0.451596
NZL,1999,0.522132,0.536734,0.524896,0.534347
PAK,1999,0.357614,0.75894,0.36066,0.768076
PER,1999,0.397593,0.763697,0.380661,0.752291
PHL,1999,0.402358,0.648905,0.390843,0.644877
POL,1999,0.477415,0.572371,0.480875,0.560385
PRT,1999,0.481837,0.555629,0.484111,0.548496
ROU,1999,0.43255,0.639069,0.388423,0.633894
RUS,1999,0.477696,0.543539,0.508648,0.516949
SAU,1999,0.251515,0.591566,0.252385,0.56189
SEN,1999,0.439878,0.689705,0.429582,0.706435
SGP,1999,0.614759,0.244733,0.602666,0.248031
SVK,1999,0.506502,0.487246,0.472098,0.475103
SVN,1999,0.449487,0.471592,0.450605,0.472556
SWE,1999,0.482267,0.445908,0.474189,0.448913
THA,1999,0.450534,0.443429,0.436425,0.436335
TUN,1999,0.387041,0.508204,0.398857,0.498659
TUR,1999,0.479768,0.634842,0.440564,0.637166
TWN,1999,0.50549,0.520737,0.494476,0.525205
UKR,1999,0.378175,0.434887,0.338698,0.403829
USA,1999,0.552699,0.648758,0.548089,0.647041
VNM,1999,0.268806,0.478383,0.293199,0.471674
ZAF,1999,0.649834,0.653697,0.657859,0.638117
ARG,2000,0.426309,0.778678,0.446147,0.78053
AUS,2000,0.527059,0.593902,0.529252,0.584562
AUT,2000,0.485497,0.452531,0.486956,0.448062
BEL,2000,0.510786,0.396284,0.494683,0.400399
BGD,2000,0.389933,0.743157,0.385356,0.709145
BGR,2000,0.446863,0.534335,0.514371,0.470839
BLR,2000,0.325653,0.452756,0.312911,0.497006
BRA,2000,0.535439,0.712538,0.552482,0.684938
BRN,2000,0.182418,0.405229,0.290035,0.404481
CAN,2000,0.489931,0.537022,0.483527,0.536644
CHE,2000,0.566444,0.420869,0.556419,0.426309
CHL,2000,0.471609,0.594777,0.472046,0.58951
CHN,2000,0.314817,0.4353,0.238696,0.411677
CIV,2000,0.388457,0.600511,0.393775,0.587735
CMR,2000,0.386719,0.636668,0.408462,0.630841
COL,2000,0.455111,0.713071,0.489081,0.719763
CRI,2000,0.517424,0.510397,0.509341,0.499647
CYP,2000,0.583069,0.339959,0.612297,0.3446
CZE,2000,0.459953,0.387841,0.447051,0.365898
DEU,2000,0.508323,0.531603,0.508959,0.533289
DNK,2000,0.481317,0.428368,0.504381,0.417149
EGY,2000,0.420586,0.680581,0.418968,0.604714
ESP,2000,0.491366,0.59151,0.488531,0.583313
EST,2000,0.529311,0.399509,0.503516,0.405884
FIN,2000,0.422059,0.483539,0.408922,0.478072
FRA,2000,0.536674,0.511222,0.538826,0.514065
GBR,2000,0.582237,0.634456,0.577794,0.617738
GRC,2000,0.567534,0.575915,0.558618,0.56779
HKG,2000,0.704733,0.455728,0.703565,0.451361
HRV,2000,0.453628,0.51419,0.465138,0.499362
HUN,2000,0.448045,0.391862,0.399494,0.36967
IDN,2000,0.366284,0.55774,0.378084,0.569837
IND,2000,0.34679,0.657527,0.367333,0.646625
IRL,2000,0.49311,0.348443,0.449934,0.348905
ISL,2000,0.467618,0.500297,0.506096,0.492752
ISR,2000,0.558411,0.502262,0.554145,0.519811
ITA,2000,0.539844,0.57516,0.54305,0.560368
JOR,2000,0.433043,0.573289,0.420516,0.554986
JPN,2000,0.508822,0.615595,0.492943,0.608486
KAZ,2000,0.474992,0.525344,0.550028,0.513283
KHM,2000,0.321529,0.61952,0.295767,0.60048
KOR,2000,0.464777,0.545905,0.449185,0.508361
LAO,2000,0.362965,0.695823,0.357161,0.644349
LTU,2000,0.463951,0.543485,0.415404,0.525256
LUX,2000,0.671774,0.200154,0.643405,0.214019
LVA,2000,0.512142,0.44719,0.479791,0.384286
MAR,2000,0.373389,0.556718,0.377409,0.548792
MEX,2000,0.541162,0.692736,0.548037,0.671471
MLT,2000,0.530319,0.398282,0.532464,0.417096
MMR,2000,0.235159,0.704832,0.220672,0.636745
MYS,2000,0.441737,0.329245,0.472248,0.321784
NGA,2000,0.411945,0.444303,0.406031,0.5043
NLD,2000,0.554362,0.423605,0.554874,0.426682
NOR,2000,0.379267,0.44095,0.456326,0.457249
NZL,2000,0.514138,0.517929,0.530828,0.519668
PAK,2000,0.358259,0.76635,0.364461,0.768999
PER,2000,0.399893,0.767556,0.386122,0.752386
PHL,2000,0.401968,0.642575,0.394035,0.648795
POL,2000,0.494933,0.561492,0.496948,0.538811
PRT,2000,0.483255,0.551175,0.487309,0.546578
ROU,2000,0.44699,0.617325,0.398103,0.622202
RUS,2000,0.477696,0.487139,0.509232,0.484501
SAU,2000,0.252363,0.524736,0.272591,0.51444
SEN,2000,0.437673,0.708723,0.429341,0.700473
SGP,2000,0.596473,0.237692,0.594108,0.242838
SVK,2000,0.484907,0.490565,0.445415,0.477322
SVN,2000,0.45242,0.467671,0.442807,0.471048
SWE,2000,0.486041,0.431883,0.481699,0.439715
THA,2000,0.458548,0.425631,0.450504,0.424182
TUN,2000,0.381804,0.523447,0.406394,0.522453
TUR,2000,0.485074,0.62168,0.435119,0.589009
TWN,2000,0.509297,0.508775,0.495896,0.506839
UKR,2000,0.379823,0.423725,0.279051,0.370884
USA,2000,0.555144,0.648368,0.54728,0.64683
VNM,2000,0.268017,0.469134,0.299996,0.463187
ZAF,2000,0.650848,0.649531,0.665876,0.630549
ARG,2001,0.424721,0.784898,0.431765,0.780852
AUS,2001,0.52367,0.594866,0.528467,0.587869
AUT,2001,0.48766,0.456021,0.486642,0.449833
BEL,2001,0.517885,0.395879,0.499416,0.39849
BGD,2001,0.388289,0.73801,0.379534,0.705087
BGR,2001,0.455262,0.540079,0.523169,0.473563
BLR,2001,0.327073,0.431336,0.304947,0.495096
BRA,2001,0.531913,0.691089,0.554164,0.670647
BRN,2001,0.183134,0.375147,0.269082,0.377399
CAN,2001,0.499132,0.536339,0.494366,0.537495
CHE,2001,0.556755,0.431553,0.549575,0.436423
CHL,2001,0.473109,0.585278,0.477874,0.583024
CHN,2001,0.318044,0.459244,0.235837,0.432912
CIV,2001,0.388213,0.608741,0.425221,0.573116
CMR,2001,0.39369,0.613226,0.407144,0.608983
COL,2001,0.453288,0.715402,0.483412,0.719098
CRI,2001,0.522232,0.519315,0.516639,0.506465
CYP,2001,0.585241,0.346612,0.61205,0.360214
CZE,2001,0.455748,0.39622,0.450635,0.368923
DEU,2001,0.516283,0.531965,0.519673,0.530679
DNK,2001,0.485463,0.423254,0.509311,0.409909
EGY,2001,0.420781,0.671159,0.411661,0.603759
ESP,2001,0.49605,0.586324,0.491056,0.579814
EST,2001,0.533424,0.397658,0.511088,0.396435
FIN,2001,0.434589,0.485824,0.417488,0.480077
FRA,2001,0.542042,0.513607,0.539914,0.518437
GBR,2001,0.585619,0.627464,0.572852,0.61509
GRC,2001,0.552992,0.577212,0.548027,0.568085
HKG,2001,0.699152,0.472021,0.707252,0.463314
HRV,2001,0.476878,0.504306,0.479063,0.484454
HUN,2001,0.453752,0.391731,0.398715,0.364103
IDN,2001,0.365916,0.558252,0.385861,0.558674
IND,2001,0.355193,0.655741,0.381356,0.6408
IRL,2001,0.459914,0.340551,0.451956,0.337958
ISL,2001,0.458539,0.472992,0.508955,0.476837
ISR,2001,0.555826,0.522998,0.555314,0.541371
ITA,2001,0.54436,0.570793,0.548941,0.555723
JOR,2001,0.432984,0.584534,0.415803,0.565
JPN,2001,0.518247,0.620728,0.503039,0.615276
KAZ,2001,0.474992,0.521241,0.51984,0.52162
KHM,2001,0.328013,0.596365,0.299953,0.583617
KOR,2001,0.475541,0.560632,0.461694,0.520082
LAO,2001,0.362815,0.71434,0.34959,0.718841
LTU,2001,0.469903,0.533491,0.414358,0.511678
LUX,2001,0.67142,0.210683,0.652019,0.215861
LVA,2001,0.532414,0.431834,0.487921,0.376006
MAR,2001,0.369809,0.520033,0.373547,0.518754
MEX,2001,0.543389,0.712797,0.554782,0.693588
MLT,2001,0.530784,0.413955,0.542666,0.434435
MMR,2001,0.230305,0.696335,0.230749,0.643476
MYS,2001,0.440794,0.350782,0.459698,0.33337
NGA,2001,0.421811,0.585255,0.410772,0.713419
NLD,2001,0.546528,0.415031,0.555922,0.422767
NOR,2001,0.390271,0.436509,0.460758,0.459145
NZL,2001,0.519067,0.505204,0.540962,0.512346
PAK,2001,0.364203,0.760023,0.367805,0.753312
PER,2001,0.400672,0.777055,0.37569,0.760215
PHL,2001,0.417389,0.634361,0.407206,0.639449
POL,2001,0.500108,0.587163,0.49842,0.556011
PRT,2001,0.484597,0.554925,0.489325,0.547064
ROU,2001,0.40791,0.589045,0.379271,0.602498
RUS,2001,0.477696,0.529272,0.502612,0.517864
SAU,2001,0.251926,0.550114,0.266024,0.540324
SEN,2001,0.446039,0.700208,0.431067,0.702338
SGP,2001,0.607837,0.251898,0.611336,0.255526
SVK,2001,0.482612,0.488048,0.43012,0.47502
SVN,2001,0.449684,0.461016,0.448029,0.466194
SWE,2001,0.488901,0.422193,0.485754,0.4394
THA,2001,0.463688,0.435143,0.456214,0.432831
TUN,2001,0.387865,0.501598,0.409534,0.49882
TUR,2001,0.501199,0.599079,0.435494,0.593804
TWN,2001,0.518602,0.526738,0.506523,0.526618
UKR,2001,0.386408,0.449582,0.269001,0.384745
USA,2001,0.560287,0.656653,0.555324,0.652832
VNM,2001,0.276361,0.457518,0.30695,0.452239
ZAF,2001,0.652728,0.642305,0.680931,0.626577
ARG,2002,0.43379,0.684444,0.520703,0.744478
AUS,2002,0.529007,0.594998,0.533029,0.586892
AUT,2002,0.496997,0.451663,0.495512,0.443797
BEL,2002,0.520198,0.395566,0.502899,0.396569
BGD,2002,0.390025,0.734893,0.379067,0.70362
BGR,2002,0.465823,0.547668,0.541915,0.482006
BLR,2002,0.335063,0.444907,0.314682,0.506996
BRA,2002,0.530253,0.675556,0.556241,0.665375
BRN,2002,0.182855,0.349265,0.272378,0.346521
CAN,2002,0.502731,0.541416,0.490262,0.539696
CHE,2002,0.549525,0.434664,0.543157,0.437574
CHL,2002,0.475902,0.577684,0.491154,0.576723
CHN,2002,0.321248,0.459116,0.231835,0.435891
CIV,2002,0.388367,0.58811,0.408757,0.56367
CMR,2002,0.393442,0.620267,0.400169,0.612523
COL,2002,0.452593,0.714423,0.492306,0.719989
CRI,2002,0.522393,0.534331,0.525536,0.513424
CYP,2002,0.571244,0.360503,0.605697,0.36765
CZE,2002,0.45995,0.410538,0.445268,0.373448
DEU,2002,0.52262,0.532092,0.525078,0.525679
DNK,2002,0.490461,0.418633,0.513688,0.404218
EGY,2002,0.421216,0.644929,0.40689,0.657482
ESP,2002,0.501029,0.588005,0.495967,0.58366
EST,2002,0.532868,0.394261,0.510197,0.39194
FIN,2002,0.439101,0.489819,0.414298,0.482024
FRA,2002,0.544069,0.515472,0.541742,0.520896
GBR,2002,0.584778,0.623264,0.575948,0.61455
GRC,2002,0.554709,0.591835,0.56164,0.584908
HKG,2002,0.700086,0.466574,0.714963,0.460314
HRV,2002,0.494262,0.505495,0.49317,0.49164
HUN,2002,0.459075,0.416395,0.405071,0.375474
IDN,2002,0.366957,0.605261,0.372976,0.57197
IND,2002,0.366096,0.648321,0.390011,0.63418
IRL,2002,0.44559,0.34432,0.445854,0.329595
ISL,2002,0.464376,0.482834,0.501136,0.484274
ISR,2002,0.552497,0.525479,0.556913,0.54439
ITA,2002,0.545154,0.572946,0.548237,0.553967
JOR,2002,0.42976,0.552387,0.40901,0.534662
JPN,2002,0.524433,0.625311,0.507195,0.62117
KAZ,2002,0.474992,0.506352,0.507305,0.505489
KHM,2002,0.333864,0.581211,0.302011,0.570795
KOR,2002,0.481661,0.573912,0.467503,0.525231
LAO,2002,0.356207,0.614926,0.357066,0.67233
LTU,2002,0.485814,0.519821,0.419314,0.498832
LUX,2002,0.665089,0.218242,0.645401,0.221326
LVA,2002,0.53606,0.437595,0.487963,0.384547
MAR,2002,0.368924,0.517227,0.367346,0.514985
MEX,2002,0.542875,0.705056,0.559927,0.685758
MLT,2002,0.519584,0.398819,0.535727,0.415964
MMR,2002,0.232924,0.715744,0.242693,0.65943
MYS,2002,0.440761,0.352227,0.470241,0.336101
NGA,2002,0.379379,0.600934,0.389333,0.672516
NLD,2002,0.54702,0.421312,0.550482,0.42549
NOR,2002,0.400999,0.455071,0.462419,0.465659
NZL,2002,0.528955,0.511751,0.534614,0.51121
PAK,2002,0.371856,0.748162,0.366013,0.735346
PER,2002,0.400449,0.776948,0.371136,0.76162
PHL,2002,0.419332,0.627624,0.410258,0.635921
POL,2002,0.504335,0.588213,0.50443,0.551927
PRT,2002,0.489281,0.564175,0.493666,0.550154
ROU,2002,0.407773,0.592894,0.386984,0.608328
RUS,2002,0.477696,0.546922,0.504665,0.526973
SAU,2002,0.251687,0.550816,0.275631,0.541248
SEN,2002,0.461501,0.690426,0.454774,0.691742
SGP,2002,0.604625,0.246743,0.608231,0.253348
SVK,2002,0.489965,0.497091,0.427236,0.47736
SVN,2002,0.453656,0.450906,0.446489,0.456279
SWE,2002,0.485955,0.426258,0.480723,0.441587
THA,2002,0.464894,0.438542,0.46093,0.434541
TUN,2002,0.391959,0.531879,0.413315,0.528632
TUR,2002,0.478564,0.602,0.428874,0.588326
TWN,2002,0.504043,0.522289,0.497177,0.523392
UKR,2002,0.386539,0.458926,0.271743,0.399906
USA,2002,0.563071,0.657143,0.556598,0.650764
VNM,2002,0.273104,0.461529,0.302476,0.458041
ZAF,2002,0.653226,0.629593,0.686662,0.630696
ARG,2003,0.432768,0.689484,0.530652,0.731005
AUS,2003,0.52889,0.598345,0.534585,0.590212
AUT,2003,0.496841,0.45227,0.49454,0.439741
BEL,2003,0.524214,0.395466,0.503766,0.393563
BGD,2003,0.391969,0.728877,0.374071,0.696475
BGR,2003,0.469247,0.533594,0.547651,0.46515
BLR,2003,0.337803,0.43194,0.306726,0.492784
BRA,2003,0.526069,0.676777,0.553579,0.671422
BRN,2003,0.183081,0.381846,0.299393,0.379378
CAN,2003,0.499949,0.550355,0.496257,0.546897
CHE,2003,0.552559,0.43914,0.542592,0.441304
CHL,2003,0.482262,0.553424,0.507014,0.55087
CHN,2003,0.320437,0.437358,0.231341,0.415369
CIV,2003,0.388266,0.589755,0.382521,0.602532
CMR,2003,0.394449,0.642216,0.416053,0.627781
COL,2003,0.452918,0.701024,0.508006,0.711978
CRI,2003,0.52451,0.534988,0.528913,0.513721
CYP,2003,0.551257,0.377748,0.590917,0.384751
CZE,2003,0.467767,0.409752,0.454167,0.372364
DEU,2003,0.52381,0.534822,0.522275,0.52109
DNK,2003,0.497269,0.429399,0.520596,0.409683
EGY,2003,0.422273,0.589893,0.406957,0.634511
ESP,2003,0.501418,0.587041,0.497306,0.579115
EST,2003,0.529228,0.392635,0.511665,0.389556
FIN,2003,0.439801,0.497942,0.410482,0.485742
FRA,2003,0.54841,0.52116,0.544161,0.522323
GBR,2003,0.585609,0.61801,0.582285,0.612607
GRC,2003,0.543828,0.596772,0.550106,0.586248
HKG,2003,0.70697,0.464503,0.728838,0.455922
HRV,2003,0.507548,0.491741,0.503334,0.478388
HUN,2003,0.452551,0.4288,0.405212,0.382417
IDN,2003,0.367199,0.589642,0.37453,0.544617
IND,2003,0.370306,0.632924,0.406199,0.608713
IRL,2003,0.472893,0.33555,0.444966,0.339426
ISL,2003,0.469098,0.494628,0.511053,0.480675
ISR,2003,0.5533,0.523291,0.561329,0.545848
ITA,2003,0.549676,0.580355,0.552113,0.554956
JOR,2003,0.432657,0.561925,0.422805,0.55404
JPN,2003,0.526196,0.620473,0.505113,0.61421
KAZ,2003,0.474992,0.517662,0.499234,0.522599
KHM,2003,0.333452,0.593467,0.303354,0.595751
KOR,2003,0.475873,0.555865,0.459734,0.509103
LAO,2003,0.358268,0.664259,0.356093,0.725466
LTU,2003,0.484095,0.525783,0.413693,0.506274
LUX,2003,0.661016,0.213444,0.640484,0.212785
LVA,2003,0.545762,0.433654,0.497909,0.383472
MAR,2003,0.364762,0.518204,0.367567,0.521633
MEX,2003,0.552815,0.717143,0.562756,0.712202
MLT,2003,0.526939,0.409677,0.539906,0.427602
MMR,2003,0.234632,0.749733,0.229724,0.701751
MYS,2003,0.44094,0.362678,0.482154,0.355967
NGA,2003,0.380411,0.606138,0.378492,0.688381
NLD,2003,0.545123,0.419825,0.550098,0.414358
NOR,2003,0.400774,0.464785,0.465033,0.474562
NZL,2003,0.535038,0.51824,0.531527,0.514629
PAK,2003,0.370429,0.72595,0.36699,0.708215
PER,2003,0.400399,0.767551,0.38485,0.747104
PHL,2003,0.426595,0.623744,0.414122,0.635398
POL,2003,0.494743,0.566745,0.497126,0.538464
PRT,2003,0.495194,0.572446,0.496086,0.550132
ROU,2003,0.409545,0.580792,0.398847,0.612387
RUS,2003,0.477696,0.541729,0.492273,0.517008
SAU,2003,0.243293,0.5243,0.274774,0.523095
SEN,2003,0.459848,0.690751,0.458822,0.682298
SGP,2003,0.60899,0.238936,0.615914,0.244083
SVK,2003,0.481341,0.49191,0.410914,0.461215
SVN,2003,0.458681,0.453553,0.44922,0.457352
SWE,2003,0.488217,0.427703,0.486348,0.43591
THA,2003,0.458145,0.439001,0.460488,0.435791
TUN,2003,0.386298,0.542145,0.409973,0.540242
TUR,2003,0.472792,0.616497,0.429203,0.58957
TWN,2003,0.493112,0.520512,0.486981,0.522608
UKR,2003,0.399846,0.491645,0.278865,0.435967
USA,2003,0.55821,0.665862,0.555022,0.657847
VNM,2003,0.270585,0.464396,0.305288,0.459504
ZAF,2003,0.652281,0.642216,0.67256,0.634117
ARG,2004,0.426233,0.677111,0.527046,0.719956
AUS,2004,0.527641,0.594459,0.538364,0.589659
AUT,2004,0.498136,0.455167,0.495064,0.43896
BEL,2004,0.529139,0.38705,0.501169,0.385563
BGD,2004,0.392961,0.723451,0.372036,0.688797
BGR,2004,0.485991,0.513525,0.562,0.438099
BLR,2004,0.327186,0.429762,0.29778,0.510274
BRA,2004,0.517404,0.66061,0.550669,0.658663
BRN,2004,0.182526,0.397043,0.338193,0.39952
CAN,2004,0.498776,0.543874,0.493678,0.542112
CHE,2004,0.556745,0.419609,0.548415,0.419609
CHL,2004,0.489683,0.537335,0.547011,0.544721
CHN,2004,0.317391,0.414556,0.230131,0.401384
CIV,2004,0.388348,0.585329,0.371192,0.571201
CMR,2004,0.407899,0.6246,0.416636,0.61987
COL,2004,0.450211,0.690401,0.514007,0.701379
CRI,2004,0.524401,0.525877,0.536301,0.505208
CYP,2004,0.55301,0.3724,0.593492,0.376725
CZE,2004,0.456048,0.3945,0.448203,0.359237
DEU,2004,0.523244,0.528268,0.519428,0.512858
DNK,2004,0.498498,0.430294,0.522488,0.414824
EGY,2004,0.423118,0.568216,0.438818,0.606879
ESP,2004,0.506151,0.591745,0.504129,0.581064
EST,2004,0.533468,0.388925,0.525622,0.381982
FIN,2004,0.444997,0.491333,0.415377,0.482028
FRA,2004,0.551708,0.51827,0.544174,0.515817
GBR,2004,0.588686,0.613293,0.589122,0.605234
GRC,2004,0.543646,0.576931,0.55137,0.56336
HKG,2004,0.718228,0.454961,0.742937,0.44203
HRV,2004,0.493235,0.49656,0.497813,0.486952
HUN,2004,0.448708,0.424809,0.395329,0.374804
IDN,2004,0.366942,0.592285,0.380283,0.551344
IND,2004,0.374596,0.594706,0.403095,0.578547
IRL,2004,0.48044,0.32206,0.4536,0.32246
ISL,2004,0.481614,0.502262,0.514528,0.479657
ISR,2004,0.558692,0.514316,0.571945,0.535311
ITA,2004,0.549243,0.576995,0.550308,0.549143
JOR,2004,0.43816,0.553408,0.431466,0.543383
JPN,2004,0.529889,0.611928,0.504926,0.60685
KAZ,2004,0.47407,0.507685,0.501789,0.529851
KHM,2004,0.321009,0.569843,0.291017,0.592515
KOR,2004,0.460835,0.536582,0.450304,0.496063
LAO,2004,0.357627,0.629976,0.348384,0.68019
LTU,2004,0.474443,0.519176,0.408473,0.511293
LUX,2004,0.66352,0.190528,0.643294,0.192258
LVA,2004,0.550179,0.430968,0.508003,0.381778
MAR,2004,0.364238,0.509248,0.371278,0.51457
MEX,2004,0.544719,0.687558,0.565753,0.681968
MLT,2004,0.544707,0.391574,0.552137,0.408349
MMR,2004,0.236231,0.760786,0.227014,0.723958
MYS,2004,0.441026,0.345972,0.501889,0.349651
NGA,2004,0.394274,0.611222,0.386944,0.64511
NLD,2004,0.546844,0.413746,0.549129,0.406602
NOR,2004,0.391174,0.453824,0.471353,0.471328
NZL,2004,0.532981,0.518724,0.53868,0.513595
PAK,2004,0.364861,0.726477,0.373701,0.703475
PER,2004,0.400698,0.749208,0.406688,0.730041
PHL,2004,0.431183,0.617417,0.423568,0.629603
POL,2004,0.480212,0.558897,0.490434,0.535114
PRT,2004,0.498721,0.572853,0.500547,0.547673
ROU,2004,0.402773,0.580685,0.397413,0.618952
RUS,2004,0.477696,0.536634,0.523924,0.510991
SAU,2004,0.236917,0.482289,0.287764,0.491596
SEN,2004,0.461216,0.688779,0.463592,0.665625
SGP,2004,0.606081,0.217552,0.622483,0.229343
SVK,2004,0.479582,0.484144,0.391083,0.452005
SVN,2004,0.45936,0.437211,0.446105,0.44164
SWE,2004,0.495168,0.411389,0.491017,0.419949
THA,2004,0.462161,0.420624,0.469511,0.419637
TUN,2004,0.389504,0.526751,0.415568,0.530261
TUR,2004,0.478342,0.608589,0.434169,0.580013
TWN,2004,0.492958,0.502177,0.482316,0.502522
UKR,2004,0.413197,0.453532,0.284465,0.408913
USA,2004,0.555564,0.658748,0.553969,0.653441
VNM,2004,0.271218,0.492018,0.30332,0.445212
ZAF,2004,0.651145,0.65076,0.672678,0.629029
ARG,2005,0.429502,0.669613,0.533217,0.71242
AUS,2005,0.519493,0.591566,0.542368,0.587518
AUT,2005,0.504878,0.448335,0.495532,0.434176
BEL,2005,0.534918,0.390741,0.504306,0.389234
BGD,2005,0.395559,0.716204,0.373231,0.677315
BGR,2005,0.482132,0.504914,0.585754,0.432437
BLR,2005,0.338935,0.429946,0.313679,0.535212
BRA,2005,0.522551,0.665642,0.547026,0.665776
BRN,2005,0.180425,0.383125,0.383109,0.376589
CAN,2005,0.496588,0.540193,0.497065,0.539791
CHE,2005,0.558735,0.416183,0.548685,0.420102
CHL,2005,0.489279,0.535486,0.571689,0.543542
CHN,2005,0.317671,0.410412,0.227419,0.399562
CIV,2005,0.388615,0.571749,0.359775,0.553833
CMR,2005,0.418471,0.625316,0.453038,0.615075
COL,2005,0.450412,0.693065,0.520889,0.70441
CRI,2005,0.533496,0.523828,0.543788,0.500406
CYP,2005,0.557332,0.384384,0.604976,0.3785
CZE,2005,0.454978,0.391575,0.441797,0.349933
DEU,2005,0.526888,0.523464,0.524229,0.509407
DNK,2005,0.505885,0.437407,0.535918,0.424382
EGY,2005,0.422653,0.584005,0.438869,0.621976
ESP,2005,0.506602,0.589872,0.511438,0.577824
EST,2005,0.531094,0.379646,0.531667,0.375063
FIN,2005,0.443605,0.482083,0.414727,0.4749
FRA,2005,0.555574,0.515584,0.547514,0.514466
GBR,2005,0.587905,0.605742,0.599927,0.5984
GRC,2005,0.558068,0.59397,0.559298,0.578457
HKG,2005,0.734159,0.431353,0.751202,0.413464
HRV,2005,0.509855,0.497399,0.505833,0.487504
HUN,2005,0.456379,0.422937,0.402315,0.373154
IDN,2005,0.369043,0.583617,0.390683,0.540387
IND,2005,0.379858,0.564469,0.419928,0.545658
IRL,2005,0.494712,0.316217,0.458551,0.322805
ISL,2005,0.493217,0.496757,0.50972,0.469613
ISR,2005,0.561752,0.508021,0.575436,0.530943
ITA,2005,0.551132,0.577186,0.553445,0.550098
JOR,2005,0.449101,0.567155,0.442876,0.547195
JPN,2005,0.533233,0.6044,0.503778,0.602812
KAZ,2005,0.468077,0.486054,0.51722,0.525684
KHM,2005,0.333237,0.53555,0.301556,0.578066
KOR,2005,0.466944,0.544519,0.454054,0.497314
LAO,2005,0.356874,0.604713,0.376353,0.658929
LTU,2005,0.481355,0.507313,0.40915,0.511939
LUX,2005,0.678649,0.180814,0.65146,0.183587
LVA,2005,0.570411,0.403667,0.529866,0.359088
MAR,2005,0.368117,0.485172,0.377368,0.485804
MEX,2005,0.547379,0.692873,0.567364,0.677595
MLT,2005,0.557829,0.384085,0.557769,0.407448
MMR,2005,0.240923,0.735702,0.232489,0.70098
MYS,2005,0.440898,0.34639,0.511485,0.345715
NGA,2005,0.406748,0.613382,0.393678,0.662488
NLD,2005,0.545314,0.40965,0.55205,0.404495
NOR,2005,0.371692,0.443847,0.47925,0.469054
NZL,2005,0.531966,0.523106,0.54232,0.515122
PAK,2005,0.368066,0.729941,0.375951,0.709543
PER,2005,0.400961,0.722379,0.416168,0.71094
PHL,2005,0.438943,0.60395,0.427994,0.612312
POL,2005,0.485515,0.544188,0.491607,0.513276
PRT,2005,0.50332,0.580925,0.506713,0.551317
ROU,2005,0.429037,0.599133,0.421545,0.635614
RUS,2005,0.477696,0.535969,0.547412,0.50982
SAU,2005,0.225577,0.432864,0.313822,0.455663
SEN,2005,0.456681,0.669607,0.46031,0.646341
SGP,2005,0.614895,0.195058,0.619508,0.212279
SVK,2005,0.48476,0.449992,0.392218,0.421732
SVN,2005,0.464374,0.42902,0.449404,0.437403
SWE,2005,0.501789,0.400456,0.497184,0.409205
THA,2005,0.458536,0.41333,0.469623,0.41932
TUN,2005,0.395587,0.534178,0.432014,0.550957
TUR,2005,0.481574,0.608614,0.436155,0.566079
TWN,2005,0.497963,0.499507,0.481285,0.492975
UKR,2005,0.409513,0.494293,0.297367,0.454194
USA,2005,0.557841,0.656342,0.561889,0.653358
VNM,2005,0.270355,0.482018,0.306069,0.438033
ZAF,2005,0.649999,0.653578,0.670206,0.633559
ARG,2006,0.431996,0.671901,0.549527,0.724428
AUS,2006,0.529393,0.586094,0.548477,0.58562
AUT,2006,0.506256,0.441569,0.497549,0.428335
BEL,2006,0.53898,0.387012,0.511242,0.385824
BGD,2006,0.397598,0.703366,0.347487,0.665272
BGR,2006,0.494146,0.478228,0.596617,0.421709
BLR,2006,0.33703,0.444228,0.299024,0.560019
BRA,2006,0.52392,0.663055,0.546855,0.669109
BRN,2006,0.177838,0.385614,0.39693,0.386839
CAN,2006,0.501586,0.539899,0.497044,0.540107
CHE,2006,0.563978,0.400221,0.5523,0.40846
CHL,2006,0.495832,0.514957,0.625565,0.536071
CHN,2006,0.325855,0.402512,0.228912,0.388854
CIV,2006,0.388463,0.577681,0.356688,0.5568
CMR,2006,0.416335,0.62398,0.446983,0.60774
COL,2006,0.449652,0.683339,0.52596,0.694435
CRI,2006,0.544657,0.514929,0.554441,0.489817
CYP,2006,0.564928,0.381616,0.61546,0.369444
CZE,2006,0.453715,0.378113,0.43169,0.333364
DEU,2006,0.525385,0.509721,0.52729,0.494627
DNK,2006,0.5017,0.429536,0.539523,0.410811
EGY,2006,0.42243,0.614061,0.445575,0.639901
ESP,2006,0.511831,0.583143,0.517891,0.569228
EST,2006,0.531522,0.3803,0.539806,0.375798
FIN,2006,0.436556,0.487244,0.406711,0.482951
FRA,2006,0.561982,0.512156,0.551253,0.510745
GBR,2006,0.588993,0.591731,0.603357,0.581229
GRC,2006,0.547177,0.578979,0.552476,0.565038
HKG,2006,0.748685,0.427926,0.766891,0.41465
HRV,2006,0.516114,0.475667,0.509443,0.467518
HUN,2006,0.466457,0.39373,0.409625,0.356969
IDN,2006,0.370274,0.579633,0.402496,0.531916
IND,2006,0.381874,0.550125,0.431407,0.509792
IRL,2006,0.494654,0.313475,0.464784,0.323038
ISL,2006,0.485574,0.486561,0.512754,0.459195
ISR,2006,0.563934,0.508611,0.586349,0.524834
ITA,2006,0.548094,0.572609,0.555413,0.542258
JOR,2006,0.451262,0.58291,0.443742,0.556718
JPN,2006,0.537483,0.593517,0.503407,0.596559
KAZ,2006,0.468978,0.461856,0.522481,0.520434
KHM,2006,0.341637,0.529181,0.309305,0.588665
KOR,2006,0.469097,0.543632,0.450888,0.493321
LAO,2006,0.357759,0.596705,0.390752,0.637135
LTU,2006,0.480103,0.48975,0.40822,0.496231
LUX,2006,0.702687,0.165802,0.664887,0.177077
LVA,2006,0.561442,0.424699,0.535689,0.381069
MAR,2006,0.369937,0.48001,0.381503,0.479655
MEX,2006,0.537714,0.685431,0.570015,0.675226
MLT,2006,0.577157,0.358366,0.579331,0.377249
MMR,2006,0.240626,0.710318,0.215228,0.682461
MYS,2006,0.441209,0.351111,0.523253,0.349482
NGA,2006,0.437448,0.515389,0.398608,0.500344
NLD,2006,0.548511,0.402824,0.562035,0.39562
NOR,2006,0.360526,0.431623,0.501746,0.462455
NZL,2006,0.529857,0.52932,0.547466,0.523947
PAK,2006,0.392337,0.729861,0.404825,0.699939
PER,2006,0.400529,0.682536,0.448977,0.680395
PHL,2006,0.445166,0.606082,0.435017,0.611888
POL,2006,0.486219,0.523757,0.489974,0.494193
PRT,2006,0.512834,0.57218,0.51602,0.539699
ROU,2006,0.436293,0.576584,0.438058,0.627065
RUS,2006,0.478958,0.535075,0.561721,0.518719
SAU,2006,0.224408,0.406478,0.335732,0.431336
SEN,2006,0.481938,0.681666,0.482126,0.657512
SGP,2006,0.618708,0.1839,0.611857,0.199041
SVK,2006,0.463434,0.44462,0.376499,0.402999
SVN,2006,0.470114,0.408187,0.450933,0.416642
SWE,2006,0.502119,0.386141,0.506223,0.397257
THA,2006,0.451697,0.408765,0.472219,0.412515
TUN,2006,0.42298,0.487299,0.475576,0.507325
TUR,2006,0.474961,0.608693,0.422634,0.562894
TWN,2006,0.498928,0.487605,0.482323,0.477721
UKR,2006,0.402994,0.507217,0.300663,0.469235
USA,2006,0.555838,0.650391,0.560443,0.648632
VNM,2006,0.271652,0.467068,0.308925,0.422259
ZAF,2006,0.651486,0.644199,0.675094,0.641635
ARG,2007,0.440014,0.661008,0.560296,0.718645
AUS,2007,0.531696,0.580429,0.54776,0.578303
AUT,2007,0.507357,0.432732,0.498159,0.419754
BEL,2007,0.539748,0.382866,0.512763,0.378332
BGD,2007,0.39664,0.690772,0.346797,0.654519
BGR,2007,0.511856,0.495791,0.616911,0.424219
BLR,2007,0.335374,0.448216,0.299169,0.58812
BRA,2007,0.527917,0.661904,0.550512,0.673629
BRN,2007,0.178521,0.376945,0.42119,0.378763
CAN,2007,0.493806,0.554698,0.494782,0.557732
CHE,2007,0.569428,0.377457,0.556268,0.38909
CHL,2007,0.495565,0.515893,0.630638,0.538975
CHN,2007,0.33573,0.395418,0.222933,0.389515
CIV,2007,0.388541,0.595862,0.355954,0.576963
CMR,2007,0.424997,0.61197,0.454441,0.589288
COL,2007,0.452128,0.684161,0.526486,0.693037
CRI,2007,0.548269,0.516384,0.565358,0.487104
CYP,2007,0.569441,0.388415,0.624826,0.37768
CZE,2007,0.458181,0.368239,0.443121,0.324157
DEU,2007,0.524653,0.491015,0.529849,0.473727
DNK,2007,0.509052,0.42463,0.548245,0.408868
EGY,2007,0.424197,0.591854,0.432577,0.63192
ESP,2007,0.519548,0.577895,0.527154,0.562626
EST,2007,0.521606,0.375957,0.536997,0.369909
FIN,2007,0.436363,0.473244,0.409377,0.469456
FRA,2007,0.562978,0.510907,0.553,0.508989
GBR,2007,0.593812,0.590888,0.618639,0.57755
GRC,2007,0.564329,0.570091,0.569827,0.555774
HKG,2007,0.763942,0.430628,0.774284,0.415857
HRV,2007,0.525097,0.465634,0.520312,0.454971
HUN,2007,0.479163,0.396588,0.413363,0.352648
IDN,2007,0.369591,0.594664,0.416524,0.534299
IND,2007,0.383127,0.54221,0.444403,0.490568
IRL,2007,0.511415,0.314661,0.476057,0.301593
ISL,2007,0.517425,0.481914,0.536177,0.439075
ISR,2007,0.568997,0.511366,0.594125,0.520033
ITA,2007,0.549659,0.570479,0.558761,0.539326
JOR,2007,0.455595,0.561477,0.467896,0.55325
JPN,2007,0.537416,0.589813,0.500925,0.597176
KAZ,2007,0.472771,0.47768,0.522272,0.551803
KHM,2007,0.335696,0.52075,0.305996,0.601603
KOR,2007,0.472569,0.530977,0.453166,0.483491
LAO,2007,0.357633,0.605826,0.424707,0.569163
LTU,2007,0.494254,0.489106,0.418738,0.494092
LUX,2007,0.69606,0.157244,0.661471,0.170426
LVA,2007,0.546843,0.434139,0.548885,0.395981
MAR,2007,0.369737,0.483394,0.372018,0.483278
MEX,2007,0.539713,0.684116,0.576078,0.667715
MLT,2007,0.602994,0.342651,0.600771,0.364768
MMR,2007,0.242693,0.676907,0.225897,0.644215
MYS,2007,0.441259,0.349278,0.540957,0.351009
NGA,2007,0.442743,0.676745,0.411871,0.642638
NLD,2007,0.55398,0.399186,0.565361,0.390896
NOR,2007,0.383349,0.425085,0.518893,0.466582
NZL,2007,0.521436,0.516291,0.550066,0.515028
PAK,2007,0.406123,0.743505,0.410445,0.700861
PER,2007,0.398004,0.676634,0.452786,0.675197
PHL,2007,0.461163,0.583796,0.45555,0.585857
POL,2007,0.482295,0.504496,0.48908,0.478815
PRT,2007,0.524587,0.560058,0.523754,0.524766
ROU,2007,0.461069,0.582661,0.483423,0.651215
RUS,2007,0.480084,0.54327,0.580014,0.538721
SAU,2007,0.225211,0.395003,0.350886,0.424484
SEN,2007,0.49666,0.652879,0.496815,0.628503
SGP,2007,0.639804,0.177283,0.614453,0.189581
SVK,2007,0.472207,0.435149,0.38181,0.39272
SVN,2007,0.473587,0.396181,0.451746,0.405513
SWE,2007,0.500466,0.38099,0.505629,0.393574
THA,2007,0.448999,0.393948,0.471337,0.392549
TUN,2007,0.421604,0.473924,0.477789,0.49669
TUR,2007,0.477583,0.622785,0.424206,0.571247
TWN,2007,0.497521,0.47412,0.477166,0.462953
UKR,2007,0.408467,0.508434,0.307464,0.486507
USA,2007,0.556303,0.657224,0.562228,0.658079
VNM,2007,0.269541,0.475919,0.307896,0.420332
ZAF,2007,0.648731,0.633352,0.681412,0.632702
ARG,2008,0.442312,0.664984,0.569573,0.726648
AUS,2008,0.51923,0.579452,0.542801,0.581563
AUT,2008,0.508153,0.427642,0.497912,0.419806
BEL,2008,0.541878,0.375749,0.517904,0.369388
BGD,2008,0.39503,0.692044,0.347931,0.639845
BGR,2008,0.507602,0.483263,0.608436,0.415016
BLR,2008,0.325997,0.455571,0.307527,0.608821
BRA,2008,0.514051,0.64985,0.549686,0.668939
BRN,2008,0.178418,0.290131,0.482478,0.308203
CAN,2008,0.484757,0.540785,0.497803,0.549334
CHE,2008,0.567584,0.382484,0.556818,0.393159
CHL,2008,0.485913,0.538448,0.581807,0.541409
CHN,2008,0.33328,0.392682,0.223053,0.388699
CIV,2008,0.389274,0.585426,0.359459,0.571733
CMR,2008,0.422675,0.630689,0.46612,0.605317
COL,2008,0.441991,0.686706,0.527691,0.698461
CRI,2008,0.556388,0.52262,0.582792,0.493567
CYP,2008,0.568101,0.449217,0.637259,0.433838
CZE,2008,0.465974,0.380834,0.436354,0.324147
DEU,2008,0.525726,0.490719,0.531218,0.472269
DNK,2008,0.508166,0.419736,0.550646,0.409025
EGY,2008,0.424786,0.592618,0.443778,0.623605
ESP,2008,0.522628,0.581719,0.532479,0.567666
EST,2008,0.522995,0.370912,0.527177,0.370537
FIN,2008,0.447123,0.471831,0.422617,0.467539
FRA,2008,0.568391,0.512709,0.560227,0.509372
GBR,2008,0.589364,0.57821,0.624897,0.570761
GRC,2008,0.586989,0.586272,0.60345,0.572209
HKG,2008,0.754737,0.430988,0.775629,0.398035
HRV,2008,0.528328,0.467656,0.522409,0.456304
HUN,2008,0.482005,0.395818,0.407476,0.34976
IDN,2008,0.366429,0.574948,0.447234,0.528313
IND,2008,0.381614,0.542924,0.449225,0.477384
IRL,2008,0.52377,0.327416,0.485673,0.297827
ISL,2008,0.484067,0.474814,0.556616,0.429747
ISR,2008,0.568671,0.518026,0.604554,0.513889
ITA,2008,0.550073,0.578855,0.561725,0.546985
JOR,2008,0.457081,0.546131,0.493913,0.516234
JPN,2008,0.541671,0.591193,0.497923,0.598669
KAZ,2008,0.473854,0.415239,0.549346,0.491676
KHM,2008,0.334681,0.545974,0.307303,0.663516
KOR,2008,0.479734,0.506563,0.45675,0.476007
LAO,2008,0.358826,0.606686,0.400074,0.571088
LTU,2008,0.491957,0.490205,0.423159,0.48497
LUX,2008,0.716905,0.154747,0.6755,0.173418
LVA,2008,0.539209,0.418744,0.552347,0.370312
MAR,2008,0.367023,0.477355,0.384395,0.479735
MEX,2008,0.537346,0.694646,0.586088,0.676211
MLT,2008,0.601619,0.315692,0.601525,0.334341
MMR,2008,0.248983,0.699988,0.231708,0.661384
MYS,2008,0.441141,0.354753,0.565657,0.363775
NGA,2008,0.436886,0.60388,0.439533,0.503359
NLD,2008,0.552998,0.393711,0.570019,0.386531
NOR,2008,0.360283,0.419241,0.520703,0.473675
NZL,2008,0.515807,0.512514,0.550411,0.514846
PAK,2008,0.407379,0.756499,0.419945,0.708132
PER,2008,0.409231,0.674271,0.453451,0.666497
PHL,2008,0.45668,0.572382,0.453256,0.565473
POL,2008,0.489124,0.515055,0.496574,0.48519
PRT,2008,0.533478,0.562095,0.531349,0.525414
ROU,2008,0.428677,0.554212,0.446706,0.631816
RUS,2008,0.483638,0.528083,0.606898,0.532529
SAU,2008,0.217196,0.39192,0.371804,0.420463
SEN,2008,0.495181,0.662716,0.491001,0.631057
SGP,2008,0.65351,0.172876,0.623078,0.168561
SVK,2008,0.483837,0.46251,0.390525,0.408094
SVN,2008,0.483302,0.384877,0.458947,0.391713
SWE,2008,0.508965,0.390742,0.516427,0.409203
THA,2008,0.443467,0.398873,0.46885,0.396241
TUN,2008,0.413911,0.457839,0.493463,0.486655
TUR,2008,0.489256,0.60647,0.431276,0.560515
TWN,2008,0.50608,0.480804,0.476796,0.455869
UKR,2008,0.425352,0.515093,0.324067,0.493082
USA,2008,0.553744,0.648358,0.562487,0.65019
VNM,2008,0.26504,0.485685,0.304419,0.411678
ZAF,2008,0.642242,0.610282,0.697832,0.613431
ARG,2009,0.448729,0.680663,0.57637,0.742559
AUS,2009,0.531089,0.578436,0.539847,0.574804
AUT,2009,0.508545,0.452809,0.508502,0.441973
BEL,2009,0.543979,0.39146,0.518233,0.385275
BGD,2009,0.393782,0.694908,0.348301,0.630172
BGR,2009,0.514435,0.500895,0.620101,0.434319
BLR,2009,0.341358,0.488344,0.307456,0.622437
BRA,2009,0.520721,0.683725,0.549978,0.709072
BRN,2009,0.179342,0.337724,0.373271,0.348682
CAN,2009,0.50829,0.569025,0.50729,0.581826
CHE,2009,0.570761,0.408038,0.567603,0.416598
CHL,2009,0.469538,0.553358,0.571682,0.560923
CHN,2009,0.34492,0.400434,0.224973,0.391902
CIV,2009,0.389545,0.584718,0.368034,0.586163
CMR,2009,0.427097,0.647068,0.470193,0.61992
COL,2009,0.446229,0.693473,0.523349,0.707257
CRI,2009,0.544173,0.536862,0.599531,0.524964
CYP,2009,0.58093,0.447596,0.646872,0.433042
CZE,2009,0.463146,0.398916,0.434157,0.339426
DEU,2009,0.536622,0.514293,0.542326,0.496228
DNK,2009,0.518156,0.445644,0.555562,0.426702
EGY,2009,0.421396,0.647409,0.441668,0.667183
ESP,2009,0.530901,0.594753,0.542822,0.585115
EST,2009,0.534856,0.377044,0.535996,0.374996
FIN,2009,0.467437,0.50468,0.434693,0.495416
FRA,2009,0.564554,0.531072,0.557919,0.531223
GBR,2009,0.593583,0.573982,0.62781,0.588523
GRC,2009,0.577502,0.623588,0.594836,0.608313
HKG,2009,0.748568,0.451891,0.770973,0.414286
HRV,2009,0.516246,0.499115,0.522071,0.481278
HUN,2009,0.490182,0.401542,0.415819,0.354969
IDN,2009,0.363876,0.592284,0.456083,0.559068
IND,2009,0.373427,0.554247,0.451133,0.475534
IRL,2009,0.518472,0.298868,0.490855,0.298283
ISL,2009,0.518105,0.461673,0.571567,0.423224
ISR,2009,0.570356,0.53149,0.601828,0.526923
ITA,2009,0.561021,0.596151,0.577162,0.565194
JOR,2009,0.445272,0.556587,0.493926,0.530596
JPN,2009,0.547209,0.630616,0.509764,0.63455
KAZ,2009,0.473408,0.526178,0.52546,0.601188
KHM,2009,0.335627,0.556503,0.315315,0.680727
KOR,2009,0.469159,0.514521,0.456153,0.486599
LAO,2009,0.353416,0.577732,0.328261,0.554412
LTU,2009,0.51816,0.531052,0.433453,0.503047
LUX,2009,0.722552,0.169936,0.675678,0.190838
LVA,2009,0.545006,0.446997,0.565759,0.37273
MAR,2009,0.358917,0.507932,0.306734,0.462411
MEX,2009,0.549844,0.673847,0.588512,0.662725
MLT,2009,0.599475,0.332224,0.614307,0.337089
MMR,2009,0.248366,0.728222,0.227568,0.686582
MYS,2009,0.441212,0.379475,0.534267,0.377731
NGA,2009,0.453987,0.659002,0.459131,0.568204
NLD,2009,0.545793,0.382058,0.562369,0.380409
NOR,2009,0.391966,0.439001,0.522783,0.487065
NZL,2009,0.520128,0.526376,0.545073,0.531653
PAK,2009,0.388576,0.74909,0.415417,0.702505
PER,2009,0.426921,0.684431,0.457556,0.679945
PHL,2009,0.459498,0.557485,0.456145,0.55374
POL,2009,0.482225,0.51676,0.487164,0.501036
PRT,2009,0.534798,0.574913,0.542617,0.542831
ROU,2009,0.443555,0.57882,0.4418,0.664008
RUS,2009,0.488813,0.569416,0.613699,0.55434
SAU,2009,0.243918,0.469348,0.346228,0.484914
SEN,2009,0.482211,0.6806,0.481821,0.649028
SGP,2009,0.642873,0.1898,0.613389,0.189389
SVK,2009,0.507213,0.50718,0.40335,0.437121
SVN,2009,0.491336,0.418802,0.470308,0.427411
SWE,2009,0.519472,0.408209,0.531532,0.427835
THA,2009,0.442676,0.416789,0.460223,0.417205
TUN,2009,0.422474,0.484804,0.490411,0.506047
TUR,2009,0.485253,0.615593,0.428042,0.568102
TWN,2009,0.498212,0.506601,0.475225,0.482919
UKR,2009,0.439602,0.537819,0.310545,0.516907
USA,2009,0.556714,0.663733,0.562069,0.662107
VNM,2009,0.262668,0.499632,0.29852,0.420265
ZAF,2009,0.644578,0.626567,0.702458,0.628769
ARG,2010,0.438688,0.685749,0.573237,0.741459
AUS,2010,0.517471,0.589176,0.543929,0.587121
AUT,2010,0.509876,0.448153,0.506671,0.4411
BEL,2010,0.543221,0.381316,0.519406,0.378732
BGD,2010,0.395119,0.69794,0.345473,0.628202
BGR,2010,0.545799,0.491416,0.658977,0.424906
BLR,2010,0.343556,0.467466,0.305264,0.618106
BRA,2010,0.515144,0.666986,0.557473,0.681988
BRN,2010,0.191438,0.246714,0.421771,0.245201
CAN,2010,0.50051,0.564435,0.502558,0.572317
CHE,2010,0.574071,0.387943,0.563659,0.393172
CHL,2010,0.477103,0.553047,0.604466,0.557668
CHN,2010,0.347427,0.392035,0.219458,0.383487
CIV,2010,0.389348,0.578824,0.385934,0.591314
CMR,2010,0.425325,0.640095,0.47812,0.610996
COL,2010,0.446255,0.700157,0.527772,0.711853
CRI,2010,0.542785,0.537597,0.60822,0.518883
CYP,2010,0.599167,0.459633,0.664911,0.447971
CZE,2010,0.472319,0.402444,0.43167,0.335501
DEU,2010,0.515645,0.49713,0.520147,0.482301
DNK,2010,0.522227,0.43063,0.558046,0.422163
EGY,2010,0.42846,0.644131,0.455963,0.664123
ESP,2010,0.538555,0.589792,0.550126,0.57148
EST,2010,0.532982,0.346972,0.525351,0.349255
FIN,2010,0.461158,0.503744,0.428501,0.496303
FRA,2010,0.566748,0.517031,0.563581,0.52094
GBR,2010,0.591631,0.569297,0.638157,0.58715
GRC,2010,0.582712,0.631005,0.588126,0.610567
HKG,2010,0.759,0.42315,0.774085,0.400702
HRV,2010,0.529064,0.492991,0.539209,0.478519
HUN,2010,0.493883,0.402037,0.416798,0.356101
IDN,2010,0.365205,0.587657,0.456056,0.555729
IND,2010,0.372293,0.545095,0.453882,0.464826
IRL,2010,0.54965,0.283816,0.491781,0.281652
ISL,2010,0.501687,0.463754,0.580952,0.426799
ISR,2010,0.569985,0.525522,0.59224,0.512065
ITA,2010,0.561261,0.587297,0.57543,0.556758
JOR,2010,0.452407,0.548986,0.497686,0.530635
JPN,2010,0.537775,0.619799,0.496455,0.627072
KAZ,2010,0.465439,0.510382,0.534417,0.599323
KHM,2010,0.331716,0.561737,0.301528,0.702062
KOR,2010,0.465019,0.482572,0.45382,0.455015
LAO,2010,0.352057,0.602873,0.344154,0.580937
LTU,2010,0.510854,0.459428,0.430801,0.446608
LUX,2010,0.726305,0.141691,0.677131,0.166953
LVA,2010,0.554543,0.437019,0.578968,0.382982
MAR,2010,0.355724,0.503879,0.315831,0.467287
MEX,2010,0.548064,0.674482,0.597209,0.647766
MLT,2010,0.614637,0.30292,0.62175,0.318738
MMR,2010,0.250276,0.713928,0.226306,0.734814
MYS,2010,0.440989,0.379589,0.551084,0.368211
NGA,2010,0.432133,0.71974,0.456504,0.556229
NLD,2010,0.548094,0.390808,0.562166,0.391182
NOR,2010,0.384223,0.437444,0.53111,0.48724
NZL,2010,0.514034,0.529138,0.556524,0.529272
PAK,2010,0.383018,0.735934,0.420291,0.69529
PER,2010,0.416125,0.68073,0.465731,0.682013
PHL,2010,0.461218,0.512173,0.459789,0.509548
POL,2010,0.473567,0.507259,0.471935,0.488692
PRT,2010,0.535991,0.577127,0.546199,0.542856
ROU,2010,0.39271,0.594215,0.398538,0.649053
RUS,2010,0.489127,0.553317,0.616175,0.553323
SAU,2010,0.236431,0.447254,0.374901,0.465558
SEN,2010,0.476682,0.677774,0.482966,0.650333
SGP,2010,0.642077,0.179746,0.594609,0.172065
SVK,2010,0.510152,0.480097,0.401024,0.415402
SVN,2010,0.49545,0.414698,0.472027,0.422393
SWE,2010,0.507449,0.406514,0.523561,0.42157
THA,2010,0.431416,0.394522,0.462591,0.386353
TUN,2010,0.423759,0.500984,0.496173,0.526721
TUR,2010,0.470305,0.639171,0.427979,0.588617
TWN,2010,0.482765,0.475113,0.456565,0.451489
UKR,2010,0.446536,0.522705,0.325101,0.511024
USA,2010,0.556245,0.65602,0.565438,0.652349
VNM,2010,0.2701,0.486272,0.277085,0.399647
ZAF,2010,0.648156,0.628713,0.699742,0.631847
ARG,2011,0.435178,0.685194,0.584505,0.752642
AUS,2011,0.521365,0.5773,0.541308,0.572283
AUT,2011,0.514679,0.435995,0.509161,0.429908
BEL,2011,0.544211,0.376044,0.522745,0.375388
BGD,2011,0.394976,0.685997,0.343017,0.618983
BGR,2011,0.532278,0.47559,0.664428,0.41972
BLR,2011,0.332509,0.415501,0.290089,0.595724
BRA,2011,0.516693,0.667137,0.559333,0.684784
BRN,2011,0.189502,0.240285,0.497609,0.244264
CAN,2011,0.492338,0.554978,0.503078,0.562044
CHE,2011,0.567207,0.39687,0.550984,0.399997
CHL,2011,0.477615,0.558546,0.605036,0.564287
CHN,2011,0.351235,0.38783,0.221497,0.382901
CIV,2011,0.391986,0.622404,0.40113,0.642285
CMR,2011,0.43154,0.62494,0.49618,0.599205
COL,2011,0.434757,0.691479,0.530571,0.699931
CRI,2011,0.553542,0.53931,0.620677,0.525293
CYP,2011,0.619368,0.458125,0.681326,0.454019
CZE,2011,0.464277,0.395637,0.430528,0.332656
DEU,2011,0.513467,0.486117,0.521151,0.473831
DNK,2011,0.522073,0.438339,0.559872,0.421965
EGY,2011,0.424204,0.713882,0.467903,0.735245
ESP,2011,0.551038,0.576637,0.557288,0.555018
EST,2011,0.524634,0.31693,0.514689,0.318729
FIN,2011,0.471262,0.49684,0.438086,0.48926
FRA,2011,0.564084,0.506456,0.566557,0.50993
GBR,2011,0.5925,0.561215,0.642865,0.572776
GRC,2011,0.587075,0.637614,0.585149,0.61317
HKG,2011,0.757018,0.440912,0.766421,0.417335
HRV,2011,0.531182,0.484931,0.546503,0.474676
HUN,2011,0.491871,0.39268,0.41813,0.355239
IDN,2011,0.362664,0.579861,0.462109,0.545431
IND,2011,0.380812,0.555242,0.461174,0.472362
IRL,2011,0.543622,0.262604,0.488989,0.260439
ISL,2011,0.494578,0.45624,0.587198,0.419909
ISR,2011,0.569588,0.521667,0.594061,0.501638
ITA,2011,0.564155,0.585693,0.579499,0.554503
JOR,2011,0.457891,0.576362,0.507672,0.563978
JPN,2011,0.545379,0.618795,0.499124,0.627504
KAZ,2011,0.463913,0.463843,0.533392,0.569919
KHM,2011,0.324655,0.568213,0.296806,0.734269
KOR,2011,0.461929,0.476438,0.457567,0.44688
LAO,2011,0.328171,0.573294,0.330406,0.567653
LTU,2011,0.494671,0.423659,0.426456,0.419505
LUX,2011,0.725972,0.14385,0.680147,0.169291
LVA,2011,0.554189,0.409656,0.574447,0.363081
MAR,2011,0.354286,0.494207,0.318527,0.462467
MEX,2011,0.540991,0.668508,0.60534,0.648722
MLT,2011,0.616486,0.304826,0.625307,0.324041
MMR,2011,0.252187,0.66456,0.228292,0.696297
MYS,2011,0.447893,0.379562,0.574475,0.372266
NGA,2011,0.423489,0.683696,0.457074,0.504282
NLD,2011,0.549528,0.392325,0.564937,0.38798
NOR,2011,0.365748,0.433738,0.53751,0.48701
NZL,2011,0.51874,0.524418,0.560983,0.524173
PAK,2011,0.377779,0.743573,0.420832,0.703602
PER,2011,0.405641,0.674358,0.4741,0.680916
PHL,2011,0.464787,0.513704,0.465898,0.50918
POL,2011,0.465539,0.502137,0.464816,0.485369
PRT,2011,0.549508,0.565927,0.553001,0.53244
ROU,2011,0.374655,0.576493,0.411308,0.6254
RUS,2011,0.489392,0.530233,0.646963,0.508351
SAU,2011,0.230686,0.415524,0.40111,0.431497
SEN,2011,0.481951,0.672983,0.489923,0.641713
SGP,2011,0.668141,0.182226,0.611221,0.164268
SVK,2011,0.513409,0.463408,0.403427,0.403881
SVN,2011,0.491884,0.406016,0.47347,0.416492
SWE,2011,0.511466,0.401194,0.528719,0.412153
THA,2011,0.426241,0.40517,0.463315,0.397399
TUN,2011,0.41588,0.510612,0.498365,0.548445
TUR,2011,0.470836,0.628113,0.434344,0.589522
TWN,2011,0.486936,0.476909,0.455711,0.444627
UKR,2011,0.459777,0.535305,0.331905,0.536933
USA,2011,0.55577,0.650478,0.569728,0.650878
VNM,2011,0.273918,0.475838,0.297826,0.399896
ZAF,2011,0.647838,0.617384,0.701063,0.620624
ARG,2012,0.441129,0.702526,0.587443,0.770911
AUS,2012,0.530486,0.573308,0.540333,0.5593
AUT,2012,0.511651,0.439146,0.508004,0.433934
BEL,2012,0.546801,0.373777,0.524285,0.378426
BGD,2012,0.392827,0.674674,0.334535,0.600966
BGR,2012,0.523807,0.475731,0.654451,0.422483
BLR,2012,0.330405,0.410246,0.292628,0.630248
BRA,2012,0.529553,0.670179,0.570355,0.689864
BRN,2012,0.189176,0.26294,0.505272,0.267598
CAN,2012,0.497599,0.551014,0.502483,0.561245
CHE,2012,0.57106,0.372801,0.557717,0.378285
CHL,2012,0.47854,0.560141,0.585236,0.565613
CHN,2012,0.359595,0.38876,0.222252,0.38203
CIV,2012,0.390115,0.581387,0.40848,0.60135
CMR,2012,0.423658,0.624673,0.491991,0.604491
COL,2012,0.435396,0.700838,0.531128,0.70654
CRI,2012,0.560988,0.545605,0.629923,0.533193
CYP,2012,0.626773,0.454725,0.683454,0.455608
CZE,2012,0.464938,0.386368,0.436882,0.326265
DEU,2012,0.508381,0.490665,0.522171,0.479327
DNK,2012,0.51923,0.434853,0.556472,0.41979
EGY,2012,0.426835,0.732305,0.45121,0.749935
ESP,2012,0.564049,0.577651,0.567209,0.553716
EST,2012,0.540042,0.316393,0.521483,0.316527
FIN,2012,0.483162,0.494265,0.451999,0.488259
FRA,2012,0.564206,0.501471,0.569753,0.506867
GBR,2012,0.594928,0.566991,0.649148,0.575962
GRC,2012,0.576219,0.633568,0.574761,0.610123
HKG,2012,0.756302,0.461759,0.767436,0.43791
HRV,2012,0.533188,0.490432,0.555308,0.480088
HUN,2012,0.486866,0.398184,0.424598,0.358447
IDN,2012,0.365411,0.584447,0.46998,0.543901
IND,2012,0.390896,0.562436,0.48025,0.479361
IRL,2012,0.551272,0.270115,0.486798,0.276765
ISL,2012,0.494433,0.459511,0.573244,0.418985
ISR,2012,0.566159,0.507816,0.59824,0.493999
ITA,2012,0.566498,0.589317,0.584689,0.555799
JOR,2012,0.458479,0.551153,0.509701,0.539854
JPN,2012,0.544526,0.620074,0.499472,0.630913
KAZ,2012,0.488104,0.463669,0.564709,0.566823
KHM,2012,0.331558,0.548105,0.302693,0.710881
KOR,2012,0.461321,0.469641,0.459721,0.438391
LAO,2012,0.337762,0.579854,0.367341,0.529207
LTU,2012,0.498296,0.405992,0.4313,0.403125
LUX,2012,0.725822,0.138141,0.675587,0.16994
LVA,2012,0.5627,0.401384,0.586126,0.358148
MAR,2012,0.358391,0.499358,0.31751,0.475385
MEX,2012,0.537895,0.659925,0.607163,0.644162
MLT,2012,0.63188,0.284558,0.641784,0.309459
MMR,2012,0.253381,0.632327,0.228899,0.663498
MYS,2012,0.448353,0.390603,0.57586,0.381613
NGA,2012,0.442504,0.635133,0.46491,0.489958
NLD,2012,0.547619,0.382702,0.569282,0.383648
NOR,2012,0.370177,0.433031,0.544239,0.489631
NZL,2012,0.525891,0.529444,0.559235,0.525182
PAK,2012,0.378572,0.752633,0.428419,0.710639
PER,2012,0.418603,0.677938,0.483543,0.679068
PHL,2012,0.471669,0.528779,0.47127,0.520812
POL,2012,0.479911,0.496614,0.479054,0.484252
PRT,2012,0.560755,0.56805,0.555494,0.530005
ROU,2012,0.451252,0.55782,0.498471,0.603955
RUS,2012,0.488006,0.542861,0.659485,0.516001
SAU,2012,0.231684,0.432602,0.395504,0.448907
SEN,2012,0.475812,0.649333,0.49279,0.623215
SGP,2012,0.669805,0.182392,0.616883,0.157161
SVK,2012,0.512987,0.466195,0.406545,0.404424
SVN,2012,0.485562,0.410015,0.471766,0.422469
SWE,2012,0.516057,0.399371,0.535557,0.412396
THA,2012,0.434783,0.412011,0.472394,0.403348
TUN,2012,0.416324,0.504643,0.50814,0.54728
TUR,2012,0.471219,0.625622,0.433969,0.5862
TWN,2012,0.48685,0.482124,0.45364,0.447685
UKR,2012,0.454949,0.539829,0.335851,0.55357
USA,2012,0.562935,0.647751,0.575085,0.647017
VNM,2012,0.277711,0.489882,0.306795,0.415696
ZAF,2012,0.647345,0.625897,0.699813,0.62683
ARG,2013,0.440765,0.71227,0.581465,0.779588
AUS,2013,0.526676,0.582719,0.537624,0.565503
AUT,2013,0.513521,0.437785,0.506757,0.427761
BEL,2013,0.546006,0.375629,0.523505,0.378557
BGD,2013,0.390617,0.671703,0.33148,0.59529
BGR,2013,0.535272,0.458817,0.661134,0.408532
BLR,2013,0.344674,0.431402,0.297656,0.651173
BRA,2013,0.533302,0.673267,0.5728,0.692495
BRN,2013,0.19024,0.257418,0.496641,0.258328
CAN,2013,0.497419,0.550972,0.503897,0.562869
CHE,2013,0.568324,0.360983,0.557054,0.364331
CHL,2013,0.473262,0.581261,0.580258,0.591267
CHN,2013,0.371056,0.383341,0.223713,0.368723
CIV,2013,0.390511,0.541766,0.415546,0.559502
CMR,2013,0.419236,0.615711,0.495867,0.593741
COL,2013,0.442757,0.695811,0.532784,0.701833
CRI,2013,0.566941,0.540707,0.644802,0.522875
CYP,2013,0.637595,0.421867,0.68717,0.427853
CZE,2013,0.463853,0.38598,0.443383,0.328753
DEU,2013,0.513331,0.487765,0.530064,0.47456
DNK,2013,0.529487,0.429076,0.563759,0.413385
EGY,2013,0.428214,0.748557,0.458458,0.76865
ESP,2013,0.565169,0.574055,0.571174,0.542945
EST,2013,0.541023,0.317518,0.523335,0.313271
FIN,2013,0.481632,0.495324,0.448964,0.484008
FRA,2013,0.562849,0.500135,0.568751,0.502905
GBR,2013,0.596873,0.569699,0.652234,0.580411
GRC,2013,0.58632,0.619995,0.58728,0.601249
HKG,2013,0.754878,0.483492,0.77171,0.448408
HRV,2013,0.53892,0.486903,0.555413,0.470749
HUN,2013,0.487996,0.380233,0.425719,0.343722
IDN,2013,0.372354,0.593603,0.47552,0.551283
IND,2013,0.397147,0.561692,0.492945,0.476216
IRL,2013,0.56584,0.268517,0.499385,0.270092
ISL,2013,0.500172,0.453309,0.573383,0.405643
ISR,2013,0.57068,0.510871,0.606859,0.48943
ITA,2013,0.567025,0.588455,0.586493,0.551807
JOR,2013,0.458445,0.583685,0.513033,0.571555
JPN,2013,0.544055,0.615443,0.499715,0.634347
KAZ,2013,0.506892,0.493554,0.571313,0.595599
KHM,2013,0.332143,0.538325,0.301668,0.700763
KOR,2013,0.457263,0.468984,0.459586,0.431638
LAO,2013,0.326693,0.601106,0.364492,0.551771
LTU,2013,0.5121,0.413607,0.440142,0.408193
LUX,2013,0.724844,0.137219,0.671282,0.168616
LVA,2013,0.567444,0.424194,0.595827,0.378654
MAR,2013,0.351045,0.512729,0.308813,0.475939
MEX,2013,0.551345,0.676279,0.613128,0.654643
MLT,2013,0.640964,0.271631,0.653319,0.295567
MMR,2013,0.251526,0.615766,0.223443,0.642323
MYS,2013,0.45097,0.406494,0.57117,0.393334
NGA,2013,0.465561,0.786009,0.481826,0.575983
NLD,2013,0.551851,0.377056,0.570064,0.371917
NOR,2013,0.377664,0.423625,0.556265,0.48208
NZL,2013,0.525994,0.525946,0.567114,0.526974
PAK,2013,0.378451,0.750343,0.433395,0.709801
PER,2013,0.429595,0.6764,0.486289,0.675597
PHL,2013,0.481317,0.512974,0.475948,0.501775
POL,2013,0.487973,0.484612,0.483059,0.470879
PRT,2013,0.557138,0.561016,0.560334,0.519027
ROU,2013,0.458782,0.545651,0.493173,0.582106
RUS,2013,0.493761,0.544599,0.674341,0.517767
SAU,2013,0.237217,0.439609,0.386852,0.447111
SEN,2013,0.470771,0.649561,0.497028,0.618105
SGP,2013,0.678521,0.180605,0.622304,0.150962
SVK,2013,0.515094,0.454677,0.404018,0.390848
SVN,2013,0.487092,0.406763,0.476063,0.413282
SWE,2013,0.526182,0.398836,0.551157,0.408444
THA,2013,0.441783,0.407995,0.481986,0.393433
TUN,2013,0.415416,0.514807,0.516206,0.551615
TUR,2013,0.478514,0.615803,0.439928,0.574543
TWN,2013,0.48189,0.480043,0.454105,0.45002
UKR,2013,0.460327,0.558977,0.338943,0.574505
USA,2013,0.56195,0.639071,0.57528,0.637539
VNM,2013,0.270262,0.474584,0.29448,0.395299
ZAF,2013,0.647271,0.630673,0.700914,0.63404
ARG,2014,0.431512,0.710971,0.577206,0.771567
AUS,2014,0.537198,0.580574,0.536911,0.558656
AUT,2014,0.516325,0.44008,0.507526,0.424546
BEL,2014,0.551698,0.369339,0.524722,0.368591
BGD,2014,0.39021,0.674884,0.327961,0.58873
BGR,2014,0.5247,0.44975,0.653125,0.402997
BLR,2014,0.345589,0.447499,0.302477,0.653254
BRA,2014,0.542845,0.683961,0.575421,0.700609
BRN,2014,0.1913,0.279856,0.48997,0.269897
CAN,2014,0.498454,0.545463,0.505572,0.559263
CHE,2014,0.570438,0.372985,0.560416,0.371711
CHL,2014,0.465723,0.577127,0.580715,0.589268
CHN,2014,0.382169,0.381708,0.224465,0.359576
CIV,2014,0.391565,0.528399,0.424015,0.548147
CMR,2014,0.421612,0.619528,0.500023,0.589288
COL,2014,0.458664,0.704993,0.541412,0.713894
CRI,2014,0.575186,0.537954,0.652868,0.51962
CYP,2014,0.65514,0.400447,0.693968,0.402032
CZE,2014,0.456895,0.378177,0.442528,0.32507
DEU,2014,0.512311,0.48148,0.524887,0.466897
DNK,2014,0.534391,0.42474,0.561125,0.410226
EGY,2014,0.434079,0.749757,0.46711,0.756012
ESP,2014,0.569542,0.570328,0.575201,0.532865
EST,2014,0.544308,0.317687,0.523855,0.312784
FIN,2014,0.4859,0.502437,0.450392,0.486751
FRA,2014,0.563439,0.494776,0.569154,0.494081
GBR,2014,0.603364,0.572428,0.656548,0.573541
GRC,2014,0.595171,0.596657,0.598192,0.581691
HKG,2014,0.751322,0.49543,0.76898,0.451192
HRV,2014,0.542815,0.469917,0.557081,0.452169
HUN,2014,0.482231,0.364766,0.421565,0.330274
IDN,2014,0.37934,0.58999,0.48093,0.551985
IND,2014,0.404042,0.560898,0.504913,0.467199
IRL,2014,0.571189,0.251187,0.499601,0.247934
ISL,2014,0.509555,0.450457,0.571968,0.398797
ISR,2014,0.57557,0.510584,0.616273,0.484268
ITA,2014,0.572907,0.584204,0.591029,0.546376
JOR,2014,0.462613,0.57837,0.516457,0.553117
JPN,2014,0.538673,0.605009,0.494353,0.624604
KAZ,2014,0.520369,0.4845,0.584975,0.594171
KHM,2014,0.346832,0.53926,0.310347,0.704251
KOR,2014,0.45588,0.482653,0.454851,0.437361
LAO,2014,0.323641,0.574455,0.377293,0.535602
LTU,2014,0.511494,0.427067,0.43823,0.415246
LUX,2014,0.720465,0.134421,0.669639,0.164399
LVA,2014,0.573329,0.419951,0.598565,0.369942
MAR,2014,0.356503,0.499927,0.303284,0.459425
MEX,2014,0.551303,0.658872,0.615663,0.628904
MLT,2014,0.656864,0.2482,0.674546,0.267588
MMR,2014,0.25183,0.596645,0.223351,0.604903
MYS,2014,0.452052,0.425834,0.569907,0.411142
NGA,2014,0.482533,0.762525,0.485558,0.543701
NLD,2014,0.560084,0.376886,0.571227,0.366105
NOR,2014,0.386645,0.422243,0.558285,0.481249
NZL,2014,0.538774,0.523633,0.569911,0.520584
PAK,2014,0.379946,0.752799,0.435648,0.707961
PER,2014,0.440365,0.68619,0.495588,0.682585
PHL,2014,0.482106,0.505516,0.475856,0.492112
POL,2014,0.476372,0.482013,0.472598,0.465436
PRT,2014,0.560312,0.554356,0.563861,0.50656
ROU,2014,0.451824,0.526704,0.479924,0.554117
RUS,2014,0.492924,0.5425,0.672508,0.515158
SAU,2014,0.246615,0.446953,0.382515,0.451833
SEN,2014,0.479307,0.619556,0.501585,0.595419
SGP,2014,0.66943,0.18094,0.621802,0.14911
SVK,2014,0.509424,0.464582,0.389503,0.39757
SVN,2014,0.48739,0.397901,0.476445,0.400314
SWE,2014,0.53041,0.397341,0.559997,0.407865
THA,2014,0.448088,0.403589,0.481253,0.386832
TUN,2014,0.414077,0.524349,0.516033,0.553377
TUR,2014,0.479268,0.602376,0.44548,0.561408
TWN,2014,0.469932,0.474508,0.446779,0.446239
UKR,2014,0.455753,0.550011,0.340407,0.580751
USA,2014,0.565512,0.640597,0.579738,0.634699
VNM,2014,0.263776,0.475893,0.286521,0.389729
ZAF,2014,0.645039,0.622851,0.699832,0.623664
ARG,2015,0.451961,0.727132,0.576471,0.78472
AUS,2015,0.545923,0.58124,0.54449,0.559773
AUT,2015,0.519317,0.443702,0.512403,0.42874
BEL,2015,0.557068,0.369183,0.530956,0.370156
BGD,2015,0.390677,0.669391,0.321089,0.578765
BGR,2015,0.52988,0.442732,0.659922,0.39879
BLR,2015,0.347836,0.442962,0.293766,0.666319
BRA,2015,0.547247,0.685331,0.571558,0.704982
BRN,2015,0.190817,0.367503,0.402057,0.341106
CAN,2015,0.515699,0.545402,0.510048,0.567893
CHE,2015,0.569694,0.374624,0.566691,0.368165
CHL,2015,0.475176,0.582361,0.58264,0.593916
CHN,2015,0.398577,0.400146,0.227821,0.366141
CIV,2015,0.395365,0.588614,0.442403,0.625306
CMR,2015,0.422658,0.629684,0.496932,0.600544
COL,2015,0.470432,0.698452,0.541351,0.714731
CRI,2015,0.581185,0.538043,0.664914,0.517308
CYP,2015,0.66232,0.406565,0.70403,0.418881
CZE,2015,0.459362,0.365897,0.445122,0.313011
DEU,2015,0.515578,0.474786,0.528301,0.463546
DNK,2015,0.539489,0.423209,0.567087,0.412149
EGY,2015,0.437034,0.762297,0.468046,0.759289
ESP,2015,0.56877,0.561553,0.579187,0.530232
EST,2015,0.549879,0.325401,0.527196,0.321483
FIN,2015,0.488145,0.502465,0.450124,0.49181
FRA,2015,0.566171,0.490772,0.572673,0.494654
GBR,2015,0.606419,0.570206,0.653628,0.571712
GRC,2015,0.589471,0.59297,0.598393,0.58827
HKG,2015,0.748886,0.498117,0.766901,0.455151
HRV,2015,0.546051,0.439641,0.561173,0.425329
HUN,2015,0.474527,0.360543,0.416787,0.327938
IDN,2015,0.390251,0.59474,0.490738,0.561302
IND,2015,0.407552,0.577151,0.521751,0.472787
IRL,2015,0.465289,0.219651,0.430941,0.223711
ISL,2015,0.513928,0.425053,0.574769,0.386431
ISR,2015,0.575208,0.50702,0.620219,0.489449
ITA,2015,0.574868,0.579519,0.595019,0.545889
JOR,2015,0.463587,0.600694,0.514881,0.568279
JPN,2015,0.52818,0.599777,0.492785,0.621301
KAZ,2015,0.552322,0.535541,0.594061,0.635158
KHM,2015,0.346896,0.545404,0.310926,0.709686
KOR,2015,0.455323,0.470073,0.456907,0.426104
LAO,2015,0.321489,0.57499,0.36253,0.534095
LTU,2015,0.517409,0.426658,0.443537,0.413836
LUX,2015,0.720491,0.130335,0.667673,0.162283
LVA,2015,0.570435,0.417844,0.595177,0.37135
MAR,2015,0.352406,0.490159,0.308445,0.458374
MEX,2015,0.558962,0.639608,0.624518,0.628906
MLT,2015,0.677261,0.199123,0.68488,0.226592
MMR,2015,0.253589,0.577617,0.220873,0.574011
MYS,2015,0.45265,0.42941,0.552755,0.417915
NGA,2015,0.50928,0.798953,0.487061,0.539523
NLD,2015,0.568697,0.338086,0.579496,0.331587
NOR,2015,0.404079,0.427791,0.559978,0.493454
NZL,2015,0.542421,0.522584,0.572818,0.526424
PAK,2015,0.379656,0.758128,0.427406,0.705351
PER,2015,0.451418,0.688114,0.502109,0.691193
PHL,2015,0.494654,0.511172,0.47936,0.487587
POL,2015,0.477839,0.468884,0.480618,0.461908
PRT,2015,0.555773,0.543967,0.561817,0.501165
ROU,2015,0.492833,0.5201,0.500514,0.557544
RUS,2015,0.487006,0.53858,0.669474,0.529026
SAU,2015,0.260237,0.518236,0.324229,0.513339
SEN,2015,0.463423,0.629593,0.487539,0.60663
SGP,2015,0.658353,0.181337,0.625665,0.154334
SVK,2015,0.512995,0.446064,0.388421,0.382836
SVN,2015,0.48963,0.3951,0.48044,0.398996
SWE,2015,0.525525,0.383187,0.558896,0.401346
THA,2015,0.460299,0.389592,0.491504,0.376342
TUN,2015,0.41406,0.578207,0.508746,0.597465
TUR,2015,0.481958,0.601642,0.451094,0.562528
TWN,2015,0.469457,0.474765,0.452311,0.457521
UKR,2015,0.45315,0.491507,0.344692,0.513026
USA,2015,0.574855,0.639933,0.582198,0.632587
VNM,2015,0.260701,0.47297,0.266969,0.380259
ZAF,2015,0.646379,0.626384,0.699007,0.631138
ARG,2016,0.453135,0.710563,0.580842,0.78042
AUS,2016,0.535652,0.584205,0.551843,0.564392
AUT,2016,0.514931,0.439346,0.509444,0.421147
BEL,2016,0.561385,0.369919,0.534765,0.368261
BGD,2016,0.396552,0.670127,0.329001,0.577535
BGR,2016,0.535028,0.440032,0.665354,0.402195
BLR,2016,0.357296,0.429502,0.291174,0.636801
BRA,2016,0.549909,0.69416,0.56856,0.709307
BRN,2016,0.202834,0.368868,0.395309,0.340177
CAN,2016,0.524041,0.547331,0.51473,0.572005
CHE,2016,0.56912,0.368727,0.566944,0.361692
CHL,2016,0.475445,0.594695,0.580812,0.604952
CHN,2016,0.408771,0.410399,0.230268,0.371675
CIV,2016,0.393717,0.586511,0.445386,0.621212
CMR,2016,0.424884,0.622268,0.49745,0.595727
COL,2016,0.473577,0.703231,0.543225,0.718314
CRI,2016,0.581092,0.52614,0.668741,0.504858
CYP,2016,0.661378,0.390608,0.701343,0.40632
CZE,2016,0.464936,0.36783,0.448216,0.311208
DEU,2016,0.511526,0.474462,0.524257,0.460488
DNK,2016,0.537286,0.423053,0.57347,0.403804
EGY,2016,0.424901,0.773814,0.44844,0.783185
ESP,2016,0.570311,0.559918,0.579618,0.526591
EST,2016,0.554187,0.32538,0.52856,0.316897
FIN,2016,0.489117,0.50315,0.450625,0.489178
FRA,2016,0.570568,0.490678,0.576981,0.492563
GBR,2016,0.612937,0.567581,0.660177,0.576845
GRC,2016,0.59249,0.594954,0.599656,0.590229
HKG,2016,0.741356,0.502172,0.767073,0.453179
HRV,2016,0.546464,0.441121,0.559701,0.428269
HUN,2016,0.480441,0.360651,0.421995,0.324018
IDN,2016,0.391706,0.608924,0.491793,0.570885
IND,2016,0.405313,0.587844,0.523685,0.478734
IRL,2016,0.481742,0.213653,0.431461,0.213597
ISL,2016,0.528297,0.421489,0.59066,0.371635
ISR,2016,0.584326,0.505239,0.631892,0.487319
ITA,2016,0.574379,0.575256,0.596087,0.540165
JOR,2016,0.468384,0.629734,0.515622,0.59801
JPN,2016,0.525594,0.601075,0.491138,0.618424
KAZ,2016,0.544738,0.523193,0.594827,0.62727
KHM,2016,0.351057,0.550108,0.312224,0.722173
KOR,2016,0.454835,0.472654,0.458975,0.426203
LAO,2016,0.315349,0.582325,0.363306,0.526577
LTU,2016,0.529129,0.429569,0.453095,0.409984
LUX,2016,0.715656,0.131066,0.671766,0.156211
LVA,2016,0.575917,0.422394,0.602187,0.371576
MAR,2016,0.354342,0.48629,0.309851,0.450842
MEX,2016,0.561151,0.62513,0.63022,0.624612
MLT,2016,0.672972,0.206795,0.683784,0.232091
MMR,2016,0.260296,0.526303,0.229756,0.568335
MYS,2016,0.455919,0.440238,0.558104,0.430861
NGA,2016,0.515359,0.828697,0.481118,0.546037
NLD,2016,0.56891,0.34189,0.576344,0.331758
NOR,2016,0.417987,0.434253,0.558174,0.494527
NZL,2016,0.541543,0.530579,0.576785,0.532588
PAK,2016,0.381071,0.759921,0.424242,0.71161
PER,2016,0.449527,0.68936,0.504691,0.696278
PHL,2016,0.500426,0.507224,0.482578,0.482975
POL,2016,0.477974,0.45626,0.485991,0.452848
PRT,2016,0.559659,0.541723,0.564937,0.496894
ROU,2016,0.495158,0.523257,0.509902,0.561252
RUS,2016,0.488414,0.541845,0.65698,0.527509
SAU,2016,0.266742,0.542372,0.319736,0.525362
SEN,2016,0.46614,0.612193,0.497453,0.587003
SGP,2016,0.667111,0.183223,0.626385,0.160836
SVK,2016,0.511531,0.457012,0.385793,0.390572
SVN,2016,0.48898,0.391718,0.481785,0.393723
SWE,2016,0.522974,0.383633,0.560148,0.401533
THA,2016,0.467984,0.383218,0.497276,0.376695
TUN,2016,0.416832,0.554798,0.523257,0.585942
TUR,2016,0.480403,0.614145,0.449551,0.578982
TWN,2016,0.463962,0.483975,0.450152,0.466
UKR,2016,0.442094,0.493873,0.346343,0.516296
USA,2016,0.580485,0.646927,0.584589,0.636758
VNM,2016,0.253132,0.464081,0.256033,0.370986
ZAF,2016,0.642222,0.627469,0.703528,0.635682
ARG,2017,0.469364,0.717104,0.581791,0.779286
AUS,2017,0.531526,0.578902,0.550782,0.557559
AUT,2017,0.516088,0.435784,0.509505,0.414846
BEL,2017,0.56076,0.368422,0.537276,0.366785
BGD,2017,0.395982,0.661277,0.326935,0.568657
BGR,2017,0.535849,0.441542,0.66809,0.401706
BLR,2017,0.364617,0.417715,0.302655,0.630372
BRA,2017,0.55109,0.697032,0.567722,0.708438
BRN,2017,0.19845,0.365516,0.411221,0.341073
CAN,2017,0.519381,0.546311,0.516477,0.571367
CHE,2017,0.566739,0.369234,0.558388,0.361917
CHL,2017,0.464677,0.599348,0.578223,0.606913
CHN,2017,0.411211,0.420041,0.23379,0.380678
CIV,2017,0.407133,0.627655,0.445999,0.643625
CMR,2017,0.4297,0.627074,0.505931,0.600075
COL,2017,0.478809,0.706521,0.54714,0.722053
CRI,2017,0.591074,0.530322,0.67772,0.513173
CYP,2017,0.660526,0.370513,0.70409,0.385342
CZE,2017,0.473673,0.365088,0.450692,0.301223
DEU,2017,0.510702,0.465447,0.523915,0.453247
DNK,2017,0.538007,0.419033,0.569759,0.402866
EGY,2017,0.462963,0.722991,0.498123,0.757631
ESP,2017,0.571805,0.547859,0.58133,0.514061
EST,2017,0.556043,0.320457,0.534798,0.305958
FIN,2017,0.490336,0.492037,0.45219,0.478387
FRA,2017,0.57087,0.485032,0.579567,0.486284
GBR,2017,0.612706,0.557502,0.663039,0.572395
GRC,2017,0.602981,0.593177,0.609629,0.586832
HKG,2017,0.742183,0.505506,0.770868,0.457156
HRV,2017,0.555264,0.439157,0.566858,0.428409
HUN,2017,0.487183,0.357873,0.431636,0.31749
IDN,2017,0.396475,0.603854,0.496218,0.565964
IND,2017,0.3998,0.58728,0.517033,0.479528
IRL,2017,0.487689,0.191543,0.451857,0.188254
ISL,2017,0.528635,0.43103,0.596294,0.368238
ISR,2017,0.592056,0.500408,0.637542,0.481574
ITA,2017,0.574698,0.567415,0.597717,0.531622
JOR,2017,0.467256,0.630347,0.514392,0.612117
JPN,2017,0.524702,0.593153,0.487694,0.613584
KAZ,2017,0.540155,0.547568,0.589475,0.657429
KHM,2017,0.352486,0.543385,0.314202,0.724098
KOR,2017,0.45091,0.467992,0.456662,0.420674
LAO,2017,0.312276,0.568947,0.357443,0.513606
LTU,2017,0.531417,0.412033,0.456375,0.392115
LUX,2017,0.723059,0.130466,0.679169,0.155244
LVA,2017,0.563198,0.418565,0.592021,0.367647
MAR,2017,0.35412,0.471493,0.304019,0.430538
MEX,2017,0.553344,0.620338,0.634574,0.623202
MLT,2017,0.700598,0.199256,0.712927,0.226802
MMR,2017,0.258847,0.484979,0.224897,0.476067
MYS,2017,0.454606,0.442666,0.564209,0.433976
NGA,2017,0.492936,0.813318,0.486794,0.533876
NLD,2017,0.569569,0.338823,0.575834,0.326835
NOR,2017,0.403329,0.43217,0.556022,0.491513
NZL,2017,0.539055,0.528641,0.584607,0.537677
PAK,2017,0.388766,0.761044,0.436673,0.715912
PER,2017,0.443091,0.688094,0.506477,0.696396
PHL,2017,0.501204,0.496895,0.484521,0.475502
POL,2017,0.494177,0.456971,0.502501,0.451644
PRT,2017,0.562644,0.523341,0.566419,0.47908
ROU,2017,0.498546,0.516752,0.516674,0.561583
RUS,2017,0.485869,0.546341,0.666458,0.529027
SAU,2017,0.265178,0.533287,0.338131,0.521355
SEN,2017,0.469058,0.59132,0.495228,0.577927
SGP,2017,0.66322,0.170615,0.621112,0.155603
SVK,2017,0.515747,0.444041,0.389097,0.381626
SVN,2017,0.489978,0.374508,0.483769,0.37492
SWE,2017,0.519187,0.384627,0.560862,0.404256
THA,2017,0.474485,0.378282,0.506863,0.373261
TUN,2017,0.415658,0.544078,0.532643,0.582157
TUR,2017,0.48853,0.587704,0.459686,0.561469
TWN,2017,0.468531,0.482303,0.449401,0.459737
UKR,2017,0.441065,0.50017,0.354697,0.527278
USA,2017,0.579011,0.652042,0.586487,0.64216
VNM,2017,0.253713,0.455396,0.264621,0.36592
ZAF,2017,0.644234,0.629726,0.703632,0.637246
ARG,2018,0.464875,0.710888,0.583099,0.759177
AUS,2018,0.520457,0.576536,0.551575,0.553441
AUT,2018,0.520487,0.426368,0.510676,0.39837
BEL,2018,0.563306,0.369419,0.540404,0.359875
BGD,2018,0.396988,0.65999,0.328053,0.564474
BGR,2018,0.56173,0.442384,0.685155,0.397503
BLR,2018,0.363404,0.405848,0.299418,0.619532
BRA,2018,0.547367,0.689482,0.572248,0.69727
BRN,2018,0.196886,0.401343,0.450144,0.370992
CAN,2018,0.515694,0.542445,0.514014,0.560974
CHE,2018,0.569526,0.359219,0.554143,0.346153
CHL,2018,0.469324,0.598547,0.578937,0.54391
CHN,2018,0.414962,0.420714,0.233854,0.378329
CIV,2018,0.407135,0.65449,0.440858,0.654044
CMR,2018,0.424173,0.635436,0.507868,0.597835
COL,2018,0.477284,0.699614,0.549802,0.709371
CRI,2018,0.593079,0.51987,0.680893,0.493687
CYP,2018,0.656578,0.378512,0.700602,0.379276
CZE,2018,0.482026,0.368201,0.455116,0.291358
DEU,2018,0.512912,0.459901,0.52599,0.442665
DNK,2018,0.538563,0.418639,0.574387,0.392962
EGY,2018,0.444936,0.712895,0.482441,0.717649
ESP,2018,0.57538,0.548476,0.584589,0.50595
EST,2018,0.559023,0.322853,0.537936,0.300292
FIN,2018,0.4929,0.488168,0.45788,0.470738
FRA,2018,0.572713,0.481207,0.580758,0.472813
GBR,2018,0.612021,0.553003,0.661862,0.556288
GRC,2018,0.603147,0.585328,0.607957,0.568163
HKG,2018,0.747562,0.508472,0.77222,0.451152
HRV,2018,0.55677,0.409015,0.56904,0.391147
HUN,2018,0.495274,0.352531,0.441143,0.306001
IDN,2018,0.395608,0.601456,0.494251,0.560261
IND,2018,0.40232,0.584512,0.518748,0.473924
IRL,2018,0.493149,0.186311,0.454085,0.172293
ISL,2018,0.526583,0.427928,0.594624,0.360249
ISR,2018,0.588312,0.490539,0.631597,0.467065
ITA,2018,0.573311,0.562375,0.595632,0.520029
JOR,2018,0.46771,0.628136,0.519054,0.602591
JPN,2018,0.521292,0.590638,0.480055,0.607222
KAZ,2018,0.527282,0.519573,0.587023,0.624866
KHM,2018,0.353723,0.527861,0.313413,0.693552
KOR,2018,0.45528,0.471689,0.457679,0.418404
LAO,2018,0.313463,0.555615,0.355944,0.498831
LTU,2018,0.540099,0.403544,0.465379,0.375541
LUX,2018,0.712851,0.128872,0.673235,0.147016
LVA,2018,0.563793,0.410748,0.594218,0.355523
MAR,2018,0.352819,0.471179,0.301208,0.420888
MEX,2018,0.547407,0.620843,0.631938,0.620454
MLT,2018,0.70144,0.190999,0.717155,0.211048
MMR,2018,0.260397,0.491299,0.242458,0.442839
MYS,2018,0.461499,0.45992,0.573697,0.440874
NGA,2018,0.46805,0.767522,0.495699,0.524501
NLD,2018,0.569674,0.336661,0.576476,0.318673
NOR,2018,0.388586,0.427535,0.568556,0.477314
NZL,2018,0.540651,0.528161,0.583394,0.532254
PAK,2018,0.378053,0.763747,0.430353,0.72029
PER,2018,0.436711,0.686309,0.50545,0.68787
PHL,2018,0.498988,0.498831,0.482216,0.465158
POL,2018,0.495924,0.444598,0.505189,0.432156
PRT,2018,0.563153,0.515571,0.565409,0.463423
ROU,2018,0.489857,0.528332,0.520685,0.568477
RUS,2018,0.475117,0.509418,0.679151,0.495328
SAU,2018,0.258229,0.485645,0.368096,0.472155
SEN,2018,0.462613,0.584585,0.49132,0.566907
SGP,2018,0.644099,0.166793,0.61282,0.150797
SVK,2018,0.509114,0.448388,0.379528,0.380963
SVN,2018,0.489386,0.367387,0.482623,0.359781
SWE,2018,0.520443,0.380571,0.566514,0.396729
THA,2018,0.47831,0.38287,0.506992,0.368937
TUN,2018,0.427188,0.543573,0.551147,0.580223
TUR,2018,0.497395,0.55177,0.468213,0.539199
TWN,2018,0.474032,0.480851,0.449176,0.450278
UKR,2018,0.442126,0.521321,0.35773,0.543632
USA,2018,0.579354,0.643106,0.587214,0.625196
VNM,2018,0.255581,0.452248,0.272026,0.360837
ZAF,2018,0.645384,0.636573,0.703117,0.634837
ARG,2019,0.465471,0.682444,0.572926,0.737033
AUS,2019,0.515431,0.564768,0.547742,0.546377
AUT,2019,0.52251,0.420595,0.516232,0.391504
BEL,2019,0.562686,0.364484,0.541875,0.357959
BGD,2019,0.398119,0.656633,0.326845,0.557157
BGR,2019,0.570318,0.426796,0.701531,0.393478
BLR,2019,0.362794,0.408711,0.302922,0.637291
BRA,2019,0.550454,0.691984,0.579448,0.705321
BRN,2019,0.20805,0.419612,0.465699,0.39062
CAN,2019,0.520959,0.540641,0.518918,0.55976
CHE,2019,0.562559,0.363269,0.548504,0.350858
CHL,2019,0.469626,0.591022,0.583437,0.544311
CHN,2019,0.394967,0.420193,0.221544,0.37702
CIV,2019,0.406582,0.646569,0.446673,0.648072
CMR,2019,0.427939,0.644557,0.502895,0.605085
COL,2019,0.48034,0.69348,0.554169,0.708071
CRI,2019,0.594218,0.518532,0.685718,0.492945
CYP,2019,0.646784,0.374567,0.699143,0.37898
CZE,2019,0.485724,0.371196,0.459342,0.292173
DEU,2019,0.510711,0.454575,0.529084,0.439121
DNK,2019,0.535558,0.418687,0.570892,0.397752
EGY,2019,0.444946,0.723614,0.489189,0.712181
ESP,2019,0.573864,0.539136,0.586346,0.499685
EST,2019,0.56458,0.323293,0.537691,0.300999
FIN,2019,0.492289,0.481511,0.458294,0.466608
FRA,2019,0.575408,0.485461,0.584797,0.479652
GBR,2019,0.610355,0.551374,0.660878,0.55875
GRC,2019,0.607462,0.574922,0.610909,0.564195
HKG,2019,0.74191,0.522984,0.772151,0.459856
HRV,2019,0.552361,0.39833,0.565614,0.383364
HUN,2019,0.503162,0.355572,0.449122,0.304222
IDN,2019,0.401103,0.613551,0.499857,0.567352
IND,2019,0.408487,0.593272,0.528778,0.478852
IRL,2019,0.499659,0.154622,0.458651,0.144895
ISL,2019,0.525462,0.444012,0.597507,0.375455
ISR,2019,0.590978,0.489959,0.634191,0.470362
ITA,2019,0.575089,0.559249,0.598711,0.519455
JOR,2019,0.469908,0.614343,0.520693,0.584856
JPN,2019,0.519954,0.588648,0.478585,0.606216
KAZ,2019,0.526417,0.523064,0.583995,0.639153
KHM,2019,0.352441,0.528005,0.31674,0.698358
KOR,2019,0.460297,0.476856,0.459212,0.424832
LAO,2019,0.313239,0.526844,0.361569,0.474186
LTU,2019,0.534352,0.388348,0.467624,0.361132
LUX,2019,0.699957,0.126396,0.66508,0.144218
LVA,2019,0.554552,0.410058,0.589004,0.354178
MAR,2019,0.354524,0.471353,0.307499,0.422015
MEX,2019,0.550655,0.62316,0.641311,0.62316
MLT,2019,0.692935,0.186183,0.71272,0.204442
MMR,2019,0.260397,0.495308,0.242741,0.45515
MYS,2019,0.469306,0.474056,0.581716,0.453422
NGA,2019,0.454909,0.743015,0.504554,0.510824
NLD,2019,0.570352,0.331251,0.577353,0.315168
NOR,2019,0.409274,0.418259,0.579694,0.472776
NZL,2019,0.536064,0.528541,0.58444,0.535891
PAK,2019,0.385169,0.761491,0.448008,0.725708
PER,2019,0.44402,0.690272,0.512341,0.690263
PHL,2019,0.506997,0.500985,0.488003,0.462822
POL,2019,0.49948,0.441537,0.512535,0.430276
PRT,2019,0.568844,0.509053,0.570438,0.461723
ROU,2019,0.499604,0.505549,0.534718,0.548763
RUS,2019,0.474672,0.516186,0.682006,0.500682
SAU,2019,0.259121,0.491303,0.359946,0.482216
SEN,2019,0.459571,0.57266,0.490279,0.552261
SGP,2019,0.662296,0.16917,0.622884,0.153632
SVK,2019,0.498615,0.449862,0.37642,0.38537
SVN,2019,0.485568,0.36882,0.479317,0.364332
SWE,2019,0.524138,0.371362,0.574745,0.390077
THA,2019,0.486084,0.39952,0.514882,0.381334
TUN,2019,0.425642,0.552301,0.549743,0.591738
TUR,2019,0.502288,0.546382,0.470332,0.538999
TWN,2019,0.482073,0.480062,0.456294,0.449554
UKR,2019,0.458456,0.558208,0.360359,0.576144
USA,2019,0.584487,0.642188,0.590867,0.624767
VNM,2019,0.256094,0.44328,0.272714,0.352727
ZAF,2019,0.685234,0.628103,0.751348,0.630362
ARG,2020,0.467545,0.678706,0.569751,0.730776
AUS,2020,0.50896,0.565204,0.545902,0.549454
AUT,2020,0.511601,0.422001,0.510645,0.391834
BEL,2020,0.55921,0.359139,0.540174,0.350797
BGD,2020,0.393775,0.664015,0.321868,0.557627
BGR,2020,0.54378,0.439947,0.699048,0.416534
BLR,2020,0.36123,0.411397,0.301069,0.652696
BRA,2020,0.530976,0.673005,0.581286,0.704513
BRN,2020,0.19337,0.454142,0.382926,0.462167
CAN,2020,0.525743,0.543934,0.515761,0.568065
CHE,2020,0.552061,0.373245,0.546086,0.357705
CHL,2020,0.446182,0.592017,0.582288,0.547525
CHN,2020,0.386247,0.418283,0.215597,0.378404
CIV,2020,0.405759,0.666329,0.44867,0.661216
CMR,2020,0.422658,0.662146,0.476935,0.620319
COL,2020,0.481771,0.716971,0.552654,0.741748
CRI,2020,0.575833,0.53394,0.665971,0.506834
CYP,2020,0.628764,0.354498,0.685911,0.359022
CZE,2020,0.486465,0.375315,0.461009,0.292833
DEU,2020,0.506423,0.450165,0.526184,0.436121
DNK,2020,0.545564,0.407142,0.585548,0.393815
EGY,2020,0.43843,0.801407,0.478325,0.78296
ESP,2020,0.550645,0.553408,0.566784,0.513238
EST,2020,0.56302,0.336901,0.533076,0.321285
FIN,2020,0.486314,0.495483,0.45633,0.480124
FRA,2020,0.570787,0.497961,0.58191,0.496796
GBR,2020,0.597981,0.534761,0.662193,0.554851
GRC,2020,0.587834,0.620651,0.591399,0.613755
HKG,2020,0.737725,0.541783,0.773108,0.477697
HRV,2020,0.527434,0.447122,0.543709,0.427583
HUN,2020,0.499156,0.366142,0.458343,0.316546
IDN,2020,0.39213,0.628919,0.495699,0.577636
IND,2020,0.399787,0.587765,0.522697,0.469874
IRL,2020,0.491616,0.141225,0.436176,0.132368
ISL,2020,0.49282,0.515221,0.56917,0.442264
ISR,2020,0.582493,0.484149,0.624731,0.471013
ITA,2020,0.565798,0.5642,0.595299,0.524506
JOR,2020,0.459197,0.700041,0.509088,0.655952
JPN,2020,0.513591,0.592079,0.471454,0.611967
KAZ,2020,0.51245,0.532985,0.564546,0.654535
KHM,2020,0.346013,0.525632,0.317647,0.696215
KOR,2020,0.454686,0.473114,0.455768,0.422805
LAO,2020,0.30322,0.559329,0.352577,0.505994
LTU,2020,0.52219,0.392849,0.462245,0.362348
LUX,2020,0.695906,0.118694,0.664756,0.138243
LVA,2020,0.535486,0.404282,0.568205,0.350705
MAR,2020,0.338537,0.524997,0.289592,0.466972
MEX,2020,0.545067,0.6237,0.632789,0.625896
MLT,2020,0.687427,0.157717,0.714999,0.173479
MMR,2020,0.258883,0.514443,0.243923,0.467332
MYS,2020,0.468824,0.51251,0.568571,0.489338
NGA,2020,0.434058,0.693259,0.510238,0.522078
NLD,2020,0.559186,0.331063,0.561007,0.309473
NOR,2020,0.42307,0.431432,0.558806,0.494484
NZL,2020,0.515638,0.555551,0.564456,0.563067
PAK,2020,0.377641,0.762087,0.435276,0.729232
PER,2020,0.420498,0.69289,0.482699,0.703207
PHL,2020,0.509381,0.538722,0.488335,0.490552
POL,2020,0.488933,0.428482,0.501777,0.414772
PRT,2020,0.550804,0.538327,0.556402,0.488097
ROU,2020,0.507563,0.504877,0.5442,0.553659
RUS,2020,0.471029,0.53635,0.660532,0.517654
SAU,2020,0.265666,0.546224,0.337158,0.512917
SEN,2020,0.445133,0.566781,0.479257,0.540815
SGP,2020,0.666088,0.169187,0.610732,0.158011
SVK,2020,0.496166,0.467885,0.380759,0.396614
SVN,2020,0.465968,0.385838,0.465164,0.383381
SWE,2020,0.526255,0.37512,0.57114,0.393958
THA,2020,0.466128,0.458473,0.494969,0.436226
TUN,2020,0.416697,0.619406,0.541595,0.65378
TUR,2020,0.496279,0.561859,0.474622,0.565005
TWN,2020,0.467689,0.491478,0.448311,0.466078
UKR,2020,0.466107,0.585689,0.364146,0.624311
USA,2020,0.587461,0.642236,0.591432,0.623574
VNM,2020,0.249373,0.457751,0.264614,0.360034
ZAF,2020,0.677928,0.626889,0.757704,0.640678
ARG,2021,0.454203,0.648939,0.571947,0.715561
AUS,2021,0.489426,0.552631,0.55462,0.539369
AUT,2021,0.508548,0.412731,0.504161,0.386667
BEL,2021,0.571942,0.34548,0.555258,0.339233
BGD,2021,0.397428,0.676763,0.320842,0.561908
BGR,2021,0.553813,0.422158,0.72464,0.403064
BLR,2021,0.36233,0.412594,0.304735,0.670076
BRA,2021,0.508497,0.648229,0.589381,0.683667
BRN,2021,0.190736,0.497537,0.431845,0.492289
CAN,2021,0.507572,0.535986,0.519552,0.566713
CHE,2021,0.549683,0.349425,0.53116,0.339934
CHL,2021,0.444104,0.5968,0.603206,0.550161
CHN,2021,0.397659,0.416522,0.225317,0.374929
CIV,2021,0.406388,0.659004,0.456239,0.648675
CMR,2021,0.426801,0.648035,0.495763,0.597783
COL,2021,0.477926,0.702734,0.567785,0.729001
CRI,2021,0.583463,0.506053,0.664935,0.492333
CYP,2021,0.66161,0.337046,0.722322,0.344105
CZE,2021,0.500434,0.366933,0.472065,0.282043
DEU,2021,0.509655,0.434899,0.529384,0.426359
DNK,2021,0.558055,0.379886,0.579176,0.38858
EGY,2021,0.43843,0.774263,0.463996,0.758106
ESP,2021,0.557275,0.538098,0.579947,0.499465
EST,2021,0.557708,0.313363,0.542454,0.30002
FIN,2021,0.486202,0.487871,0.463833,0.473616
FRA,2021,0.574204,0.469931,0.584503,0.472736
GBR,2021,0.608314,0.543834,0.656751,0.556392
GRC,2021,0.590547,0.572743,0.594201,0.572193
HKG,2021,0.741456,0.522099,0.779466,0.468797
HRV,2021,0.539036,0.421812,0.554992,0.403493
HUN,2021,0.509423,0.360102,0.472073,0.308286
IDN,2021,0.387684,0.611072,0.494727,0.567916
IND,2021,0.40546,0.577525,0.527969,0.467111
IRL,2021,0.4867,0.129031,0.429405,0.118338
ISL,2021,0.500911,0.491369,0.569038,0.436023
ISR,2021,0.586893,0.474909,0.615454,0.469542
ITA,2021,0.55451,0.538922,0.588661,0.499992
JOR,2021,0.4617,0.678652,0.518025,0.642606
JPN,2021,0.507325,0.580631,0.460116,0.603885
KAZ,2021,0.515123,0.527805,0.60006,0.661453
KHM,2021,0.346166,0.48223,0.329525,0.673777
KOR,2021,0.459223,0.473207,0.457136,0.430039
LAO,2021,0.301256,0.529987,0.351078,0.475605
LTU,2021,0.524363,0.367055,0.468984,0.339225
LUX,2021,0.711036,0.104866,0.668445,0.127464
LVA,2021,0.518126,0.382603,0.586682,0.335668
MAR,2021,0.339327,0.525942,0.291379,0.459048
MEX,2021,0.541103,0.631362,0.638161,0.629768
MLT,2021,0.695151,0.160378,0.725661,0.178535
MMR,2021,0.260397,0.538578,0.231207,0.471741
MYS,2021,0.451063,0.49795,0.572893,0.487357
NGA,2021,0.42344,0.664887,0.535371,0.600897
NLD,2021,0.561554,0.323245,0.572647,0.30048
NOR,2021,0.351246,0.426935,0.563295,0.492998
NZL,2021,0.529632,0.550511,0.576654,0.556157
PAK,2021,0.377956,0.760061,0.45405,0.732257
PER,2021,0.390354,0.68649,0.490954,0.704648
PHL,2021,0.504467,0.52835,0.485319,0.476794
POL,2021,0.484535,0.408492,0.515562,0.388413
PRT,2021,0.551825,0.512047,0.556712,0.463908
ROU,2021,0.521339,0.486368,0.561844,0.541509
RUS,2021,0.468421,0.525313,0.675277,0.518214
SAU,2021,0.260107,0.520576,0.366806,0.487465
SEN,2021,0.444975,0.530624,0.485358,0.514347
SGP,2021,0.659061,0.166316,0.59978,0.169431
SVK,2021,0.499706,0.466904,0.384706,0.389918
SVN,2021,0.476211,0.375207,0.475239,0.372932
SWE,2021,0.517038,0.370248,0.566061,0.373903
THA,2021,0.454299,0.437912,0.493329,0.422939
TUN,2021,0.418194,0.602477,0.549513,0.639639
TUR,2021,0.518194,0.527331,0.507345,0.558155
TWN,2021,0.461721,0.453694,0.430001,0.442014
UKR,2021,0.468996,0.562215,0.387893,0.612232
USA,2021,0.590458,0.646265,0.599782,0.629351
VNM,2021,0.244206,0.453567,0.264133,0.360023
ZAF,2021,0.672246,0.6225,0.760298,0.637303
ARG,2022,0.459047,0.659569,0.585154,0.721741
AUS,2022,0.49377,0.542294,0.564816,0.525506
AUT,2022,0.523747,0.39974,0.517543,0.378006
BEL,2022,0.562705,0.341644,0.554718,0.335855
BGD,2022,0.398294,0.676775,0.320761,0.561647
BGR,2022,0.524876,0.401133,0.709619,0.385875
BLR,2022,0.362382,0.444499,0.307156,0.728715
BRA,2022,0.509446,0.658017,0.595027,0.696157
BRN,2022,0.188627,0.472155,0.514384,0.461298
CAN,2022,0.507572,0.517423,0.519127,0.554314
CHE,2022,0.568063,0.338012,0.528399,0.337169
CHL,2022,0.442385,0.587936,0.61033,0.546362
CHN,2022,0.396022,0.406646,0.224209,0.372277
CIV,2022,0.405907,0.632842,0.46799,0.626299
CMR,2022,0.419924,0.642546,0.51145,0.602454
COL,2022,0.468336,0.670923,0.59003,0.701804
CRI,2022,0.593094,0.488964,0.666954,0.471896
CYP,2022,0.688189,0.337123,0.750955,0.343498
CZE,2022,0.499128,0.359765,0.473634,0.269989
DEU,2022,0.507929,0.414141,0.537322,0.417836
DNK,2022,0.569626,0.332354,0.576045,0.367812
EGY,2022,0.43843,0.740819,0.467697,0.738157
ESP,2022,0.568996,0.502966,0.603595,0.468347
EST,2022,0.555233,0.306262,0.565896,0.28396
FIN,2022,0.480536,0.473056,0.475792,0.465853
FRA,2022,0.580054,0.447725,0.600053,0.457089
GBR,2022,0.615085,0.527429,0.667109,0.532501
GRC,2022,0.586618,0.548912,0.602935,0.567282
HKG,2022,0.736773,0.537296,0.775364,0.487009
HRV,2022,0.553973,0.393589,0.571369,0.380418
HUN,2022,0.518364,0.369323,0.496486,0.318307
IDN,2022,0.381274,0.60475,0.486892,0.565431
IND,2022,0.408061,0.570046,0.528494,0.462751
IRL,2022,0.46825,0.159123,0.415329,0.1438
ISL,2022,0.503182,0.44323,0.578024,0.396353
ISR,2022,0.586975,0.460015,0.623721,0.455367
ITA,2022,0.553692,0.530774,0.601641,0.487792
JOR,2022,0.461737,0.627138,0.518147,0.574797
JPN,2022,0.522066,0.566448,0.463291,0.593619
KAZ,2022,0.492574,0.478603,0.5801,0.60259
KHM,2022,0.346118,0.435723,0.330017,0.623465
KOR,2022,0.463344,0.471044,0.406195,0.385499
LAO,2022,0.301851,0.500914,0.355162,0.457334
LTU,2022,0.525445,0.352428,0.465915,0.328599
LUX,2022,0.720121,0.102171,0.675967,0.130549
LVA,2022,0.522119,0.362278,0.614456,0.323581
MAR,2022,0.341331,0.467464,0.288242,0.395792
MEX,2022,0.538489,0.631581,0.640321,0.626836
MLT,2022,0.70637,0.166743,0.739578,0.185877
MMR,2022,0.260397,0.522363,0.235699,0.47548
MYS,2022,0.451803,0.477147,0.599362,0.477553
NGA,2022,0.428839,0.686147,0.558773,0.565771
NLD,2022,0.567055,0.332012,0.587214,0.311298
NOR,2022,0.287612,0.397945,0.586144,0.474263
NZL,2022,0.539382,0.54082,0.588887,0.551566
PAK,2022,0.383734,0.763355,0.468729,0.738942
PER,2022,0.39817,0.69054,0.496227,0.699603
PHL,2022,0.51096,0.513754,0.497249,0.466092
POL,2022,0.490437,0.403855,0.522554,0.38697
PRT,2022,0.577114,0.473058,0.576139,0.432907
ROU,2022,0.533976,0.475842,0.605015,0.535328
RUS,2022,0.468345,0.525791,0.674165,0.517737
SAU,2022,0.270477,0.490083,0.427024,0.473916
SEN,2022,0.433492,0.50407,0.487473,0.494315
SGP,2022,0.676846,0.153404,0.606761,0.162655
SVK,2022,0.523368,0.473476,0.398916,0.387474
SVN,2022,0.490794,0.361161,0.486344,0.357707
SWE,2022,0.515247,0.344476,0.571297,0.357857
THA,2022,0.460713,0.433366,0.510682,0.419072
TUN,2022,0.424317,0.577137,0.567869,0.616399
TUR,2022,0.525675,0.518581,0.538906,0.591579
TWN,2022,0.466236,0.426261,0.433309,0.417769
UKR,2022,0.404826,0.539255,0.37478,0.585714
USA,2022,0.589228,0.63895,0.605036,0.619742
VNM,2022,0.248118,0.441216,0.274675,0.35427
ZAF,2022,0.672981,0.625385,0.776101,0.632773


==> anc/global_households_country_year.csv <==
country,year,R_dom_cp,R_glob_cp,exp_share_cp,frn_hh_of_exp_cp,inv_share_cp,gov_share_cp,R_dom_vol,R_glob_vol,exp_share_vol,frn_hh_of_exp_vol,inv_share_vol,gov_share_vol
ARG,1995,0.769126,0.835191,0.0818935,0.806716,0.11217,0.0526388,0.769126,0.835191,0.0818935,0.806716,0.11217,0.0526388
ARG,1996,0.765735,0.836275,0.0866195,0.814368,0.113739,0.0499864,0.771701,0.835482,0.0786101,0.811362,0.113221,0.0512971
ARG,1997,0.769579,0.838656,0.0840713,0.821648,0.111133,0.0502105,0.773767,0.838014,0.0785577,0.817836,0.110963,0.0510306
ARG,1998,0.764021,0.831627,0.0832652,0.811932,0.119627,0.0487464,0.765598,0.832618,0.0831958,0.805568,0.119099,0.0478902
ARG,1999,0.775636,0.841413,0.0811209,0.810852,0.106785,0.0518024,0.770431,0.839303,0.0860328,0.800533,0.109451,0.0509128
ARG,2000,0.778818,0.850208,0.0891354,0.800915,0.098224,0.0515678,0.780657,0.847368,0.0838002,0.796076,0.10116,0.0508629
ARG,2001,0.785031,0.859862,0.0933768,0.80139,0.0875703,0.0525676,0.78097,0.855204,0.09324,0.796159,0.0917292,0.0514482
ARG,2002,0.684597,0.856073,0.213778,0.802123,0.0875702,0.0563566,0.744627,0.860405,0.146002,0.792995,0.0750353,0.0616894
ARG,2003,0.68967,0.843613,0.195009,0.789409,0.102899,0.0534889,0.731169,0.844142,0.145167,0.778227,0.0922305,0.0583333
ARG,2004,0.677329,0.830315,0.195446,0.782752,0.114141,0.0555439,0.720151,0.833349,0.146833,0.770934,0.10121,0.0585495
ARG,2005,0.669815,0.816536,0.19084,0.768821,0.125022,0.058442,0.7126,0.823095,0.146449,0.754495,0.110925,0.0583376
ARG,2006,0.672104,0.819271,0.191509,0.768463,0.121121,0.0596071,0.724608,0.831498,0.141643,0.754646,0.106721,0.0566012
ARG,2007,0.661213,0.807466,0.193705,0.755029,0.130664,0.0618695,0.718829,0.82216,0.139748,0.739408,0.116483,0.0558919
ARG,2008,0.665203,0.808427,0.191418,0.74823,0.127541,0.0640317,0.726864,0.82556,0.134806,0.732136,0.11633,0.0553113
ARG,2009,0.680823,0.820038,0.182591,0.762436,0.109687,0.0702759,0.742708,0.840733,0.130889,0.748917,0.100205,0.0589031
ARG,2010,0.685922,0.813256,0.170428,0.747144,0.11742,0.0693246,0.741619,0.831057,0.122235,0.731687,0.11394,0.0580612
ARG,2011,0.685381,0.809162,0.16663,0.742847,0.120066,0.0707725,0.752829,0.83232,0.109821,0.723829,0.120811,0.0562799
ARG,2012,0.7027,0.81721,0.153888,0.744112,0.110862,0.071928,0.771088,0.846162,0.103024,0.7287,0.11084,0.0565503
ARG,2013,0.712448,0.815303,0.139325,0.738237,0.113432,0.0712644,0.779769,0.84905,0.0956329,0.724442,0.111286,0.0574843
ARG,2014,0.711105,0.812746,0.136726,0.743386,0.113059,0.0741953,0.77169,0.844025,0.0985334,0.734125,0.108137,0.0623634
ARG,2015,0.727252,0.80937,0.109313,0.751217,0.11539,0.0752393,0.78482,0.845676,0.0823467,0.73902,0.111839,0.0639581
ARG,2016,0.710689,0.805074,0.123821,0.762267,0.121579,0.0733472,0.780527,0.840696,0.08039,0.74847,0.118166,0.063016
ARG,2017,0.717235,0.804384,0.115578,0.754025,0.122686,0.0729301,0.779399,0.836569,0.0770228,0.74225,0.124718,0.0625992
ARG,2018,0.711042,0.822237,0.146164,0.760759,0.106053,0.0717099,0.759303,0.836428,0.101314,0.761254,0.100845,0.0698494
ARG,2019,0.682565,0.823631,0.183744,0.767728,0.0998726,0.0764969,0.737125,0.835701,0.128967,0.76435,0.0886093,0.0685092
ARG,2020,0.678812,0.812769,0.172947,0.774559,0.104315,0.0829158,0.730849,0.824888,0.122553,0.767336,0.0912423,0.0780876
ARG,2021,0.649065,0.782744,0.17448,0.766157,0.135815,0.0814407,0.715646,0.803477,0.115405,0.76106,0.11406,0.0768873
ARG,2022,0.659712,0.788936,0.169492,0.762423,0.132732,0.0783319,0.721837,0.808941,0.115309,0.755398,0.113633,0.0727063
AUS,1995,0.606154,0.710487,0.142886,0.730187,0.196169,0.0933436,0.606154,0.710487,0.142886,0.730187,0.196169,0.0933436
AUS,1996,0.604178,0.712004,0.149906,0.71929,0.198306,0.0896891,0.59707,0.706787,0.152588,0.719039,0.202372,0.0908405
AUS,1997,0.599238,0.707612,0.150378,0.720679,0.20141,0.0909778,0.590239,0.703331,0.157101,0.719864,0.20497,0.0919042
AUS,1998,0.59578,0.706132,0.148894,0.741145,0.201224,0.0926437,0.589581,0.704608,0.155439,0.740012,0.203822,0.0917487
AUS,1999,0.596901,0.702706,0.144818,0.730606,0.202474,0.0948199,0.589047,0.698907,0.151395,0.725652,0.207468,0.093639
AUS,2000,0.594338,0.703827,0.151221,0.724039,0.2006,0.095572,0.585036,0.701094,0.160898,0.721318,0.206094,0.0932768
AUS,2001,0.595311,0.708762,0.155878,0.727817,0.195625,0.0956134,0.588359,0.705559,0.16215,0.722789,0.201009,0.0938012
AUS,2002,0.595412,0.70142,0.143616,0.738132,0.203153,0.0954272,0.587345,0.697746,0.150946,0.731394,0.209531,0.0929289
AUS,2003,0.598748,0.694541,0.132338,0.723849,0.211005,0.0944534,0.590641,0.691867,0.141215,0.716821,0.216354,0.0917483
AUS,2004,0.594865,0.687952,0.130264,0.714606,0.216831,0.095217,0.590088,0.689049,0.138873,0.712599,0.220338,0.0905472
AUS,2005,0.591964,0.685748,0.133189,0.704138,0.219017,0.0952353,0.587942,0.68656,0.139858,0.705132,0.222782,0.0906603
AUS,2006,0.586527,0.68297,0.137989,0.698921,0.21903,0.0979999,0.586097,0.684167,0.139925,0.700877,0.223409,0.0923376
AUS,2007,0.580891,0.67611,0.141646,0.672228,0.225573,0.0983171,0.578829,0.677378,0.145869,0.675603,0.230192,0.0924438
AUS,2008,0.579934,0.674798,0.143214,0.662393,0.225298,0.0999037,0.58212,0.675416,0.13895,0.671432,0.231149,0.093181
AUS,2009,0.578919,0.677287,0.147879,0.665196,0.221091,0.101622,0.575404,0.672591,0.146466,0.663545,0.233102,0.0937699
AUS,2010,0.589603,0.680368,0.135694,0.668899,0.215995,0.103637,0.587653,0.675655,0.131174,0.670876,0.228864,0.0948717
AUS,2011,0.577802,0.668048,0.144101,0.626269,0.227481,0.104471,0.572899,0.659624,0.140063,0.619185,0.244695,0.095194
AUS,2012,0.573832,0.664449,0.145876,0.621197,0.23289,0.102661,0.559976,0.651565,0.151211,0.605702,0.25398,0.0943086
AUS,2013,0.583216,0.674829,0.143148,0.639989,0.223177,0.101994,0.566156,0.661327,0.151524,0.628098,0.244205,0.0935197
AUS,2014,0.581061,0.672692,0.146454,0.625664,0.226587,0.100721,0.559317,0.659795,0.165181,0.608286,0.248392,0.0919347
AUS,2015,0.58167,0.675785,0.146746,0.641347,0.220269,0.103946,0.560383,0.66147,0.164376,0.614973,0.241852,0.0956986
AUS,2016,0.584602,0.680147,0.142979,0.668244,0.209389,0.110465,0.564966,0.663791,0.152103,0.649725,0.230396,0.101775
AUS,2017,0.579312,0.678171,0.151666,0.651818,0.210815,0.111014,0.558139,0.661779,0.162891,0.636247,0.232814,0.102167
AUS,2018,0.576958,0.675539,0.152822,0.645068,0.210294,0.114167,0.554009,0.66475,0.168708,0.65641,0.228242,0.103812
AUS,2019,0.565186,0.66461,0.160469,0.619586,0.213209,0.122181,0.546944,0.65404,0.169924,0.630258,0.231348,0.11074
AUS,2020,0.565606,0.655385,0.148454,0.604763,0.212432,0.132183,0.549991,0.642762,0.149814,0.619243,0.231228,0.12014
AUS,2021,0.553055,0.635056,0.146703,0.558958,0.230037,0.134906,0.539908,0.628352,0.149046,0.593404,0.241692,0.124399
AUS,2022,0.542827,0.635582,0.157582,0.588613,0.231093,0.133325,0.526199,0.627916,0.163585,0.621799,0.242715,0.125408
AUT,1995,0.495541,0.685683,0.290607,0.654291,0.202978,0.111339,0.495541,0.685683,0.290607,0.654291,0.202978,0.111339
AUT,1996,0.500758,0.692143,0.292731,0.65379,0.200968,0.106889,0.499064,0.689972,0.293062,0.651426,0.203476,0.106551
AUT,1997,0.479623,0.677966,0.308883,0.642131,0.211392,0.110642,0.47535,0.673431,0.310821,0.637283,0.21643,0.110355
AUT,1998,0.479886,0.680183,0.31255,0.640848,0.210553,0.109264,0.474381,0.674875,0.316102,0.634271,0.216386,0.108969
AUT,1999,0.46502,0.672214,0.32231,0.642841,0.217687,0.110099,0.457676,0.665709,0.328027,0.634194,0.225186,0.109772
AUT,2000,0.453512,0.671933,0.345707,0.631807,0.222828,0.105239,0.449108,0.66632,0.348325,0.62359,0.229206,0.105683
AUT,2001,0.45702,0.678838,0.347042,0.639166,0.216971,0.104191,0.450899,0.672088,0.350844,0.630449,0.2243,0.104695
AUT,2002,0.452654,0.680213,0.353513,0.643708,0.215101,0.104685,0.444866,0.671715,0.358407,0.632936,0.223949,0.105537
AUT,2003,0.453269,0.676835,0.347678,0.643025,0.216514,0.106651,0.440796,0.667597,0.359257,0.631303,0.226738,0.10706
AUT,2004,0.456176,0.674065,0.345537,0.63058,0.219795,0.10614,0.440036,0.662794,0.360665,0.617633,0.232119,0.106771
AUT,2005,0.449258,0.669391,0.349662,0.629561,0.220715,0.109893,0.435174,0.66104,0.366806,0.615763,0.23498,0.106163
AUT,2006,0.442509,0.665398,0.358263,0.622139,0.225781,0.10882,0.429364,0.656496,0.373351,0.608361,0.23987,0.1065
AUT,2007,0.433682,0.656845,0.36695,0.608156,0.236744,0.106411,0.420782,0.648845,0.384513,0.593122,0.250108,0.105096
AUT,2008,0.428621,0.657222,0.373411,0.612196,0.232963,0.109815,0.420851,0.652582,0.38769,0.597724,0.242501,0.108753
AUT,2009,0.453717,0.672174,0.341583,0.639541,0.208162,0.119665,0.442972,0.667607,0.359796,0.62434,0.217153,0.116807
AUT,2010,0.449098,0.668988,0.349978,0.628296,0.210181,0.120832,0.442149,0.664157,0.363743,0.610344,0.219585,0.118222
AUT,2011,0.43698,0.657723,0.362187,0.609472,0.228822,0.113455,0.430986,0.650452,0.374884,0.585423,0.240734,0.112395
AUT,2012,0.440107,0.663177,0.3609,0.618094,0.223351,0.113472,0.435012,0.655739,0.37122,0.594598,0.234308,0.11299
AUT,2013,0.438781,0.661468,0.363368,0.61284,0.223133,0.115399,0.428859,0.652251,0.379403,0.588799,0.236057,0.115247
AUT,2014,0.441052,0.660109,0.361431,0.606081,0.224138,0.115754,0.4256,0.651836,0.384251,0.588773,0.236355,0.115685
AUT,2015,0.444617,0.663017,0.355712,0.61398,0.220532,0.116451,0.429771,0.652963,0.375493,0.594397,0.233205,0.116843
AUT,2016,0.440288,0.660416,0.355341,0.619484,0.225003,0.114581,0.422208,0.648145,0.377569,0.598397,0.240256,0.115036
AUT,2017,0.436767,0.655892,0.361484,0.606183,0.230997,0.11311,0.41594,0.643246,0.387837,0.586086,0.247948,0.113551
AUT,2018,0.427381,0.649969,0.373347,0.596196,0.238288,0.111743,0.399431,0.644571,0.413438,0.59293,0.251148,0.111537
AUT,2019,0.421577,0.645011,0.37608,0.594112,0.24108,0.113909,0.392554,0.638066,0.416064,0.590083,0.255956,0.114079
AUT,2020,0.422978,0.626933,0.356041,0.57284,0.24708,0.125986,0.392911,0.619171,0.396876,0.570105,0.261395,0.125623
AUT,2021,0.413705,0.620319,0.362476,0.570009,0.256886,0.122795,0.387723,0.617366,0.402041,0.571193,0.266262,0.123524
AUT,2022,0.400732,0.62348,0.393405,0.566205,0.258993,0.117527,0.379045,0.623139,0.430526,0.566969,0.268003,0.119474
BEL,1995,0.44469,0.696119,0.388721,0.64681,0.195671,0.10821,0.44469,0.696119,0.388721,0.64681,0.195671,0.10821
BEL,1996,0.43926,0.693133,0.393465,0.645225,0.204231,0.102636,0.441526,0.693686,0.392162,0.642998,0.204645,0.101669
BEL,1997,0.431498,0.692747,0.403601,0.647296,0.199565,0.107688,0.433323,0.690555,0.400527,0.642234,0.200883,0.108431
BEL,1998,0.425179,0.685943,0.405373,0.64327,0.211211,0.102846,0.426538,0.684325,0.403881,0.638274,0.211549,0.104031
BEL,1999,0.419567,0.686534,0.41188,0.648166,0.206019,0.107447,0.421309,0.685416,0.410948,0.642676,0.206126,0.108313
BEL,2000,0.398267,0.673105,0.434586,0.632413,0.221523,0.105372,0.402481,0.671361,0.42929,0.626336,0.221522,0.106961
BEL,2001,0.398193,0.676237,0.436584,0.636864,0.216153,0.10761,0.40096,0.674311,0.432804,0.631581,0.215368,0.110105
BEL,2002,0.397795,0.673995,0.435464,0.634264,0.210868,0.115138,0.398997,0.671926,0.434664,0.627907,0.21198,0.116041
BEL,2003,0.397553,0.668237,0.429698,0.629939,0.212035,0.119728,0.3958,0.666933,0.435543,0.622518,0.213135,0.119929
BEL,2004,0.389125,0.66035,0.433845,0.625168,0.221557,0.118093,0.387723,0.658503,0.43879,0.617105,0.222842,0.118651
BEL,2005,0.392567,0.660862,0.431677,0.621517,0.223441,0.115698,0.391147,0.658044,0.435358,0.613052,0.225817,0.116124
BEL,2006,0.388812,0.657674,0.436342,0.616172,0.227329,0.114997,0.387701,0.655792,0.440447,0.608678,0.228466,0.11587
BEL,2007,0.384463,0.653106,0.444094,0.604923,0.234776,0.112118,0.379968,0.649521,0.451329,0.597242,0.236385,0.114521
BEL,2008,0.377479,0.650336,0.444719,0.613551,0.233374,0.116289,0.371111,0.646461,0.454331,0.606056,0.234175,0.119803
BEL,2009,0.393182,0.669238,0.434979,0.634644,0.204088,0.126673,0.387046,0.668128,0.447915,0.627534,0.203776,0.128524
BEL,2010,0.383297,0.666086,0.449203,0.629536,0.207323,0.126591,0.380782,0.664584,0.457862,0.619842,0.208822,0.127595
BEL,2011,0.377913,0.655511,0.448069,0.619542,0.216451,0.128039,0.377309,0.652874,0.455741,0.604652,0.219791,0.128383
BEL,2012,0.375588,0.658579,0.455302,0.621544,0.214852,0.126569,0.38031,0.658874,0.458047,0.608155,0.215814,0.126477
BEL,2013,0.377555,0.663605,0.459287,0.622814,0.211028,0.125368,0.380512,0.664065,0.465262,0.609448,0.211676,0.125733
BEL,2014,0.371361,0.661178,0.466051,0.621857,0.212637,0.126186,0.370555,0.663988,0.477512,0.614502,0.211336,0.126241
BEL,2015,0.371257,0.660388,0.466503,0.619784,0.216807,0.122805,0.372236,0.661615,0.473928,0.610597,0.214906,0.124893
BEL,2016,0.371925,0.660978,0.460237,0.628052,0.21762,0.121401,0.370273,0.66064,0.470701,0.616883,0.217173,0.12319
BEL,2017,0.370523,0.6631,0.466021,0.627818,0.220061,0.116839,0.368856,0.662841,0.476444,0.61704,0.21946,0.11896
BEL,2018,0.371461,0.659449,0.461128,0.62453,0.225128,0.115423,0.361681,0.667681,0.484473,0.631613,0.217757,0.115749
BEL,2019,0.366455,0.647805,0.461033,0.610261,0.23406,0.118135,0.359731,0.655437,0.479133,0.61717,0.225584,0.119127
BEL,2020,0.361198,0.644155,0.46435,0.609361,0.220052,0.135793,0.352671,0.652655,0.486012,0.617237,0.212364,0.136355
BEL,2021,0.347451,0.644614,0.483765,0.614272,0.231575,0.123811,0.340958,0.657026,0.505872,0.624799,0.220403,0.125738
BEL,2022,0.343711,0.638213,0.48976,0.601319,0.239853,0.121934,0.33761,0.648288,0.509225,0.6101,0.229428,0.124843
BGD,1995,0.787473,0.850141,0.081864,0.765515,0.124529,0.0253292,0.787473,0.850141,0.081864,0.765515,0.124529,0.0253292
BGD,1996,0.782243,0.850013,0.0869112,0.779759,0.125764,0.024223,0.771745,0.84546,0.0939695,0.784457,0.13003,0.0245097
BGD,1997,0.773299,0.845427,0.0902156,0.799509,0.130914,0.0236589,0.762889,0.841719,0.0979876,0.804488,0.135305,0.0236319
BGD,1998,0.762059,0.840734,0.0962191,0.817661,0.135231,0.0240347,0.743035,0.834537,0.111563,0.820185,0.143596,0.0241654
BGD,1999,0.752942,0.834541,0.0982456,0.830562,0.141493,0.023966,0.720615,0.823986,0.123547,0.836694,0.156933,0.0243197
BGD,2000,0.743174,0.827521,0.102426,0.823493,0.148399,0.02408,0.709161,0.820936,0.134256,0.832554,0.163399,0.0240544
BGD,2001,0.738029,0.827112,0.107292,0.830286,0.149025,0.0238632,0.705105,0.82084,0.138363,0.836456,0.164874,0.0240275
BGD,2002,0.734914,0.824963,0.108435,0.830433,0.149822,0.0252153,0.70364,0.814601,0.132418,0.837955,0.169392,0.0248818
BGD,2003,0.728895,0.81665,0.107059,0.819692,0.156546,0.0268035,0.696493,0.805997,0.13223,0.828133,0.177746,0.0261441
BGD,2004,0.723465,0.815421,0.112512,0.817294,0.156654,0.0279249,0.688811,0.804617,0.140208,0.825964,0.179896,0.0272439
BGD,2005,0.716224,0.812944,0.119106,0.812051,0.158554,0.0285023,0.677335,0.796065,0.144459,0.821893,0.190658,0.0275796
BGD,2006,0.703384,0.800901,0.121141,0.804991,0.17071,0.0283888,0.665291,0.810749,0.178789,0.81357,0.17903,0.0282762
BGD,2007,0.690788,0.790457,0.124114,0.803048,0.181495,0.0280472,0.654537,0.802276,0.182318,0.810341,0.189879,0.0277559
BGD,2008,0.692066,0.789806,0.122301,0.799181,0.181791,0.0284027,0.639868,0.791793,0.18773,0.809271,0.201752,0.0288913
BGD,2009,0.69493,0.792748,0.12071,0.810353,0.17864,0.0286125,0.630194,0.795116,0.200395,0.822986,0.203146,0.0296487
BGD,2010,0.697958,0.792533,0.117963,0.801731,0.17888,0.0285866,0.628221,0.790126,0.198575,0.815337,0.208119,0.0293562
BGD,2011,0.686019,0.786848,0.125841,0.801238,0.183803,0.0293493,0.619006,0.790746,0.210933,0.814191,0.21263,0.0304527
BGD,2012,0.674699,0.782591,0.130227,0.828497,0.188029,0.0293803,0.600992,0.79163,0.225747,0.844481,0.221423,0.0303119
BGD,2013,0.671731,0.777382,0.127526,0.828467,0.192935,0.0296827,0.595318,0.795319,0.236732,0.844843,0.223113,0.030414
BGD,2014,0.67491,0.781091,0.128079,0.829027,0.188025,0.0308835,0.588756,0.809399,0.258886,0.852279,0.21849,0.0314778
BGD,2015,0.66942,0.770088,0.12191,0.825756,0.19845,0.0314625,0.578792,0.803875,0.264166,0.85205,0.228185,0.0321475
BGD,2016,0.670151,0.76903,0.117434,0.841996,0.19775,0.0332206,0.577557,0.816638,0.275761,0.866987,0.221411,0.0323561
BGD,2017,0.661296,0.755403,0.112434,0.837002,0.210274,0.0343223,0.568675,0.802161,0.270549,0.863012,0.234443,0.0326833
BGD,2018,0.660011,0.748909,0.10881,0.816999,0.216979,0.0341125,0.564494,0.799284,0.275886,0.851041,0.240894,0.0332185
BGD,2019,0.65666,0.747858,0.1137,0.802094,0.216932,0.0352105,0.557182,0.817528,0.309786,0.840406,0.240584,0.0362818
BGD,2020,0.664039,0.747472,0.104292,0.79999,0.220313,0.0322143,0.557648,0.791374,0.277229,0.843078,0.249205,0.0344278
BGD,2021,0.676784,0.75018,0.0898123,0.817215,0.22158,0.0282398,0.561926,0.771312,0.243225,0.860874,0.25415,0.0294291
BGD,2022,0.676801,0.754631,0.0964048,0.807316,0.2171,0.0282698,0.56167,0.776964,0.252415,0.852938,0.25323,0.0298157
BGR,1995,0.551645,0.717441,0.251253,0.659876,0.15526,0.127299,0.551645,0.717441,0.251253,0.659876,0.15526,0.127299
BGR,1996,0.675471,0.848839,0.254387,0.681511,0.0699815,0.0811797,0.611232,0.834613,0.322669,0.692291,0.0890608,0.0763266
BGR,1997,0.55856,0.786597,0.33151,0.687875,0.115438,0.0979644,0.499411,0.810617,0.443241,0.702113,0.172021,0.0776305
BGR,1998,0.507963,0.746669,0.32119,0.743193,0.147186,0.106144,0.453049,0.778717,0.432675,0.752686,0.199153,0.0914043
BGR,1999,0.555138,0.790637,0.311769,0.755362,0.124431,0.0849318,0.482099,0.803623,0.420557,0.764521,0.187117,0.0770943
BGR,2000,0.534401,0.787516,0.336005,0.753305,0.128506,0.0839787,0.470879,0.812079,0.443652,0.76907,0.19512,0.0728108
BGR,2001,0.540146,0.777795,0.312139,0.761355,0.133998,0.0882069,0.473602,0.800235,0.418714,0.780089,0.2108,0.0717241
BGR,2002,0.547753,0.779536,0.309182,0.749666,0.132754,0.0877094,0.482059,0.796682,0.410852,0.765782,0.212083,0.0714326
BGR,2003,0.533674,0.766655,0.310145,0.751201,0.137299,0.0960457,0.465196,0.795257,0.427325,0.77239,0.217882,0.0738527
BGR,2004,0.513637,0.766671,0.339598,0.7451,0.141368,0.0919607,0.438182,0.804045,0.477057,0.766918,0.218993,0.0766462
BGR,2005,0.505017,0.757748,0.339782,0.743803,0.160117,0.0821354,0.432512,0.798313,0.479933,0.76219,0.246304,0.0696144
BGR,2006,0.478337,0.724819,0.342833,0.718957,0.18484,0.0903403,0.421791,0.772766,0.475547,0.738044,0.275218,0.0729486
BGR,2007,0.495918,0.730315,0.325407,0.720319,0.187604,0.0820807,0.424318,0.765837,0.464215,0.735693,0.290836,0.06603
BGR,2008,0.483409,0.718257,0.330106,0.711434,0.202488,0.0792548,0.415142,0.762616,0.483646,0.718447,0.311031,0.062423
BGR,2009,0.501015,0.730051,0.310112,0.738558,0.188731,0.0812177,0.434419,0.772011,0.448243,0.753143,0.283832,0.0641332
BGR,2010,0.491585,0.730026,0.331794,0.718642,0.187718,0.0822564,0.425054,0.774396,0.475502,0.734682,0.278343,0.0665679
BGR,2011,0.475774,0.723757,0.356082,0.696421,0.193171,0.0830726,0.419879,0.769042,0.492253,0.709315,0.279694,0.0699922
BGR,2012,0.475928,0.722935,0.361247,0.683763,0.194183,0.0828821,0.422653,0.775322,0.499498,0.706048,0.274788,0.0695701
BGR,2013,0.459016,0.729713,0.385801,0.70165,0.185186,0.0851006,0.408706,0.797115,0.536552,0.723899,0.260545,0.0698728
BGR,2014,0.449955,0.724464,0.396817,0.691777,0.186285,0.0892503,0.403163,0.794713,0.545382,0.717938,0.257022,0.076097
BGR,2015,0.442943,0.71787,0.406092,0.677008,0.190934,0.091196,0.398953,0.791675,0.555523,0.706941,0.257458,0.080034
BGR,2016,0.44024,0.724345,0.41702,0.681274,0.183268,0.0923869,0.402348,0.803493,0.560656,0.715492,0.241707,0.0797275
BGR,2017,0.441766,0.728774,0.418027,0.686577,0.184809,0.0864167,0.401872,0.808118,0.563179,0.721344,0.243212,0.0760586
BGR,2018,0.442629,0.729943,0.421582,0.681515,0.187156,0.0829009,0.397677,0.82384,0.586798,0.726251,0.23565,0.0729797
BGR,2019,0.427052,0.711416,0.427176,0.665684,0.196812,0.0917721,0.393667,0.810036,0.581922,0.715506,0.242681,0.0786499
BGR,2020,0.440237,0.695606,0.398536,0.640766,0.197746,0.106649,0.416758,0.778765,0.52211,0.693353,0.242172,0.0883374
BGR,2021,0.422465,0.696037,0.423147,0.646517,0.206196,0.0977672,0.403293,0.796074,0.559318,0.70225,0.243737,0.081992
BGR,2022,0.401465,0.688427,0.443989,0.646326,0.218357,0.0932166,0.386138,0.800201,0.587061,0.705315,0.247787,0.0809992
BLR,1995,0.495824,0.652433,0.250191,0.625961,0.185002,0.162564,0.495824,0.652433,0.250191,0.625961,0.185002,0.162564
BLR,1996,0.504183,0.660536,0.253105,0.617741,0.16762,0.171844,0.495233,0.656986,0.256541,0.630518,0.175617,0.167397
BLR,1997,0.47003,0.654271,0.294431,0.625753,0.184562,0.161167,0.48407,0.67589,0.300528,0.638276,0.185356,0.140197
BLR,1998,0.468769,0.663356,0.309962,0.627776,0.180818,0.155826,0.479147,0.689408,0.330559,0.636079,0.173535,0.139627
BLR,1999,0.471781,0.666702,0.309203,0.630397,0.186571,0.146727,0.500318,0.701105,0.318916,0.629594,0.171408,0.131214
BLR,2000,0.452958,0.66826,0.344363,0.625218,0.186454,0.145286,0.497267,0.713749,0.34627,0.625184,0.180622,0.112663
BLR,2001,0.431593,0.662864,0.362662,0.637705,0.17701,0.160126,0.495398,0.724098,0.35719,0.640274,0.1696,0.113868
BLR,2002,0.445197,0.672655,0.355671,0.639516,0.168316,0.15903,0.507345,0.732848,0.35077,0.64288,0.162559,0.114198
BLR,2003,0.432203,0.661991,0.359538,0.639118,0.176086,0.161923,0.493109,0.726285,0.36141,0.645185,0.172155,0.110328
BLR,2004,0.430023,0.652402,0.350212,0.634984,0.192681,0.154917,0.510618,0.729047,0.341298,0.639995,0.183572,0.100661
BLR,2005,0.430118,0.636954,0.331362,0.624202,0.205539,0.157506,0.535462,0.735018,0.318224,0.627092,0.19469,0.0910678
BLR,2006,0.444376,0.64167,0.318062,0.620303,0.225523,0.132806,0.560246,0.746505,0.29778,0.62549,0.211999,0.0760367
BLR,2007,0.448359,0.645181,0.320286,0.614522,0.230506,0.124313,0.588347,0.766532,0.287312,0.620179,0.210531,0.0693768
BLR,2008,0.45575,0.644513,0.311312,0.606348,0.24792,0.107567,0.609124,0.77913,0.275376,0.61736,0.222939,0.0585121
BLR,2009,0.488492,0.665052,0.274607,0.642955,0.240639,0.0943096,0.622696,0.795949,0.263057,0.658617,0.219829,0.0533828
BLR,2010,0.467636,0.666542,0.303607,0.655142,0.24272,0.0907377,0.618402,0.802798,0.276754,0.66628,0.215914,0.051704
BLR,2011,0.415664,0.669173,0.395404,0.641138,0.248885,0.0819424,0.596035,0.798937,0.321658,0.630798,0.222573,0.0482733
BLR,2012,0.410575,0.669633,0.409244,0.633014,0.240826,0.0895415,0.63083,0.829585,0.316411,0.628155,0.203006,0.0498912
BLR,2013,0.431744,0.66471,0.368536,0.632138,0.25121,0.0840806,0.651774,0.841369,0.296178,0.640136,0.206638,0.0465022
BLR,2014,0.448009,0.68296,0.366007,0.64193,0.233514,0.0835255,0.654087,0.860007,0.308014,0.668543,0.189117,0.0464646
BLR,2015,0.443358,0.694533,0.393102,0.638956,0.209663,0.0958046,0.667039,0.880696,0.32152,0.664521,0.168884,0.050761
BLR,2016,0.429923,0.709331,0.423775,0.659331,0.1921,0.0985688,0.637608,0.878386,0.352854,0.682373,0.158208,0.0517751
BLR,2017,0.418121,0.696728,0.428091,0.650811,0.20354,0.0997324,0.631164,0.869404,0.353568,0.673815,0.167459,0.0497384
BLR,2018,0.406315,0.698165,0.444628,0.656393,0.20047,0.101364,0.620393,0.883619,0.37459,0.702705,0.153064,0.0480017
BLR,2019,0.409166,0.687372,0.434054,0.640948,0.202753,0.109876,0.638139,0.889093,0.362979,0.691373,0.15577,0.0475724
BLR,2020,0.411822,0.690364,0.43572,0.63927,0.194384,0.115252,0.653519,0.901665,0.358005,0.693137,0.145694,0.0507144
BLR,2021,0.413068,0.714019,0.448346,0.671247,0.178699,0.107282,0.670996,0.93394,0.364833,0.720723,0.133653,0.0454909
BLR,2022,0.444919,0.708442,0.416699,0.632407,0.180154,0.111403,0.729536,0.953978,0.331232,0.677597,0.134514,0.0476962
BRA,1995,0.704432,0.745907,0.0631267,0.657011,0.124386,0.129707,0.704432,0.745907,0.0631267,0.657011,0.124386,0.129707
BRA,1996,0.740763,0.78064,0.0615858,0.647507,0.116182,0.103178,0.720808,0.765379,0.0685566,0.650127,0.130494,0.104127
BRA,1997,0.738267,0.777771,0.0613385,0.644026,0.111008,0.111221,0.714445,0.760479,0.0712712,0.645902,0.128271,0.111336
BRA,1998,0.731159,0.77277,0.064559,0.644544,0.110363,0.116867,0.708397,0.756075,0.0735926,0.647867,0.129423,0.11524
BRA,1999,0.723891,0.780831,0.0858189,0.663487,0.105268,0.113902,0.70649,0.765577,0.089073,0.663363,0.122443,0.113139
BRA,2000,0.712744,0.771256,0.0912418,0.641285,0.119026,0.109719,0.685151,0.750817,0.106521,0.616467,0.135487,0.116823
BRA,2001,0.6913,0.763862,0.108995,0.66574,0.125611,0.110527,0.670862,0.749003,0.122393,0.638439,0.141559,0.11552
BRA,2002,0.675784,0.759468,0.124513,0.672086,0.117338,0.123194,0.665618,0.751798,0.133655,0.644795,0.130394,0.124091
BRA,2003,0.677017,0.765354,0.131245,0.673073,0.123007,0.111639,0.67165,0.756795,0.132402,0.643083,0.133021,0.116806
BRA,2004,0.660864,0.754184,0.141199,0.660914,0.13415,0.111666,0.658903,0.748256,0.141969,0.629382,0.14162,0.117342
BRA,2005,0.665933,0.751694,0.132564,0.646943,0.134024,0.114281,0.666044,0.750333,0.137766,0.611826,0.139756,0.117192
BRA,2006,0.663389,0.74466,0.125974,0.645139,0.140023,0.115317,0.66942,0.747286,0.127869,0.608947,0.143154,0.116603
BRA,2007,0.662265,0.737184,0.117024,0.640203,0.151605,0.111211,0.673968,0.743254,0.115469,0.600044,0.151922,0.111855
BRA,2008,0.650272,0.726382,0.119525,0.636771,0.164601,0.109017,0.669326,0.738471,0.116427,0.593893,0.160442,0.108082
BRA,2009,0.684098,0.755388,0.10578,0.673946,0.139662,0.10495,0.709411,0.771205,0.0985056,0.627313,0.133776,0.104179
BRA,2010,0.667382,0.731757,0.0968037,0.665007,0.156006,0.112237,0.682338,0.743232,0.0988568,0.615986,0.155377,0.108343
BRA,2011,0.667574,0.732995,0.100312,0.652174,0.15946,0.107546,0.685165,0.743119,0.096761,0.598936,0.159122,0.105124
BRA,2012,0.670599,0.740072,0.105247,0.660101,0.153566,0.106361,0.690234,0.749783,0.0973818,0.611503,0.150732,0.106769
BRA,2013,0.673687,0.742845,0.104323,0.662917,0.153316,0.103839,0.692868,0.752661,0.0968677,0.617268,0.152921,0.101679
BRA,2014,0.684318,0.750588,0.0996287,0.665163,0.145645,0.103767,0.700915,0.760694,0.0952167,0.627821,0.145121,0.101702
BRA,2015,0.685649,0.765177,0.11998,0.662841,0.12941,0.105413,0.705265,0.77189,0.109055,0.610932,0.130627,0.104662
BRA,2016,0.694459,0.773098,0.119478,0.658189,0.119334,0.107568,0.709593,0.775007,0.112193,0.583041,0.126465,0.105966
BRA,2017,0.697351,0.774018,0.117643,0.651698,0.124111,0.10187,0.708731,0.77494,0.113625,0.582695,0.132567,0.100187
BRA,2018,0.689808,0.770095,0.125351,0.640503,0.127513,0.102392,0.697539,0.773748,0.125748,0.606047,0.13281,0.0998358
BRA,2019,0.692275,0.769395,0.120216,0.641513,0.128839,0.101765,0.705555,0.776514,0.116083,0.611273,0.132741,0.097506
BRA,2020,0.673283,0.766045,0.141816,0.654096,0.132119,0.101837,0.704753,0.780498,0.121729,0.622242,0.129115,0.0968677
BRA,2021,0.648539,0.747703,0.150456,0.65909,0.15242,0.0998773,0.683916,0.761534,0.122651,0.632838,0.144877,0.0988332
BRA,2022,0.65839,0.760604,0.154273,0.662551,0.149462,0.0899344,0.696446,0.775671,0.125911,0.629214,0.13751,0.0922652
BRN,1995,0.37783,0.536745,0.272213,0.583789,0.332778,0.130478,0.37783,0.536745,0.272213,0.583789,0.332778,0.130478
BRN,1996,0.376923,0.526905,0.261743,0.573013,0.358159,0.114936,0.350465,0.472289,0.211419,0.576223,0.424667,0.103044
BRN,1997,0.393845,0.525749,0.220242,0.598902,0.365008,0.109243,0.391147,0.515103,0.213294,0.581149,0.35775,0.107925
BRN,1998,0.393009,0.505331,0.171172,0.656197,0.362154,0.132514,0.377176,0.497871,0.18802,0.641927,0.369168,0.112814
BRN,1999,0.427738,0.545944,0.178507,0.662188,0.316732,0.137324,0.410993,0.517178,0.163429,0.649731,0.350311,0.108901
BRN,2000,0.405239,0.538537,0.203323,0.655592,0.322573,0.13889,0.404493,0.511809,0.167158,0.642003,0.352881,0.111049
BRN,2001,0.375158,0.531364,0.243696,0.640987,0.301222,0.167415,0.377412,0.508671,0.210074,0.624824,0.316702,0.131701
BRN,2002,0.349276,0.498786,0.231244,0.646549,0.343866,0.157348,0.346533,0.474645,0.203155,0.630612,0.36356,0.125212
BRN,2003,0.381857,0.526222,0.224288,0.64366,0.343225,0.130553,0.37939,0.493417,0.182023,0.626443,0.372483,0.106009
BRN,2004,0.397058,0.56566,0.250479,0.673117,0.318923,0.115417,0.399537,0.520551,0.18292,0.661564,0.359135,0.0928611
BRN,2005,0.383133,0.577914,0.281972,0.690782,0.342955,0.0791312,0.376598,0.50356,0.187646,0.676604,0.42006,0.0636861
BRN,2006,0.385621,0.599414,0.283453,0.754244,0.313779,0.0868073,0.386848,0.517629,0.174969,0.747455,0.401342,0.070219
BRN,2007,0.37695,0.57727,0.264306,0.757911,0.29975,0.12298,0.37877,0.501938,0.165207,0.745538,0.394765,0.0936727
BRN,2008,0.290138,0.535795,0.340085,0.722339,0.365748,0.098458,0.308213,0.43981,0.188054,0.699782,0.464298,0.0920147
BRN,2009,0.33773,0.528379,0.279268,0.682673,0.34609,0.125531,0.348691,0.466237,0.17768,0.661561,0.415916,0.112129
BRN,2010,0.24672,0.566132,0.415161,0.769371,0.312487,0.12138,0.245209,0.446207,0.263903,0.761637,0.370813,0.109564
BRN,2011,0.240291,0.537859,0.392082,0.758941,0.356865,0.105276,0.244272,0.407898,0.222025,0.73697,0.464055,0.102982
BRN,2012,0.262945,0.559199,0.365506,0.810531,0.360107,0.0806935,0.267605,0.428788,0.203679,0.791356,0.486812,0.0803167
BRN,2013,0.257425,0.555687,0.364988,0.817182,0.360183,0.0841299,0.258337,0.430127,0.213016,0.806463,0.469724,0.0830432
BRN,2014,0.279863,0.599704,0.39002,0.820064,0.307557,0.0927394,0.269907,0.47023,0.241109,0.83084,0.377313,0.0887071
BRN,2015,0.36751,0.565773,0.274515,0.722228,0.335784,0.098443,0.341116,0.480518,0.188348,0.74013,0.399093,0.0884406
BRN,2016,0.368875,0.550619,0.247024,0.735732,0.36208,0.0873011,0.340187,0.473354,0.177366,0.750805,0.431193,0.0768888
BRN,2017,0.365528,0.543336,0.240208,0.740225,0.353576,0.103089,0.341088,0.463056,0.161678,0.754389,0.429312,0.0945248
BRN,2018,0.40135,0.564662,0.219027,0.745621,0.339743,0.095595,0.371003,0.495498,0.158279,0.786556,0.390206,0.0933549
BRN,2019,0.419623,0.590617,0.234496,0.729198,0.31445,0.0949321,0.390634,0.522505,0.170755,0.772279,0.354192,0.0875629
BRN,2020,0.454155,0.595863,0.206145,0.687417,0.311346,0.0927914,0.462184,0.571656,0.149006,0.73468,0.307746,0.0776761
BRN,2021,0.497551,0.623732,0.189462,0.665999,0.298126,0.0781419,0.492306,0.582704,0.125458,0.720542,0.309077,0.0747165
BRN,2022,0.472175,0.616695,0.221094,0.653659,0.30078,0.0825251,0.46132,0.554518,0.13127,0.709972,0.327559,0.0835053
CAN,1995,0.518456,0.663858,0.222674,0.652982,0.157104,0.179038,0.518456,0.663858,0.222674,0.652982,0.157104,0.179038
CAN,1996,0.56767,0.721294,0.237502,0.646832,0.171811,0.106895,0.568154,0.720811,0.236357,0.645871,0.172241,0.106948
CAN,1997,0.562079,0.714698,0.239349,0.637641,0.180179,0.105124,0.560431,0.715262,0.243389,0.636144,0.181166,0.103567
CAN,1998,0.549686,0.709203,0.251051,0.635397,0.180757,0.11004,0.546211,0.710802,0.259286,0.634787,0.181651,0.107801
CAN,1999,0.546755,0.710119,0.257454,0.634536,0.180617,0.109265,0.541831,0.710065,0.266323,0.631691,0.184854,0.105659
CAN,2000,0.538208,0.710896,0.266239,0.648618,0.178335,0.110769,0.537821,0.712883,0.272408,0.642646,0.183438,0.104534
CAN,2001,0.537441,0.70917,0.260644,0.658865,0.17613,0.1147,0.538623,0.711787,0.265157,0.65306,0.180314,0.10823
CAN,2002,0.542486,0.7108,0.25357,0.663778,0.170009,0.119191,0.540827,0.714053,0.264073,0.655977,0.174598,0.111401
CAN,2003,0.551412,0.702858,0.23703,0.638931,0.177172,0.11997,0.547953,0.705751,0.250804,0.62917,0.183077,0.110983
CAN,2004,0.544907,0.695223,0.239043,0.628823,0.188256,0.116521,0.543107,0.699325,0.252128,0.619601,0.192951,0.107991
CAN,2005,0.541294,0.686039,0.233074,0.621024,0.197804,0.116157,0.540823,0.691642,0.247277,0.609919,0.202386,0.106112
CAN,2006,0.540998,0.680756,0.22656,0.61687,0.203825,0.115419,0.541136,0.688335,0.243354,0.604877,0.206661,0.104973
CAN,2007,0.555811,0.69594,0.220051,0.636804,0.195236,0.108824,0.558787,0.705485,0.23532,0.623399,0.195735,0.0988147
CAN,2008,0.542085,0.682845,0.222395,0.632926,0.194235,0.12292,0.550594,0.694437,0.23369,0.615527,0.193389,0.110815
CAN,2009,0.570056,0.700008,0.199346,0.65189,0.170496,0.129497,0.582838,0.715763,0.208667,0.637019,0.166665,0.115171
CAN,2010,0.565491,0.689865,0.19612,0.634171,0.181789,0.128346,0.573345,0.702757,0.212115,0.610103,0.181124,0.113728
CAN,2011,0.556103,0.683185,0.201474,0.630757,0.189466,0.12735,0.563162,0.69456,0.219526,0.598553,0.19145,0.112204
CAN,2012,0.552159,0.681098,0.204883,0.629332,0.194163,0.124739,0.562371,0.695699,0.221494,0.601952,0.193076,0.109826
CAN,2013,0.552181,0.682553,0.210992,0.617896,0.200169,0.117278,0.564047,0.699112,0.227239,0.594377,0.19898,0.10237
CAN,2014,0.546777,0.682075,0.218578,0.618992,0.202672,0.115253,0.56052,0.702542,0.235203,0.603825,0.198124,0.100618
CAN,2015,0.546585,0.683894,0.224774,0.610876,0.19886,0.117246,0.568985,0.706858,0.230621,0.597832,0.191622,0.102979
CAN,2016,0.548436,0.688856,0.224922,0.624306,0.194299,0.116845,0.573029,0.712899,0.22903,0.610704,0.185769,0.10298
CAN,2017,0.547396,0.688148,0.222554,0.632441,0.196831,0.115021,0.57239,0.713263,0.228022,0.617805,0.187388,0.100792
CAN,2018,0.543593,0.686121,0.232564,0.612851,0.200353,0.113526,0.562018,0.715143,0.249106,0.614696,0.188835,0.0988058
CAN,2019,0.541729,0.685255,0.235731,0.608854,0.200707,0.114038,0.560753,0.715377,0.253222,0.610627,0.189031,0.0989361
CAN,2020,0.544937,0.68159,0.226056,0.604509,0.197764,0.120646,0.569073,0.717409,0.24277,0.611014,0.181478,0.103521
CAN,2021,0.536915,0.673613,0.224191,0.609738,0.205522,0.120865,0.567517,0.714617,0.237725,0.61878,0.182395,0.104
CAN,2022,0.518676,0.673088,0.245617,0.62867,0.209997,0.116914,0.555513,0.719072,0.256666,0.637248,0.181684,0.102029
CHE,1995,0.481432,0.675595,0.309106,0.62814,0.241072,0.0833333,0.481432,0.675595,0.309106,0.62814,0.241072,0.0833333
CHE,1996,0.487117,0.683913,0.311643,0.63148,0.232627,0.08346,0.490006,0.683225,0.307886,0.627566,0.234177,0.0825981
CHE,1997,0.465766,0.678533,0.339745,0.626257,0.234258,0.0872084,0.470668,0.673646,0.327625,0.619546,0.239779,0.0862368
CHE,1998,0.459933,0.673317,0.341416,0.624998,0.238776,0.0879069,0.463144,0.668424,0.332985,0.616486,0.243214,0.0878859
CHE,1999,0.451441,0.671019,0.351477,0.62473,0.240177,0.0888037,0.454317,0.665481,0.342815,0.615972,0.244949,0.0887489
CHE,2000,0.421927,0.662954,0.384142,0.627444,0.247684,0.0893611,0.427366,0.654873,0.366808,0.620234,0.254541,0.0890322
CHE,2001,0.432564,0.670779,0.375914,0.633695,0.240868,0.0883529,0.437453,0.667808,0.367437,0.626923,0.241563,0.0886563
CHE,2002,0.435682,0.66837,0.368828,0.630887,0.23754,0.0940898,0.43863,0.664649,0.361979,0.624398,0.239795,0.0937408
CHE,2003,0.440147,0.670671,0.365859,0.630091,0.234601,0.0947279,0.442336,0.665412,0.358645,0.621995,0.239107,0.0937314
CHE,2004,0.420647,0.660108,0.387821,0.617452,0.242554,0.0973378,0.420681,0.649759,0.373924,0.612632,0.252702,0.095754
CHE,2005,0.41725,0.661395,0.393037,0.621175,0.245262,0.0933434,0.421211,0.657607,0.384198,0.615299,0.246873,0.0927707
CHE,2006,0.401169,0.658201,0.408278,0.629551,0.244985,0.0968143,0.409456,0.65556,0.394947,0.62313,0.244713,0.0965476
CHE,2007,0.378326,0.65314,0.437633,0.627956,0.250662,0.0961977,0.390007,0.645033,0.411289,0.620065,0.255205,0.0956882
CHE,2008,0.38344,0.649883,0.431278,0.617799,0.249918,0.100199,0.39418,0.649128,0.416442,0.612206,0.24555,0.100526
CHE,2009,0.409091,0.659268,0.399218,0.626666,0.232,0.108732,0.417764,0.665935,0.402721,0.616236,0.220319,0.11038
CHE,2010,0.389019,0.648707,0.42362,0.613021,0.241691,0.109602,0.394342,0.64771,0.419426,0.604083,0.238386,0.109575
CHE,2011,0.397904,0.645212,0.408558,0.605321,0.248747,0.10604,0.401117,0.648895,0.418622,0.59189,0.240054,0.107093
CHE,2012,0.373861,0.635848,0.42739,0.612994,0.2587,0.105452,0.379456,0.633517,0.422448,0.601403,0.254973,0.105354
CHE,2013,0.361989,0.631309,0.445637,0.604348,0.265104,0.103587,0.365424,0.622235,0.429712,0.597635,0.26988,0.101587
CHE,2014,0.373906,0.636662,0.435905,0.602782,0.262284,0.101054,0.372683,0.635066,0.434392,0.604023,0.258391,0.0998056
CHE,2015,0.375677,0.641356,0.437929,0.60667,0.255796,0.102848,0.369266,0.638379,0.446456,0.602776,0.251365,0.104053
CHE,2016,0.369794,0.644035,0.445993,0.614899,0.250664,0.1053,0.362823,0.640615,0.45698,0.607886,0.246912,0.106898
CHE,2017,0.370293,0.647009,0.445598,0.620999,0.25213,0.100861,0.363031,0.643698,0.454881,0.617012,0.248737,0.101481
CHE,2018,0.360227,0.643137,0.459605,0.615551,0.254098,0.102764,0.347113,0.646045,0.474653,0.62979,0.246233,0.102535
CHE,2019,0.364266,0.640396,0.44877,0.615305,0.258636,0.100968,0.351826,0.643669,0.463635,0.629467,0.24997,0.100832
CHE,2020,0.374284,0.63077,0.422874,0.606531,0.264322,0.104908,0.358728,0.642687,0.456477,0.622067,0.24503,0.106723
CHE,2021,0.350384,0.629873,0.456559,0.612165,0.258655,0.111472,0.340861,0.647069,0.479876,0.638097,0.2402,0.110589
CHE,2022,0.339107,0.628207,0.47721,0.605814,0.258513,0.11328,0.33821,0.64686,0.487645,0.632939,0.239664,0.111929
CHL,1995,0.598738,0.743327,0.20813,0.694708,0.201401,0.0552718,0.598738,0.743327,0.20813,0.694708,0.201401,0.0552718
CHL,1996,0.62193,0.759026,0.194296,0.705604,0.187214,0.0537598,0.631551,0.765541,0.191075,0.701244,0.182702,0.0517565
CHL,1997,0.609402,0.744769,0.191355,0.707413,0.196396,0.0588353,0.61035,0.747251,0.194954,0.702223,0.196259,0.0555024
CHL,1998,0.614633,0.74605,0.186513,0.704599,0.192954,0.0609968,0.607374,0.741886,0.192587,0.698445,0.201844,0.0552221
CHL,1999,0.611657,0.761512,0.21161,0.708166,0.173198,0.0652903,0.605585,0.751675,0.209379,0.69773,0.189715,0.0573953
CHL,2000,0.594895,0.748369,0.223309,0.687275,0.184228,0.0674024,0.58962,0.735699,0.21528,0.678554,0.207587,0.0576399
CHL,2001,0.585408,0.749056,0.237177,0.689978,0.181879,0.0690652,0.583148,0.736885,0.226106,0.679931,0.204234,0.0586871
CHL,2002,0.577855,0.744814,0.240587,0.693967,0.18124,0.0739459,0.576887,0.731082,0.225374,0.684175,0.2072,0.0618725
CHL,2003,0.553603,0.733225,0.263599,0.681422,0.187438,0.0793372,0.551036,0.71516,0.244046,0.672517,0.220435,0.0641353
CHL,2004,0.537535,0.730148,0.289143,0.666149,0.192431,0.0774218,0.544899,0.711654,0.251159,0.663941,0.225942,0.0624246
CHL,2005,0.535688,0.723996,0.280406,0.671554,0.20078,0.075224,0.543716,0.703822,0.238517,0.671254,0.24471,0.0602705
CHL,2006,0.515154,0.726588,0.304396,0.694601,0.201213,0.0721987,0.536238,0.704408,0.240651,0.69881,0.250264,0.0573256
CHL,2007,0.516083,0.726573,0.304763,0.690669,0.198762,0.0746647,0.539143,0.704333,0.238004,0.694066,0.247544,0.0589678
CHL,2008,0.538612,0.715728,0.263067,0.673274,0.213019,0.071253,0.541556,0.69346,0.224922,0.675362,0.276012,0.0549136
CHL,2009,0.55349,0.725419,0.246793,0.696652,0.194378,0.0802031,0.561045,0.709291,0.210436,0.704473,0.251391,0.05917
CHL,2010,0.553205,0.723912,0.254167,0.671634,0.205006,0.0710814,0.557817,0.704347,0.216006,0.678359,0.26882,0.0524453
CHL,2011,0.558714,0.718982,0.245808,0.652008,0.210334,0.0706838,0.564451,0.701084,0.209092,0.653461,0.277763,0.05066
CHL,2012,0.560294,0.713298,0.229256,0.667394,0.216041,0.0706604,0.565763,0.699852,0.198442,0.675709,0.286621,0.0501624
CHL,2013,0.581403,0.713846,0.209801,0.631282,0.213703,0.072451,0.591408,0.705664,0.177893,0.642278,0.276657,0.0519985
CHL,2014,0.577279,0.714497,0.22264,0.616323,0.215811,0.0696917,0.58942,0.709802,0.188854,0.637436,0.27034,0.049697
CHL,2015,0.582488,0.721392,0.211068,0.658099,0.205824,0.0727838,0.594042,0.716538,0.179045,0.684163,0.261718,0.0529381
CHL,2016,0.594826,0.733991,0.207523,0.670604,0.192103,0.0739058,0.605091,0.727566,0.177442,0.69023,0.245515,0.0533547
CHL,2017,0.59948,0.73575,0.202198,0.673945,0.189944,0.074306,0.607052,0.727183,0.174017,0.69034,0.247027,0.0530161
CHL,2018,0.598685,0.733546,0.206203,0.65402,0.194722,0.0717324,0.544022,0.720955,0.253886,0.696897,0.246729,0.0459684
CHL,2019,0.591151,0.718643,0.199014,0.640616,0.202829,0.0785288,0.544417,0.708066,0.238435,0.686348,0.250907,0.049313
CHL,2020,0.592143,0.718737,0.20447,0.619135,0.197088,0.0841746,0.547635,0.707376,0.242463,0.658826,0.24577,0.0513792
CHL,2021,0.596959,0.713698,0.192129,0.607607,0.207287,0.0790143,0.550297,0.697632,0.227031,0.648966,0.258705,0.0496032
CHL,2022,0.588103,0.710098,0.200973,0.607023,0.210735,0.0791673,0.546499,0.69594,0.231793,0.644717,0.258626,0.0506358
CHN,1995,0.455704,0.56686,0.16519,0.672897,0.297841,0.135299,0.455704,0.56686,0.16519,0.672897,0.297841,0.135299
CHN,1996,0.466412,0.578604,0.164117,0.683609,0.291649,0.129747,0.470043,0.573565,0.15107,0.685256,0.286867,0.139569
CHN,1997,0.455316,0.567722,0.166622,0.674617,0.29264,0.139637,0.452723,0.554678,0.149998,0.67971,0.278889,0.168951
CHN,1998,0.450558,0.562092,0.164408,0.678395,0.286572,0.151336,0.441019,0.534634,0.137228,0.682193,0.264492,0.213957
CHN,1999,0.449485,0.559457,0.161297,0.681798,0.26875,0.171793,0.435152,0.51864,0.12178,0.685569,0.238101,0.282902
CHN,2000,0.436455,0.554213,0.174819,0.673606,0.264766,0.18102,0.412769,0.500487,0.129094,0.67949,0.224322,0.337455
CHN,2001,0.460102,0.568182,0.160835,0.671997,0.274779,0.157039,0.433731,0.511548,0.115069,0.676267,0.226271,0.319762
CHN,2002,0.46004,0.576366,0.171776,0.677199,0.272406,0.151227,0.436788,0.518054,0.119772,0.678499,0.219098,0.31967
CHN,2003,0.438316,0.556832,0.183494,0.645887,0.299374,0.143794,0.416353,0.498214,0.127123,0.643949,0.236078,0.315066
CHN,2004,0.415606,0.544285,0.206715,0.622492,0.3265,0.129216,0.40253,0.489774,0.141288,0.617493,0.250094,0.285299
CHN,2005,0.411492,0.549302,0.223164,0.617531,0.32847,0.122228,0.400777,0.493088,0.150834,0.612004,0.254817,0.256915
CHN,2006,0.403553,0.544893,0.231733,0.609924,0.331195,0.123912,0.390041,0.486311,0.158944,0.605682,0.256339,0.261223
CHN,2007,0.396497,0.530952,0.229046,0.587022,0.347923,0.121124,0.390751,0.484502,0.160832,0.58291,0.261201,0.252908
CHN,2008,0.393797,0.519739,0.217095,0.580122,0.360735,0.119526,0.390033,0.480134,0.156198,0.576839,0.267422,0.247584
CHN,2009,0.401234,0.502566,0.167335,0.605568,0.375577,0.121856,0.392938,0.464367,0.118208,0.604273,0.279017,0.267806
CHN,2010,0.392915,0.49422,0.173201,0.5849,0.382992,0.122788,0.384613,0.455921,0.123339,0.578153,0.284272,0.270736
CHN,2011,0.388859,0.489683,0.172403,0.584815,0.373905,0.136412,0.384221,0.45451,0.122316,0.574651,0.276238,0.30051
CHN,2012,0.389809,0.483516,0.160422,0.584125,0.37774,0.138744,0.383388,0.451423,0.11787,0.577206,0.278086,0.306609
CHN,2013,0.384448,0.476907,0.158416,0.583646,0.387462,0.135632,0.370105,0.440687,0.122073,0.578197,0.28622,0.303535
CHN,2014,0.382966,0.477009,0.16263,0.578264,0.390741,0.132251,0.361043,0.439378,0.134897,0.580697,0.290904,0.286111
CHN,2015,0.401488,0.488667,0.152916,0.570109,0.386995,0.124338,0.367636,0.440161,0.126018,0.575508,0.290904,0.286849
CHN,2016,0.411562,0.493514,0.141484,0.579231,0.381345,0.125141,0.373026,0.438716,0.112744,0.582648,0.28844,0.299647
CHN,2017,0.421212,0.497095,0.133519,0.568333,0.3795,0.123404,0.382053,0.443279,0.10715,0.571399,0.286089,0.297317
CHN,2018,0.421882,0.492612,0.127672,0.553993,0.374152,0.133236,0.37967,0.444191,0.112899,0.571489,0.277268,0.323139
CHN,2019,0.421487,0.496567,0.136675,0.549329,0.371785,0.131648,0.37849,0.448126,0.122374,0.569038,0.275397,0.318805
CHN,2020,0.419556,0.492069,0.132947,0.545432,0.374779,0.133152,0.379862,0.446577,0.117115,0.569654,0.281011,0.299384
CHN,2021,0.417966,0.499164,0.146955,0.552541,0.375893,0.124942,0.376481,0.452256,0.131068,0.578139,0.272228,0.313598
CHN,2022,0.407944,0.487804,0.148692,0.537083,0.388487,0.123708,0.373652,0.445653,0.128815,0.558942,0.282927,0.296361
CIV,1995,0.570072,0.746677,0.235883,0.748697,0.138504,0.114819,0.570072,0.746677,0.235883,0.748697,0.138504,0.114819
CIV,1996,0.565192,0.758901,0.256639,0.754793,0.131463,0.109636,0.549624,0.750672,0.267701,0.751019,0.136819,0.112509
CIV,1997,0.55294,0.755425,0.272229,0.743806,0.14281,0.101764,0.546803,0.744139,0.26845,0.735097,0.146419,0.109759
CIV,1998,0.566374,0.760297,0.26026,0.745113,0.148822,0.0908807,0.549445,0.745223,0.266766,0.733891,0.153428,0.10121
CIV,1999,0.579709,0.76298,0.235334,0.778773,0.142439,0.0945802,0.566551,0.745663,0.236852,0.756221,0.150692,0.102634
CIV,2000,0.600541,0.782968,0.239181,0.762715,0.119064,0.0979684,0.587765,0.77576,0.251884,0.746355,0.11664,0.105244
CIV,2001,0.608773,0.797071,0.249317,0.755257,0.108568,0.0943604,0.573148,0.780086,0.268704,0.770132,0.109575,0.109564
CIV,2002,0.588146,0.807776,0.285401,0.769551,0.101002,0.0912219,0.563708,0.78998,0.289998,0.780255,0.0989627,0.112983
CIV,2003,0.589796,0.785948,0.259172,0.756842,0.109204,0.104849,0.602577,0.795053,0.249897,0.770224,0.0993746,0.103095
CIV,2004,0.585369,0.79382,0.277352,0.751577,0.10208,0.1041,0.571243,0.791368,0.288541,0.762889,0.0981588,0.107005
CIV,2005,0.571793,0.790795,0.289399,0.756745,0.113327,0.0958783,0.553883,0.789036,0.304533,0.772178,0.106945,0.100842
CIV,2006,0.57772,0.809816,0.29944,0.775099,0.100291,0.0898934,0.556844,0.806566,0.314613,0.793744,0.096147,0.0955896
CIV,2007,0.595897,0.803148,0.270164,0.767128,0.109106,0.0877463,0.577003,0.796398,0.279925,0.783764,0.103267,0.095279
CIV,2008,0.585457,0.797155,0.273916,0.772854,0.117354,0.0854914,0.571767,0.784093,0.269643,0.787432,0.113023,0.0968154
CIV,2009,0.584758,0.813473,0.288472,0.792851,0.102212,0.0843147,0.586202,0.799874,0.266121,0.802914,0.0982578,0.0959864
CIV,2010,0.578856,0.796077,0.272867,0.796069,0.126695,0.0772282,0.591348,0.783187,0.239295,0.801681,0.123261,0.08905
CIV,2011,0.622429,0.840208,0.270116,0.806243,0.0941902,0.0656016,0.642313,0.829573,0.233119,0.80328,0.087385,0.0778051
CIV,2012,0.581414,0.763258,0.228713,0.795072,0.166057,0.0706858,0.60138,0.764063,0.20322,0.80053,0.150147,0.0808357
CIV,2013,0.541793,0.689223,0.184342,0.79976,0.246194,0.0645836,0.55953,0.692805,0.165544,0.805074,0.223989,0.0725613
CIV,2014,0.528419,0.665731,0.170965,0.803159,0.272836,0.0614324,0.548167,0.679158,0.161557,0.810806,0.238866,0.0695332
CIV,2015,0.588638,0.711199,0.15109,0.811174,0.230381,0.0584202,0.625331,0.730859,0.129254,0.816439,0.199972,0.0662439
CIV,2016,0.586532,0.7028,0.144537,0.804415,0.235932,0.0612679,0.621235,0.721368,0.123663,0.809729,0.209018,0.0659812
CIV,2017,0.627681,0.747057,0.152053,0.785097,0.195514,0.0574285,0.643652,0.756815,0.142919,0.791803,0.179411,0.0619233
CIV,2018,0.654522,0.767334,0.145963,0.77288,0.199196,0.0334701,0.654073,0.779145,0.157348,0.794873,0.180052,0.0356018
CIV,2019,0.6466,0.75574,0.142974,0.763357,0.196499,0.0477605,0.648101,0.767662,0.151644,0.788434,0.178521,0.0493333
CIV,2020,0.666361,0.757748,0.117794,0.775821,0.19484,0.0474118,0.661245,0.754633,0.115679,0.8073,0.189212,0.0480728
CIV,2021,0.659036,0.760713,0.130016,0.782035,0.19334,0.0459471,0.648706,0.75092,0.124655,0.819981,0.193833,0.0473365
CIV,2022,0.632875,0.743306,0.145053,0.761313,0.210997,0.0456979,0.626331,0.743586,0.146134,0.802378,0.199279,0.0478194
CMR,1995,0.618665,0.749183,0.18744,0.696321,0.144253,0.106564,0.618665,0.749183,0.18744,0.696321,0.144253,0.106564
CMR,1996,0.626325,0.756431,0.196473,0.662203,0.134108,0.109461,0.605419,0.747116,0.212749,0.666029,0.141253,0.111631
CMR,1997,0.604228,0.740611,0.222146,0.613936,0.15181,0.107579,0.602753,0.730801,0.211438,0.605605,0.155808,0.113411
CMR,1998,0.624313,0.745753,0.189777,0.63991,0.14983,0.104417,0.609192,0.73218,0.195873,0.627899,0.15438,0.114864
CMR,1999,0.636179,0.746716,0.171294,0.645302,0.143711,0.109573,0.627166,0.733686,0.168275,0.633009,0.151076,0.115792
CMR,2000,0.636683,0.74945,0.185334,0.608453,0.140957,0.109593,0.630856,0.73617,0.177108,0.59463,0.152259,0.111521
CMR,2001,0.61325,0.737056,0.199834,0.619544,0.151433,0.111511,0.609007,0.729083,0.199441,0.602064,0.157598,0.112472
CMR,2002,0.620294,0.735639,0.194019,0.594503,0.151846,0.112515,0.612548,0.730141,0.202855,0.579689,0.15377,0.114821
CMR,2003,0.642235,0.745626,0.15642,0.660983,0.13788,0.116495,0.627797,0.74,0.174373,0.64346,0.142587,0.114141
CMR,2004,0.624621,0.741359,0.182742,0.638815,0.143947,0.114694,0.619888,0.738082,0.189959,0.622211,0.148891,0.111956
CMR,2005,0.625335,0.746978,0.182013,0.668317,0.141261,0.111761,0.615094,0.739076,0.192625,0.643643,0.146944,0.112905
CMR,2006,0.624003,0.751717,0.19663,0.649511,0.145387,0.102896,0.607763,0.737746,0.207555,0.626255,0.154253,0.108333
CMR,2007,0.611994,0.747271,0.206538,0.654975,0.150503,0.102226,0.589311,0.729952,0.223043,0.630557,0.159614,0.112097
CMR,2008,0.63071,0.743317,0.175064,0.643239,0.154253,0.10243,0.605336,0.726302,0.19593,0.617395,0.163075,0.110152
CMR,2009,0.64709,0.752389,0.159415,0.660535,0.145063,0.102548,0.61994,0.731203,0.175054,0.635592,0.155836,0.109639
CMR,2010,0.64012,0.758225,0.179389,0.658371,0.142312,0.0994637,0.611019,0.730061,0.188718,0.63079,0.160422,0.107796
CMR,2011,0.624959,0.742178,0.18246,0.642441,0.149273,0.108549,0.599222,0.716673,0.193251,0.607765,0.167584,0.115878
CMR,2012,0.624696,0.744831,0.184426,0.651397,0.146079,0.10909,0.604513,0.719999,0.186283,0.619951,0.163741,0.115441
CMR,2013,0.615737,0.740943,0.19132,0.654433,0.15076,0.108297,0.593765,0.713207,0.191262,0.624494,0.173265,0.114314
CMR,2014,0.619554,0.73957,0.186315,0.644159,0.16162,0.0988095,0.58931,0.711526,0.196032,0.623449,0.185155,0.105951
CMR,2015,0.629707,0.741852,0.172345,0.650701,0.153098,0.10505,0.600564,0.710397,0.175106,0.627237,0.178714,0.111578
CMR,2016,0.622288,0.735647,0.171525,0.660894,0.159659,0.104694,0.595744,0.702259,0.169657,0.627827,0.183883,0.115791
CMR,2017,0.627092,0.74032,0.172337,0.657015,0.161739,0.0979409,0.60009,0.707451,0.171593,0.62567,0.185581,0.108098
CMR,2018,0.635453,0.743505,0.166365,0.649486,0.160114,0.096381,0.597848,0.713935,0.180072,0.64467,0.181149,0.10506
CMR,2019,0.644576,0.747064,0.158593,0.646234,0.153987,0.0989491,0.605099,0.714162,0.170345,0.640245,0.177335,0.107394
CMR,2020,0.662161,0.750163,0.13828,0.636404,0.141029,0.108809,0.62033,0.715386,0.150551,0.631383,0.16338,0.116769
CMR,2021,0.648052,0.749535,0.158055,0.642077,0.148016,0.102449,0.597794,0.714532,0.180624,0.646302,0.173063,0.112453
CMR,2022,0.642567,0.759249,0.179651,0.649491,0.137819,0.102932,0.602469,0.729835,0.19479,0.653867,0.154317,0.11278
COL,1995,0.697548,0.748869,0.0636135,0.806761,0.177782,0.0733491,0.697548,0.748869,0.0636135,0.806761,0.177782,0.0733491
COL,1996,0.701307,0.759251,0.0717647,0.807418,0.16839,0.072359,0.697865,0.756205,0.0722121,0.807893,0.169992,0.0738026
COL,1997,0.715828,0.768947,0.0660338,0.804427,0.15768,0.0733734,0.710614,0.767295,0.0707042,0.801666,0.157275,0.07526
COL,1998,0.725667,0.778164,0.0657337,0.79863,0.149055,0.0727803,0.721435,0.777142,0.0698286,0.797768,0.147694,0.0749315
COL,1999,0.748327,0.811345,0.0790542,0.79715,0.110472,0.0781833,0.751827,0.813474,0.0771739,0.798803,0.107439,0.0797976
COL,2000,0.713128,0.804694,0.116214,0.787907,0.109395,0.0859113,0.719815,0.805059,0.107967,0.789539,0.106814,0.0882334
COL,2001,0.715449,0.798432,0.105373,0.787515,0.114704,0.0868642,0.719139,0.798394,0.100389,0.789474,0.111862,0.0904848
COL,2002,0.714471,0.789593,0.0962529,0.780461,0.122956,0.0874516,0.720032,0.788675,0.0879524,0.78046,0.119188,0.0934241
COL,2003,0.701073,0.779263,0.102585,0.7622,0.130878,0.0898591,0.712022,0.777729,0.0863723,0.760746,0.125372,0.0984646
COL,2004,0.690452,0.772529,0.108026,0.759785,0.138783,0.0886879,0.701424,0.770169,0.0909352,0.755978,0.132844,0.0972117
COL,2005,0.693114,0.770726,0.102886,0.754343,0.141331,0.0879438,0.704452,0.769515,0.0868353,0.74927,0.137129,0.0939662
COL,2006,0.683396,0.763736,0.109651,0.73269,0.147037,0.0892269,0.694485,0.759996,0.089875,0.728922,0.146916,0.0927138
COL,2007,0.684215,0.759602,0.103041,0.73162,0.152065,0.0883333,0.693084,0.754068,0.0840065,0.725943,0.156473,0.0905683
COL,2008,0.686768,0.762917,0.106008,0.718333,0.152066,0.0850166,0.698517,0.756219,0.0812258,0.71039,0.154129,0.0913709
COL,2009,0.693529,0.76733,0.101671,0.72588,0.144529,0.0881407,0.70731,0.761881,0.0758009,0.719931,0.14685,0.0947458
COL,2010,0.700217,0.767426,0.093034,0.72242,0.141909,0.0906649,0.711908,0.761454,0.0696285,0.711571,0.147795,0.0967326
COL,2011,0.69156,0.760671,0.0967867,0.714052,0.1485,0.0908293,0.700005,0.748652,0.069693,0.698026,0.1624,0.0956219
COL,2012,0.700924,0.767923,0.0950601,0.70481,0.140711,0.091366,0.706615,0.753751,0.0679321,0.693868,0.157084,0.096113
COL,2013,0.695893,0.765153,0.0983331,0.704339,0.140594,0.0942527,0.701899,0.747921,0.06583,0.699101,0.159996,0.100733
COL,2014,0.705081,0.771922,0.0965544,0.692266,0.132415,0.0956625,0.713958,0.760027,0.0656901,0.701297,0.146731,0.0996383
COL,2015,0.698543,0.774015,0.105678,0.714171,0.130739,0.0952458,0.714792,0.7629,0.0659965,0.728946,0.142766,0.100366
COL,2016,0.703312,0.779566,0.105994,0.719417,0.131682,0.088752,0.718364,0.764993,0.0636517,0.732572,0.144415,0.098333
COL,2017,0.706593,0.783057,0.106734,0.716397,0.127818,0.0891245,0.722094,0.769372,0.0646341,0.731471,0.13808,0.0986973
COL,2018,0.699686,0.77575,0.10873,0.699578,0.129955,0.0942944,0.709404,0.762179,0.0719578,0.733416,0.136147,0.102749
COL,2019,0.69356,0.771349,0.111511,0.697591,0.131596,0.0970557,0.708113,0.760341,0.0713038,0.73247,0.13635,0.105013
COL,2020,0.717037,0.783516,0.0975748,0.681312,0.119904,0.0965793,0.741777,0.784055,0.058847,0.718434,0.118667,0.104507
COL,2021,0.702811,0.781854,0.111726,0.707478,0.132924,0.0852214,0.729035,0.777368,0.0647851,0.746046,0.130711,0.0953725
COL,2022,0.671023,0.771207,0.140623,0.712427,0.151477,0.0773167,0.701857,0.758278,0.075322,0.749058,0.14796,0.088818
CRI,1995,0.562457,0.793341,0.269129,0.857894,0.149947,0.0567122,0.562457,0.793341,0.269129,0.857894,0.149947,0.0567122
CRI,1996,0.570157,0.805039,0.276526,0.849401,0.139942,0.0550188,0.562868,0.799504,0.278783,0.848815,0.144699,0.055797
CRI,1997,0.554779,0.788432,0.277515,0.841946,0.157745,0.053823,0.54688,0.781464,0.279683,0.838748,0.164077,0.0553126
CRI,1998,0.518703,0.769216,0.30235,0.828554,0.175752,0.0550321,0.51288,0.764966,0.305295,0.825713,0.181789,0.0553619
CRI,1999,0.51928,0.77134,0.312373,0.806917,0.170101,0.0585593,0.506026,0.766704,0.325892,0.799889,0.176852,0.0585534
CRI,2000,0.510428,0.784921,0.323196,0.849309,0.160148,0.0549306,0.499675,0.785576,0.338838,0.843769,0.161603,0.0547718
CRI,2001,0.51935,0.784059,0.315887,0.837988,0.157807,0.0581335,0.506496,0.788653,0.338451,0.833671,0.155677,0.0576252
CRI,2002,0.534366,0.787444,0.302297,0.837183,0.15362,0.0589358,0.513456,0.786733,0.328558,0.831748,0.156101,0.0582081
CRI,2003,0.535022,0.792186,0.308413,0.833829,0.14922,0.058594,0.513753,0.790346,0.333691,0.828891,0.153024,0.0582208
CRI,2004,0.525909,0.793301,0.322161,0.829997,0.148769,0.0579295,0.505239,0.793439,0.349396,0.824854,0.151261,0.0585229
CRI,2005,0.523859,0.796106,0.329125,0.827182,0.147289,0.0566051,0.500437,0.794239,0.358073,0.82051,0.152632,0.0573249
CRI,2006,0.514957,0.780441,0.33015,0.804132,0.16101,0.0585487,0.489843,0.779801,0.36377,0.797091,0.165691,0.0600086
CRI,2007,0.516412,0.770949,0.316278,0.80479,0.171903,0.0571482,0.487131,0.768383,0.353413,0.795817,0.177315,0.0588008
CRI,2008,0.522647,0.767076,0.304235,0.803418,0.171608,0.0613168,0.493594,0.763801,0.341088,0.792193,0.176702,0.0622688
CRI,2009,0.536886,0.769127,0.291308,0.797236,0.158106,0.0727663,0.524987,0.772839,0.314896,0.787093,0.156253,0.0690921
CRI,2010,0.537622,0.764711,0.291035,0.780279,0.158924,0.0763656,0.518908,0.762648,0.318572,0.765103,0.165765,0.0703877
CRI,2011,0.539339,0.762591,0.288997,0.772504,0.159317,0.078092,0.525322,0.761011,0.314078,0.750415,0.166683,0.0709731
CRI,2012,0.545634,0.773302,0.29267,0.777899,0.151314,0.0753842,0.533222,0.774427,0.318052,0.75838,0.156063,0.0686513
CRI,2013,0.540733,0.76782,0.289527,0.784338,0.152982,0.0791986,0.5229,0.767414,0.318557,0.767568,0.159421,0.071278
CRI,2014,0.537981,0.768226,0.295659,0.778752,0.152075,0.0796988,0.519644,0.773125,0.329007,0.770441,0.153991,0.07215
CRI,2015,0.538073,0.765852,0.294693,0.772938,0.155439,0.0787091,0.517334,0.770095,0.330438,0.764927,0.158471,0.0708627
CRI,2016,0.526171,0.764231,0.3045,0.781805,0.158795,0.0769739,0.504886,0.766564,0.339218,0.771413,0.16505,0.0691439
CRI,2017,0.530353,0.769062,0.304204,0.784701,0.15896,0.0719782,0.513202,0.770844,0.331889,0.776291,0.164908,0.0644338
CRI,2018,0.519903,0.758277,0.309004,0.771427,0.168356,0.0733667,0.493713,0.770837,0.35505,0.780518,0.165971,0.0664351
CRI,2019,0.518568,0.761631,0.319656,0.76039,0.161335,0.0770337,0.492973,0.774954,0.366058,0.770319,0.159365,0.0702104
CRI,2020,0.533975,0.748264,0.302464,0.708476,0.170914,0.0808219,0.506862,0.755384,0.345094,0.720155,0.169585,0.0752412
CRI,2021,0.506089,0.742418,0.325448,0.726165,0.181734,0.0758476,0.492362,0.758443,0.359131,0.740903,0.173694,0.0710977
CRI,2022,0.489009,0.743118,0.353324,0.719196,0.180298,0.0765833,0.471931,0.76169,0.395048,0.733476,0.17221,0.0738011
CYP,1995,0.359948,0.793458,0.553838,0.782739,0.145777,0.0607652,0.359948,0.793458,0.553838,0.782739,0.145777,0.0607652
CYP,1996,0.365596,0.794366,0.552999,0.775355,0.142084,0.0635502,0.369835,0.794354,0.547848,0.774884,0.142914,0.0627322
CYP,1997,0.360098,0.790486,0.554518,0.776149,0.137237,0.0722766,0.36507,0.789579,0.550611,0.770978,0.138604,0.0716251
CYP,1998,0.3645,0.794594,0.555941,0.773632,0.126832,0.0785737,0.367083,0.792125,0.555543,0.765092,0.129311,0.0782226
CYP,1999,0.355847,0.792393,0.560068,0.779452,0.129548,0.0780588,0.35861,0.78911,0.559342,0.769655,0.133333,0.0769439
CYP,2000,0.340054,0.797336,0.58896,0.776422,0.131258,0.0714064,0.344698,0.796278,0.586416,0.770066,0.133857,0.0697342
CYP,2001,0.346703,0.797167,0.585598,0.769238,0.129189,0.0736431,0.360305,0.800165,0.574614,0.765487,0.130142,0.0700483
CYP,2002,0.360623,0.788672,0.565644,0.756745,0.132304,0.0790245,0.36777,0.791799,0.562262,0.754149,0.134969,0.074229
CYP,2003,0.377854,0.77911,0.542441,0.739723,0.137642,0.0832476,0.384855,0.784813,0.541137,0.739106,0.139705,0.0767926
CYP,2004,0.372538,0.777361,0.546813,0.740331,0.143364,0.0792755,0.376862,0.780479,0.548476,0.735889,0.146874,0.074228
CYP,2005,0.384492,0.778505,0.530116,0.743259,0.14465,0.0768446,0.378611,0.777699,0.543239,0.734646,0.152416,0.0716703
CYP,2006,0.381741,0.764491,0.522621,0.732366,0.156113,0.0793955,0.36957,0.766442,0.544256,0.7292,0.162083,0.0732235
CYP,2007,0.388547,0.760973,0.519437,0.71698,0.159058,0.0799691,0.377815,0.760784,0.537985,0.711858,0.166603,0.0742259
CYP,2008,0.449404,0.759083,0.452377,0.684559,0.164145,0.0767724,0.434028,0.756471,0.472776,0.682021,0.171007,0.0707241
CYP,2009,0.447787,0.755721,0.449692,0.684767,0.152052,0.0922274,0.433231,0.752022,0.466256,0.683724,0.159419,0.0843927
CYP,2010,0.459778,0.792949,0.438802,0.759274,0.13209,0.074961,0.448126,0.787568,0.450334,0.753758,0.13924,0.0681996
CYP,2011,0.45826,0.801211,0.451249,0.760005,0.122947,0.0758421,0.454164,0.790528,0.450561,0.746545,0.135496,0.0689039
CYP,2012,0.454877,0.810218,0.462953,0.767554,0.114325,0.0754571,0.455772,0.797356,0.45283,0.75433,0.125864,0.0706013
CYP,2013,0.422036,0.822273,0.508711,0.786768,0.105461,0.0722653,0.428019,0.80758,0.490468,0.773875,0.11558,0.0681219
CYP,2014,0.400629,0.821231,0.533099,0.788975,0.107834,0.0709353,0.402186,0.811164,0.518943,0.788098,0.112924,0.0651044
CYP,2015,0.406754,0.805579,0.526358,0.757707,0.1173,0.0771208,0.419061,0.798074,0.502159,0.754767,0.120556,0.0709451
CYP,2016,0.390769,0.800112,0.52897,0.773849,0.128256,0.0716315,0.406473,0.789283,0.499026,0.767115,0.135738,0.0658413
CYP,2017,0.37068,0.787438,0.545218,0.764389,0.142271,0.0702901,0.385505,0.774172,0.51431,0.755705,0.151814,0.0645931
CYP,2018,0.378667,0.790462,0.537548,0.766061,0.139312,0.0702262,0.379396,0.786811,0.522984,0.779019,0.137922,0.0636143
CYP,2019,0.374728,0.773573,0.540997,0.73724,0.148318,0.0781092,0.379117,0.768792,0.520296,0.748949,0.147251,0.0708851
CYP,2020,0.354717,0.746918,0.563767,0.695679,0.159512,0.0935698,0.359223,0.743318,0.541469,0.709356,0.156095,0.0844956
CYP,2021,0.337219,0.759739,0.577725,0.731352,0.156102,0.0841588,0.344263,0.757646,0.555819,0.743736,0.150103,0.0766345
CYP,2022,0.337306,0.738249,0.579849,0.691462,0.175737,0.0860141,0.343685,0.738073,0.560335,0.703842,0.167156,0.0777421
CZE,1995,0.384359,0.614977,0.354987,0.649651,0.259524,0.1255,0.384359,0.614977,0.354987,0.649651,0.259524,0.1255
CZE,1996,0.391041,0.613853,0.339744,0.655825,0.269561,0.116585,0.386006,0.610271,0.342412,0.654958,0.274019,0.11571
CZE,1997,0.408189,0.632687,0.338952,0.662331,0.243315,0.123998,0.396754,0.623953,0.34548,0.657633,0.251718,0.123807
CZE,1998,0.403236,0.634473,0.353346,0.65442,0.244535,0.120992,0.383666,0.619327,0.364889,0.645845,0.257523,0.123422
CZE,1999,0.401027,0.636617,0.361627,0.651472,0.239869,0.123514,0.37841,0.619767,0.377273,0.63974,0.255289,0.125659
CZE,2000,0.388497,0.633647,0.383241,0.639676,0.246407,0.119946,0.366544,0.619504,0.401817,0.629542,0.261899,0.121073
CZE,2001,0.396893,0.636656,0.373695,0.641601,0.247047,0.116297,0.369582,0.61992,0.397571,0.629671,0.264823,0.117535
CZE,2002,0.41123,0.625563,0.337812,0.634476,0.249961,0.124476,0.374103,0.602328,0.367817,0.620487,0.269541,0.128811
CZE,2003,0.410451,0.614115,0.326694,0.623407,0.252242,0.133643,0.373027,0.590168,0.357517,0.607361,0.272661,0.137677
CZE,2004,0.395249,0.608326,0.351418,0.606334,0.265758,0.125916,0.359946,0.587415,0.387418,0.58714,0.290438,0.12713
CZE,2005,0.392298,0.606532,0.354918,0.603614,0.269901,0.123568,0.350603,0.583328,0.400533,0.581039,0.299501,0.124686
CZE,2006,0.378848,0.596767,0.364998,0.597044,0.282654,0.120579,0.334033,0.57614,0.420437,0.575845,0.314395,0.121722
CZE,2007,0.368973,0.579988,0.365954,0.576617,0.303901,0.116111,0.324822,0.559689,0.424372,0.553446,0.3391,0.11652
CZE,2008,0.381657,0.581785,0.354843,0.563992,0.305575,0.11264,0.324842,0.556407,0.427766,0.541336,0.346313,0.113689
CZE,2009,0.399676,0.604962,0.335478,0.611921,0.26891,0.126128,0.340076,0.57568,0.399587,0.589619,0.303198,0.127474
CZE,2010,0.40315,0.610878,0.349841,0.593777,0.26629,0.122833,0.336137,0.5763,0.424073,0.566326,0.309469,0.12596
CZE,2011,0.396405,0.603615,0.363058,0.570736,0.278387,0.117998,0.333343,0.567215,0.436848,0.535362,0.329026,0.120046
CZE,2012,0.387194,0.611674,0.386917,0.580178,0.274955,0.11337,0.32701,0.578525,0.461252,0.545287,0.324937,0.117092
CZE,2013,0.38679,0.612452,0.391973,0.575708,0.271489,0.116059,0.329483,0.58021,0.463299,0.541176,0.319783,0.120323
CZE,2014,0.37897,0.610527,0.403994,0.57317,0.275208,0.114265,0.325782,0.583087,0.473155,0.543807,0.320216,0.118875
CZE,2015,0.366717,0.599208,0.406858,0.571431,0.285627,0.115165,0.313769,0.570487,0.475231,0.540196,0.333126,0.121272
CZE,2016,0.368673,0.604391,0.4093,0.575908,0.279249,0.11636,0.311984,0.574046,0.482127,0.543555,0.328391,0.123397
CZE,2017,0.365919,0.59895,0.410926,0.567085,0.288221,0.11283,0.301995,0.567601,0.4959,0.535604,0.341944,0.120888
CZE,2018,0.369023,0.587889,0.396491,0.552009,0.297879,0.114232,0.292096,0.561976,0.504395,0.535057,0.350575,0.121645
CZE,2019,0.371943,0.583793,0.387602,0.546566,0.301864,0.114342,0.292875,0.555132,0.495376,0.52941,0.354262,0.122828
CZE,2020,0.37605,0.579103,0.377841,0.537404,0.293594,0.127303,0.293546,0.545829,0.48345,0.521838,0.346329,0.137306
CZE,2021,0.367692,0.572939,0.383074,0.535789,0.30868,0.118381,0.282769,0.543753,0.498175,0.52388,0.361473,0.130505
CZE,2022,0.360541,0.569274,0.389961,0.535265,0.320194,0.110532,0.270697,0.54206,0.518266,0.523598,0.37659,0.125404
DEU,1995,0.569557,0.663628,0.171088,0.54984,0.226304,0.110069,0.569557,0.663628,0.171088,0.54984,0.226304,0.110069
DEU,1996,0.584227,0.677918,0.175731,0.53315,0.221942,0.10014,0.586155,0.676762,0.171006,0.529843,0.222216,0.101022
DEU,1997,0.557616,0.667025,0.199838,0.547485,0.229834,0.103142,0.558909,0.663492,0.193453,0.540617,0.230847,0.104958
DEU,1998,0.548919,0.662711,0.206289,0.551616,0.235758,0.101532,0.548136,0.656386,0.19908,0.54375,0.237041,0.105723
DEU,1999,0.545922,0.661495,0.208015,0.555595,0.23421,0.104295,0.543923,0.653695,0.200831,0.546591,0.238278,0.107185
DEU,2000,0.535156,0.661668,0.229316,0.551694,0.238301,0.100031,0.536896,0.654383,0.215967,0.544,0.23993,0.104055
DEU,2001,0.535562,0.665861,0.236229,0.55158,0.23302,0.101119,0.534338,0.656518,0.224056,0.545311,0.236236,0.104872
DEU,2002,0.535659,0.671022,0.244061,0.554626,0.225325,0.103653,0.529347,0.657578,0.234241,0.54743,0.231339,0.1079
DEU,2003,0.538681,0.671745,0.242584,0.548527,0.222834,0.10542,0.524919,0.653708,0.238641,0.539679,0.233091,0.109933
DEU,2004,0.532499,0.672286,0.25931,0.539073,0.224946,0.102768,0.517033,0.651645,0.255019,0.527848,0.235909,0.108681
DEU,2005,0.527649,0.674435,0.269294,0.545074,0.225676,0.0998892,0.513517,0.652912,0.261112,0.533852,0.236766,0.106312
DEU,2006,0.514046,0.665996,0.28217,0.538506,0.23632,0.0976835,0.498896,0.64273,0.272671,0.527501,0.248556,0.105125
DEU,2007,0.495136,0.651356,0.294986,0.529586,0.250873,0.0977709,0.47773,0.627563,0.288735,0.518929,0.263505,0.106113
DEU,2008,0.494568,0.64722,0.286486,0.532844,0.248103,0.104677,0.476,0.622632,0.280129,0.523445,0.260718,0.115213
DEU,2009,0.518052,0.668769,0.268265,0.561821,0.218368,0.112863,0.499983,0.644221,0.261071,0.552486,0.229735,0.123389
DEU,2010,0.501163,0.657476,0.285081,0.548311,0.230281,0.112243,0.486351,0.632144,0.27257,0.53488,0.242292,0.1237
DEU,2011,0.490269,0.645323,0.291366,0.532162,0.244372,0.110305,0.478003,0.619207,0.275328,0.512857,0.257523,0.122601
DEU,2012,0.494861,0.656739,0.297887,0.543421,0.231794,0.111467,0.483665,0.629777,0.278753,0.524164,0.243428,0.12452
DEU,2013,0.492089,0.654406,0.296236,0.547931,0.231861,0.113733,0.478929,0.627879,0.280517,0.530984,0.243171,0.126889
DEU,2014,0.485809,0.650364,0.300473,0.547656,0.234604,0.115031,0.471143,0.625993,0.287473,0.538659,0.243885,0.127716
DEU,2015,0.47905,0.648596,0.310777,0.545553,0.234192,0.117212,0.467882,0.623473,0.291048,0.534587,0.242542,0.131802
DEU,2016,0.478863,0.648844,0.307028,0.553635,0.232908,0.118249,0.464987,0.621614,0.289725,0.540606,0.243112,0.133802
DEU,2017,0.469796,0.642782,0.313815,0.551237,0.240134,0.117084,0.457635,0.616678,0.295145,0.538864,0.249221,0.132629
DEU,2018,0.4644,0.635887,0.314517,0.54524,0.246528,0.117585,0.446924,0.614769,0.305436,0.549529,0.251456,0.131295
DEU,2019,0.459129,0.632736,0.318813,0.544541,0.248429,0.118835,0.443549,0.611717,0.306202,0.549206,0.252717,0.133538
DEU,2020,0.454666,0.62134,0.307492,0.542044,0.248619,0.130041,0.440567,0.60158,0.293325,0.548923,0.252175,0.147076
DEU,2021,0.439417,0.61665,0.321756,0.550831,0.250208,0.133142,0.430648,0.601079,0.304293,0.560087,0.24969,0.150073
DEU,2022,0.419191,0.604273,0.342016,0.541147,0.262543,0.133184,0.422623,0.595073,0.314498,0.548335,0.257099,0.147746
DNK,1995,0.471741,0.666111,0.289479,0.671448,0.199984,0.133904,0.471741,0.666111,0.289479,0.671448,0.199984,0.133904
DNK,1996,0.465579,0.665651,0.299745,0.667476,0.199528,0.13482,0.462885,0.662282,0.299834,0.665023,0.20381,0.133908
DNK,1997,0.455868,0.654816,0.295714,0.672771,0.213865,0.131319,0.454489,0.649857,0.292812,0.667213,0.219902,0.130824
DNK,1998,0.458992,0.653376,0.28953,0.671378,0.212712,0.133912,0.451584,0.645953,0.292124,0.665365,0.222191,0.132536
DNK,1999,0.44412,0.654844,0.316665,0.665447,0.207134,0.138022,0.429843,0.645754,0.328487,0.657287,0.21831,0.136665
DNK,2000,0.428941,0.652243,0.34006,0.656655,0.216778,0.130978,0.417732,0.642406,0.346258,0.648862,0.229912,0.130053
DNK,2001,0.423807,0.648557,0.339767,0.661481,0.216893,0.13455,0.410478,0.639288,0.350734,0.652376,0.229756,0.13355
DNK,2002,0.41921,0.65043,0.346653,0.667009,0.212505,0.137064,0.404811,0.642467,0.361465,0.65748,0.225062,0.135305
DNK,2003,0.42997,0.651151,0.335061,0.66012,0.211191,0.137659,0.410259,0.642198,0.356509,0.650585,0.224469,0.135832
DNK,2004,0.430877,0.648695,0.332774,0.654553,0.215028,0.136278,0.415397,0.640313,0.347973,0.646362,0.22777,0.133934
DNK,2005,0.438073,0.656401,0.341383,0.639539,0.209252,0.134348,0.425027,0.647693,0.351898,0.632759,0.22233,0.131382
DNK,2006,0.430258,0.646827,0.346779,0.624515,0.220752,0.132421,0.411553,0.638605,0.367354,0.618073,0.234515,0.129726
DNK,2007,0.425333,0.637812,0.347786,0.610946,0.228935,0.133253,0.409589,0.632325,0.36786,0.605491,0.239953,0.130741
DNK,2008,0.420518,0.636716,0.359441,0.601484,0.228113,0.135171,0.409813,0.632962,0.374024,0.596617,0.236514,0.133691
DNK,2009,0.44631,0.657741,0.335819,0.629598,0.193071,0.149188,0.427411,0.652492,0.359968,0.625279,0.203143,0.145581
DNK,2010,0.431267,0.65751,0.360206,0.628094,0.195566,0.146924,0.422826,0.650574,0.364953,0.624048,0.206375,0.144825
DNK,2011,0.43893,0.660744,0.357161,0.621046,0.196096,0.143161,0.422603,0.649159,0.370939,0.610764,0.210615,0.142026
DNK,2012,0.435432,0.660634,0.363655,0.619274,0.197932,0.141434,0.420428,0.648296,0.374038,0.60921,0.210226,0.143376
DNK,2013,0.429675,0.661625,0.370268,0.626439,0.198727,0.139648,0.414033,0.64887,0.380563,0.61708,0.21067,0.14278
DNK,2014,0.425318,0.657618,0.377232,0.6158,0.205224,0.137158,0.410834,0.647295,0.385953,0.612667,0.215076,0.140434
DNK,2015,0.423757,0.658252,0.381711,0.614325,0.208006,0.133742,0.412756,0.64611,0.383074,0.609163,0.217686,0.138834
DNK,2016,0.423567,0.654999,0.371564,0.622859,0.21331,0.131691,0.404398,0.642095,0.385303,0.616909,0.225877,0.135474
DNK,2017,0.419556,0.656277,0.380574,0.622011,0.214276,0.129447,0.403463,0.644462,0.390419,0.617283,0.226466,0.132686
DNK,2018,0.419186,0.65702,0.381329,0.623697,0.214023,0.128956,0.393554,0.652009,0.408014,0.633444,0.221457,0.130748
DNK,2019,0.419257,0.654426,0.387585,0.606755,0.218331,0.127242,0.398375,0.649628,0.406885,0.617505,0.224547,0.129046
DNK,2020,0.407769,0.636378,0.386352,0.591713,0.228193,0.135429,0.394494,0.634629,0.397319,0.604389,0.233113,0.135884
DNK,2021,0.380572,0.629121,0.416416,0.596877,0.239787,0.131092,0.389257,0.632493,0.396749,0.613073,0.238803,0.133462
DNK,2022,0.333186,0.625944,0.493941,0.592697,0.255348,0.118708,0.368579,0.631027,0.43342,0.605527,0.244595,0.125132
EGY,1995,0.607618,0.800897,0.273696,0.706181,0.127969,0.0711334,0.607618,0.800897,0.273696,0.706181,0.127969,0.0711334
EGY,1996,0.612651,0.795527,0.257151,0.711164,0.13326,0.0712126,0.613442,0.791294,0.252071,0.705562,0.132762,0.0759445
EGY,1997,0.659728,0.817621,0.218436,0.722829,0.111699,0.0706805,0.623367,0.791586,0.23333,0.720952,0.132643,0.0762932
EGY,1998,0.661373,0.805609,0.203094,0.710197,0.123741,0.0706498,0.590466,0.767415,0.248243,0.712804,0.163747,0.0774021
EGY,1999,0.671821,0.821039,0.201401,0.740902,0.110738,0.0682228,0.597781,0.785392,0.251761,0.745192,0.149554,0.0703609
EGY,2000,0.680694,0.82859,0.200292,0.738399,0.104913,0.0664971,0.604816,0.800043,0.262431,0.743919,0.136035,0.0656896
EGY,2001,0.671265,0.825422,0.208361,0.739857,0.100952,0.0736255,0.603856,0.799208,0.262085,0.745378,0.133659,0.0686676
EGY,2002,0.645042,0.81423,0.229979,0.735664,0.104997,0.0807732,0.657611,0.825584,0.230257,0.729502,0.105362,0.0534654
EGY,2003,0.589998,0.798965,0.283293,0.737635,0.111202,0.089833,0.634643,0.817635,0.252436,0.724904,0.103035,0.0601935
EGY,2004,0.568356,0.809513,0.328063,0.735093,0.104476,0.0860103,0.607049,0.816605,0.286881,0.730462,0.100676,0.0600116
EGY,2005,0.584156,0.811385,0.304241,0.746873,0.107237,0.0813772,0.622142,0.823223,0.268929,0.747712,0.103935,0.0542826
EGY,2006,0.614211,0.81842,0.274193,0.744762,0.110262,0.0713178,0.640078,0.833152,0.260611,0.740854,0.104816,0.0486909
EGY,2007,0.592055,0.811814,0.297848,0.737821,0.121292,0.0668937,0.632158,0.834918,0.275831,0.735088,0.112514,0.0426784
EGY,2008,0.59286,0.810763,0.297952,0.731335,0.123995,0.0652426,0.62389,0.832296,0.286652,0.727035,0.115768,0.0421908
EGY,2009,0.64761,0.822527,0.231619,0.75519,0.114636,0.0628371,0.667442,0.843911,0.238389,0.740255,0.107334,0.0409809
EGY,2010,0.64436,0.813246,0.222297,0.75973,0.128241,0.0585134,0.664428,0.833165,0.230656,0.731553,0.119626,0.0385653
EGY,2011,0.714085,0.851724,0.18611,0.739557,0.0974606,0.0508152,0.73554,0.873651,0.194766,0.709112,0.0944961,0.032807
EGY,2012,0.732505,0.853722,0.16284,0.744395,0.0892249,0.0570527,0.750246,0.870912,0.169721,0.710964,0.0852937,0.0380519
EGY,2013,0.748763,0.864832,0.1628,0.712951,0.0817313,0.0534368,0.768975,0.881993,0.167523,0.674644,0.0802405,0.0372867
EGY,2014,0.749998,0.861922,0.158312,0.706981,0.0739596,0.0641185,0.756362,0.877077,0.179594,0.672155,0.0741753,0.045215
EGY,2015,0.762488,0.856913,0.131812,0.716357,0.0798903,0.0631965,0.759583,0.870373,0.162416,0.682141,0.0768449,0.0442487
EGY,2016,0.774008,0.860747,0.120101,0.722219,0.0801611,0.0590916,0.78351,0.871629,0.128941,0.683406,0.0733685,0.0394222
EGY,2017,0.723242,0.867774,0.188896,0.765141,0.0825077,0.0497181,0.758016,0.883499,0.171096,0.733403,0.0741905,0.0341507
EGY,2018,0.713136,0.863178,0.193171,0.776733,0.0946503,0.0421716,0.717991,0.8728,0.2048,0.755906,0.079017,0.0350303
EGY,2019,0.723847,0.855398,0.169843,0.774542,0.104814,0.0397886,0.712509,0.863105,0.200034,0.752852,0.0858003,0.0348799
EGY,2020,0.801559,0.882019,0.107295,0.749898,0.0781312,0.0398496,0.783215,0.880414,0.133615,0.72746,0.0637262,0.0334886
EGY,2021,0.77447,0.872581,0.130929,0.749342,0.0877127,0.0397063,0.758381,0.878394,0.162511,0.73849,0.0702675,0.0344077
EGY,2022,0.74102,0.853864,0.151255,0.746049,0.106136,0.0400005,0.738418,0.860987,0.166863,0.734545,0.0864656,0.0311319
ESP,1995,0.62653,0.762331,0.190439,0.713094,0.148509,0.0891601,0.62653,0.762331,0.190439,0.713094,0.148509,0.0891601
ESP,1996,0.61784,0.759496,0.19962,0.709631,0.15279,0.0877138,0.618699,0.759294,0.198566,0.708052,0.152768,0.0879372
ESP,1997,0.605694,0.759501,0.216973,0.708876,0.155395,0.0851042,0.603884,0.757065,0.217297,0.704941,0.155987,0.0868281
ESP,1998,0.596417,0.754602,0.22342,0.708017,0.161095,0.084303,0.59317,0.751036,0.224405,0.703486,0.162451,0.086432
ESP,1999,0.590079,0.750261,0.224468,0.713606,0.165342,0.0843964,0.584871,0.745988,0.228172,0.706117,0.167173,0.0868427
ESP,2000,0.592515,0.754997,0.229831,0.706963,0.163024,0.081979,0.584382,0.75036,0.237032,0.700233,0.164312,0.0854828
ESP,2001,0.587384,0.751468,0.231657,0.70831,0.165132,0.0833991,0.580932,0.747562,0.237708,0.700988,0.165245,0.0874464
ESP,2002,0.589079,0.747447,0.224263,0.706171,0.167274,0.0852788,0.5848,0.744219,0.228531,0.697581,0.166169,0.0896497
ESP,2003,0.588155,0.741575,0.217357,0.705845,0.172375,0.0860498,0.580269,0.739305,0.228005,0.697513,0.169854,0.0908527
ESP,2004,0.59288,0.740235,0.209765,0.70248,0.173355,0.0864098,0.582242,0.736363,0.222955,0.691267,0.170635,0.0929084
ESP,2005,0.590959,0.735339,0.206359,0.699654,0.176745,0.0879161,0.578991,0.730355,0.220188,0.687432,0.174835,0.0945039
ESP,2006,0.584256,0.726643,0.207753,0.685368,0.185578,0.0877792,0.570429,0.720768,0.223562,0.672469,0.184239,0.0948792
ESP,2007,0.579042,0.720712,0.208782,0.678552,0.189519,0.0897688,0.563862,0.713285,0.224749,0.664845,0.18944,0.0974898
ESP,2008,0.582763,0.723231,0.20655,0.680065,0.183859,0.0929101,0.568799,0.713451,0.217063,0.666409,0.185271,0.101129
ESP,2009,0.59567,0.737212,0.202249,0.699841,0.160718,0.10207,0.586115,0.726464,0.204068,0.687756,0.163618,0.109412
ESP,2010,0.590735,0.738122,0.213506,0.690319,0.156981,0.104896,0.572543,0.72228,0.221973,0.674576,0.163845,0.114087
ESP,2011,0.577617,0.736473,0.234964,0.676088,0.158262,0.105265,0.556109,0.71522,0.243599,0.653166,0.169601,0.117106
ESP,2012,0.578558,0.744546,0.243007,0.683058,0.151977,0.103477,0.554756,0.718737,0.248181,0.660731,0.16459,0.118528
ESP,2013,0.575018,0.747997,0.253658,0.681939,0.149137,0.102866,0.544012,0.719232,0.265419,0.660161,0.165779,0.117051
ESP,2014,0.571334,0.746204,0.257061,0.680266,0.151689,0.102107,0.533937,0.717781,0.277872,0.661616,0.169815,0.115347
ESP,2015,0.562548,0.740888,0.263438,0.676974,0.15674,0.102371,0.531302,0.713236,0.276829,0.657209,0.174653,0.115666
ESP,2016,0.56095,0.74455,0.268343,0.684202,0.158721,0.0967286,0.527687,0.716263,0.284173,0.663596,0.177747,0.109514
ESP,2017,0.548928,0.736893,0.273515,0.68722,0.167134,0.0959728,0.51518,0.709847,0.290964,0.66904,0.186952,0.108555
ESP,2018,0.549561,0.735009,0.271814,0.682261,0.170347,0.0946444,0.507029,0.712829,0.303894,0.67721,0.187118,0.106105
ESP,2019,0.540204,0.725235,0.275246,0.672236,0.176972,0.0977936,0.500782,0.703026,0.303504,0.666365,0.194421,0.109838
ESP,2020,0.554424,0.706568,0.241026,0.631232,0.179383,0.114049,0.514272,0.683072,0.268214,0.62935,0.195866,0.126195
ESP,2021,0.539242,0.707578,0.260063,0.64729,0.182578,0.109844,0.500596,0.690199,0.291511,0.650412,0.195599,0.122209
ESP,2022,0.504398,0.709031,0.311091,0.657793,0.183003,0.107966,0.469761,0.699601,0.349976,0.656732,0.195015,0.120516
EST,1995,0.408099,0.711306,0.422891,0.716986,0.163614,0.125081,0.408099,0.711306,0.422891,0.716986,0.163614,0.125081
EST,1996,0.424411,0.717746,0.404111,0.725877,0.165756,0.116498,0.421133,0.711219,0.401036,0.723342,0.17299,0.115791
EST,1997,0.415267,0.719045,0.424957,0.714844,0.169143,0.111811,0.417901,0.714271,0.414901,0.714316,0.178336,0.107387
EST,1998,0.392737,0.698907,0.43128,0.70991,0.184992,0.116101,0.387238,0.690569,0.428245,0.708311,0.200466,0.110111
EST,1999,0.393237,0.70038,0.433025,0.709295,0.17618,0.12344,0.384113,0.692487,0.436507,0.706457,0.191533,0.115232
EST,2000,0.399656,0.682891,0.410666,0.689697,0.202689,0.11442,0.405984,0.679202,0.394935,0.691805,0.218271,0.105265
EST,2001,0.397811,0.67777,0.408749,0.684915,0.2092,0.11303,0.396545,0.66912,0.397491,0.685739,0.229812,0.104995
EST,2002,0.394417,0.66368,0.396735,0.678699,0.221034,0.115286,0.392053,0.653872,0.385575,0.679035,0.246435,0.106653
EST,2003,0.392804,0.658379,0.395127,0.672126,0.22575,0.115872,0.389675,0.652316,0.388871,0.675393,0.24934,0.105636
EST,2004,0.389127,0.663659,0.407828,0.673156,0.2253,0.111041,0.382137,0.655825,0.404486,0.676631,0.250483,0.10095
EST,2005,0.379882,0.658239,0.424858,0.655177,0.231579,0.110182,0.375258,0.652465,0.420363,0.659445,0.254656,0.0993266
EST,2006,0.380564,0.644183,0.408846,0.644787,0.250998,0.104819,0.37602,0.639756,0.404141,0.652584,0.277237,0.0938287
EST,2007,0.37628,0.632518,0.412932,0.620533,0.262997,0.104485,0.370198,0.629335,0.410391,0.631437,0.288551,0.0931646
EST,2008,0.371237,0.642618,0.43712,0.62084,0.244126,0.113256,0.370821,0.642058,0.428053,0.633653,0.26543,0.0988557
EST,2009,0.377354,0.668677,0.451832,0.644759,0.203711,0.127612,0.375254,0.669494,0.447808,0.657067,0.218043,0.110792
EST,2010,0.347307,0.657899,0.488747,0.635486,0.21595,0.126151,0.349539,0.65812,0.47733,0.646474,0.230628,0.109526
EST,2011,0.317327,0.630098,0.511397,0.611601,0.247182,0.12272,0.319083,0.625382,0.496784,0.616564,0.267475,0.107444
EST,2012,0.316818,0.630904,0.508279,0.61794,0.247472,0.121624,0.316923,0.624982,0.493938,0.62368,0.267984,0.108356
EST,2013,0.317955,0.638681,0.512358,0.625979,0.236039,0.12528,0.313673,0.631072,0.501611,0.632758,0.256618,0.111353
EST,2014,0.318061,0.634284,0.510223,0.619775,0.239666,0.12605,0.313113,0.632386,0.504218,0.633205,0.255836,0.110576
EST,2015,0.325767,0.631541,0.494492,0.61836,0.238521,0.129938,0.321817,0.628973,0.487114,0.630562,0.257027,0.11296
EST,2016,0.325761,0.633171,0.492752,0.623863,0.238911,0.127918,0.31725,0.628382,0.490723,0.634028,0.260352,0.110941
EST,2017,0.320839,0.623692,0.490126,0.617908,0.248647,0.127661,0.306312,0.616342,0.494093,0.627472,0.27523,0.110398
EST,2018,0.323253,0.617671,0.486253,0.605483,0.256506,0.125823,0.300645,0.621272,0.506131,0.633487,0.274692,0.107312
EST,2019,0.323718,0.618005,0.488386,0.602572,0.252685,0.12931,0.301391,0.620858,0.506263,0.631031,0.27076,0.110473
EST,2020,0.337342,0.600944,0.452981,0.581927,0.267661,0.131395,0.321695,0.602733,0.457908,0.613744,0.288935,0.111371
EST,2021,0.313932,0.604954,0.490037,0.593877,0.262563,0.132483,0.300546,0.61351,0.497251,0.629388,0.277476,0.112472
EST,2022,0.306869,0.603778,0.504716,0.58827,0.266578,0.129644,0.284546,0.609467,0.521269,0.623326,0.28228,0.111548
FIN,1995,0.515937,0.670977,0.275139,0.563499,0.198993,0.13003,0.515937,0.670977,0.275139,0.563499,0.198993,0.13003
FIN,1996,0.512535,0.668661,0.280513,0.556571,0.201633,0.129706,0.514335,0.668181,0.277417,0.554564,0.202727,0.129092
FIN,1997,0.497632,0.659201,0.286775,0.5634,0.21433,0.12647,0.499168,0.656975,0.282626,0.55836,0.215954,0.127129
FIN,1998,0.493516,0.650062,0.286454,0.546497,0.225709,0.124228,0.492992,0.645715,0.284368,0.537061,0.229526,0.125
FIN,1999,0.494752,0.649709,0.289285,0.535655,0.222722,0.127568,0.489929,0.643098,0.291567,0.525332,0.228535,0.128571
FIN,2000,0.483939,0.639422,0.291687,0.533045,0.229719,0.130859,0.47846,0.632122,0.29288,0.524658,0.236465,0.131917
FIN,2001,0.486205,0.635739,0.279347,0.535296,0.228571,0.13569,0.480452,0.628521,0.281431,0.526132,0.235118,0.136922
FIN,2002,0.490221,0.640302,0.276966,0.541875,0.2186,0.141098,0.482421,0.632953,0.282753,0.532381,0.226126,0.14121
FIN,2003,0.498357,0.64025,0.265198,0.535043,0.215194,0.144556,0.486139,0.632271,0.27763,0.526355,0.22414,0.143723
FIN,2004,0.491801,0.636824,0.272217,0.532747,0.220039,0.143138,0.482482,0.631664,0.284507,0.524353,0.226657,0.142223
FIN,2005,0.482541,0.626086,0.280643,0.511485,0.234211,0.139703,0.475351,0.622287,0.292039,0.503137,0.239583,0.139396
FIN,2006,0.487661,0.630663,0.277693,0.514963,0.227868,0.141469,0.483361,0.62935,0.286859,0.50892,0.230876,0.140708
FIN,2007,0.473663,0.619724,0.288228,0.506753,0.240431,0.139846,0.469872,0.619996,0.299458,0.501321,0.243113,0.138389
FIN,2008,0.472319,0.625244,0.308962,0.494965,0.237468,0.137288,0.468024,0.626785,0.324322,0.489518,0.241797,0.134531
FIN,2009,0.505092,0.647178,0.275394,0.515937,0.202288,0.150534,0.495831,0.64621,0.294879,0.509968,0.207432,0.147658
FIN,2010,0.50417,0.649048,0.277182,0.522684,0.200018,0.150933,0.496743,0.646908,0.291954,0.514347,0.206119,0.14798
FIN,2011,0.497371,0.642439,0.279965,0.518164,0.210445,0.147116,0.489798,0.638058,0.29417,0.503996,0.217902,0.145281
FIN,2012,0.494753,0.645505,0.285429,0.528158,0.206638,0.147857,0.488772,0.642,0.296692,0.516457,0.212656,0.146496
FIN,2013,0.495825,0.645218,0.28426,0.52555,0.202123,0.152659,0.48453,0.640637,0.302713,0.515692,0.21019,0.150632
FIN,2014,0.502926,0.646374,0.272764,0.525904,0.201693,0.151933,0.487253,0.642515,0.296779,0.523157,0.209835,0.148551
FIN,2015,0.502945,0.647205,0.274729,0.525098,0.202494,0.150301,0.492329,0.641652,0.287637,0.51914,0.208907,0.149341
FIN,2016,0.503625,0.648045,0.270014,0.534861,0.203813,0.148142,0.489697,0.640793,0.286153,0.528023,0.211685,0.147348
FIN,2017,0.492522,0.64407,0.285821,0.53022,0.210462,0.145467,0.478912,0.637776,0.302624,0.524955,0.218588,0.144841
FIN,2018,0.488664,0.639271,0.285777,0.527007,0.215786,0.144943,0.471245,0.639165,0.312609,0.537157,0.220309,0.142413
FIN,2019,0.482018,0.633106,0.300249,0.503209,0.220315,0.146579,0.467139,0.634325,0.325374,0.513827,0.224626,0.144167
FIN,2020,0.495969,0.626575,0.275952,0.473291,0.222264,0.15116,0.48065,0.625819,0.298845,0.485767,0.225943,0.148211
FIN,2021,0.488407,0.628339,0.288014,0.485852,0.220848,0.150813,0.474171,0.630646,0.313449,0.499204,0.221798,0.149236
FIN,2022,0.473629,0.620144,0.301886,0.485334,0.237118,0.142737,0.466434,0.625607,0.321056,0.495778,0.236244,0.140543
FRA,1995,0.554923,0.681906,0.194274,0.653629,0.194012,0.124082,0.554923,0.681906,0.194274,0.653629,0.194012,0.124082
FRA,1996,0.550726,0.67968,0.19773,0.652177,0.19332,0.126999,0.548356,0.67733,0.198088,0.651099,0.193207,0.129462
FRA,1997,0.54287,0.682381,0.215802,0.646474,0.198923,0.118696,0.540667,0.679725,0.216491,0.642329,0.199906,0.120226
FRA,1998,0.527124,0.669921,0.221005,0.646127,0.211003,0.119077,0.523715,0.666919,0.22334,0.641192,0.212699,0.120342
FRA,1999,0.52465,0.667747,0.219357,0.652347,0.217792,0.114461,0.523523,0.665497,0.220475,0.643947,0.219445,0.114953
FRA,2000,0.513342,0.659892,0.227902,0.643041,0.224728,0.11538,0.516314,0.659408,0.225159,0.635525,0.223813,0.116783
FRA,2001,0.515751,0.663788,0.230605,0.641948,0.222823,0.113389,0.520702,0.664897,0.227256,0.634503,0.220545,0.114554
FRA,2002,0.517609,0.665836,0.228941,0.647444,0.2152,0.118965,0.523176,0.666607,0.225317,0.636573,0.214243,0.119313
FRA,2003,0.523374,0.665246,0.220914,0.642204,0.213346,0.121408,0.524628,0.66515,0.222227,0.632338,0.213752,0.121365
FRA,2004,0.520485,0.661684,0.221632,0.637084,0.218015,0.120301,0.518115,0.659712,0.226349,0.62557,0.219709,0.120888
FRA,2005,0.517724,0.658894,0.22252,0.634416,0.221158,0.119948,0.516746,0.656728,0.225223,0.621525,0.222552,0.121041
FRA,2006,0.514258,0.655761,0.225149,0.628485,0.226332,0.117907,0.513007,0.653793,0.228397,0.616407,0.227112,0.119509
FRA,2007,0.513019,0.653094,0.225137,0.622178,0.231594,0.115311,0.511273,0.649735,0.227358,0.609006,0.232264,0.118419
FRA,2008,0.514829,0.655215,0.22436,0.62572,0.230306,0.114479,0.511634,0.649458,0.22515,0.612148,0.232172,0.118695
FRA,2009,0.532969,0.66961,0.211542,0.64593,0.206206,0.124184,0.533286,0.66592,0.209644,0.632663,0.206721,0.127574
FRA,2010,0.519076,0.660745,0.220735,0.641809,0.214304,0.124951,0.523216,0.656558,0.213715,0.623926,0.215132,0.128625
FRA,2011,0.508573,0.652868,0.228631,0.631126,0.224139,0.122993,0.512282,0.646579,0.221149,0.607271,0.226094,0.127548
FRA,2012,0.503555,0.65493,0.236102,0.641144,0.221716,0.123354,0.509228,0.648175,0.224448,0.619061,0.223083,0.128502
FRA,2013,0.502279,0.656808,0.240931,0.641385,0.218181,0.12501,0.505277,0.649005,0.231955,0.619637,0.220266,0.130045
FRA,2014,0.496951,0.652435,0.246608,0.630492,0.222801,0.124764,0.496419,0.646101,0.243568,0.61454,0.223624,0.129062
FRA,2015,0.492921,0.651428,0.255744,0.619788,0.225357,0.123214,0.497022,0.642944,0.242593,0.601512,0.226721,0.129389
FRA,2016,0.492855,0.650616,0.254959,0.618768,0.22734,0.122045,0.494975,0.640961,0.243873,0.598614,0.229716,0.128353
FRA,2017,0.487209,0.644891,0.255618,0.616866,0.234023,0.121086,0.488687,0.635778,0.246115,0.597651,0.2363,0.126848
FRA,2018,0.483426,0.641748,0.259866,0.609241,0.239503,0.118749,0.475109,0.636542,0.264529,0.610265,0.237705,0.123342
FRA,2019,0.487497,0.6414,0.257073,0.598673,0.243212,0.115388,0.48181,0.63642,0.257537,0.60034,0.240259,0.120508
FRA,2020,0.500039,0.638086,0.232855,0.592845,0.237876,0.124038,0.499005,0.637201,0.232189,0.595189,0.236644,0.123164
FRA,2021,0.472268,0.626731,0.258002,0.598689,0.25057,0.122699,0.47513,0.62861,0.253721,0.604917,0.244617,0.123796
FRA,2022,0.450315,0.616744,0.279658,0.595118,0.263158,0.120097,0.459731,0.618626,0.265658,0.598117,0.253218,0.124723
GBR,1995,0.633365,0.757727,0.201138,0.618291,0.158264,0.0840083,0.633365,0.757727,0.201138,0.618291,0.158264,0.0840083
GBR,1996,0.632536,0.75939,0.204899,0.619107,0.162555,0.078055,0.634064,0.760943,0.205696,0.61683,0.161012,0.0780454
GBR,1997,0.64187,0.764937,0.199603,0.616558,0.151556,0.0835074,0.632313,0.759525,0.205884,0.617882,0.147579,0.0931919
GBR,1998,0.641927,0.76005,0.195646,0.603759,0.156252,0.0836977,0.627468,0.753364,0.208134,0.604877,0.152712,0.0942904
GBR,1999,0.641231,0.76074,0.197421,0.605351,0.152652,0.0866073,0.62594,0.754416,0.213271,0.60241,0.1503,0.0965712
GBR,2000,0.63665,0.757015,0.199077,0.604617,0.153783,0.0892017,0.619886,0.750732,0.217799,0.600765,0.153047,0.0979794
GBR,2001,0.629935,0.754681,0.205673,0.60653,0.153845,0.0914736,0.617492,0.750634,0.222117,0.599423,0.152463,0.0992473
GBR,2002,0.625813,0.749954,0.202386,0.613389,0.151698,0.0983476,0.617081,0.748575,0.217356,0.604972,0.149741,0.103895
GBR,2003,0.620607,0.747908,0.206445,0.616635,0.150561,0.101531,0.615107,0.748235,0.219152,0.607465,0.149485,0.104625
GBR,2004,0.615999,0.7423,0.207364,0.609081,0.152059,0.105641,0.607882,0.741245,0.223135,0.597679,0.153306,0.108165
GBR,2005,0.608456,0.741251,0.215683,0.615694,0.153568,0.105181,0.60116,0.740032,0.230199,0.603267,0.157058,0.106012
GBR,2006,0.594597,0.735051,0.227832,0.61648,0.157079,0.10787,0.584193,0.733493,0.249335,0.598793,0.162868,0.108309
GBR,2007,0.59364,0.734979,0.226142,0.625002,0.158151,0.10687,0.580495,0.734871,0.251789,0.613115,0.163652,0.106042
GBR,2008,0.580834,0.729859,0.240226,0.620351,0.154857,0.115284,0.573754,0.730544,0.256692,0.610812,0.161151,0.113469
GBR,2009,0.576332,0.730193,0.241375,0.637433,0.143016,0.126792,0.591215,0.737644,0.235272,0.622383,0.143367,0.122081
GBR,2010,0.571608,0.726358,0.245519,0.630294,0.149363,0.12428,0.58974,0.73399,0.235643,0.612152,0.151013,0.118353
GBR,2011,0.563631,0.727509,0.262628,0.623993,0.152824,0.119667,0.575479,0.727922,0.254209,0.599677,0.158226,0.116547
GBR,2012,0.569475,0.730194,0.257403,0.624387,0.151888,0.117918,0.578797,0.730363,0.250976,0.603906,0.156007,0.116315
GBR,2013,0.572204,0.732766,0.25596,0.627291,0.150196,0.117038,0.583177,0.734328,0.249006,0.60702,0.152006,0.116296
GBR,2014,0.57499,0.72872,0.246644,0.623288,0.155661,0.115619,0.576266,0.729234,0.251055,0.609303,0.15795,0.11508
GBR,2015,0.572932,0.725532,0.247556,0.616426,0.160866,0.113602,0.574686,0.724152,0.248429,0.601643,0.164018,0.114046
GBR,2016,0.570191,0.729318,0.254649,0.624888,0.161507,0.109174,0.579776,0.728853,0.244339,0.610127,0.163678,0.109536
GBR,2017,0.560109,0.726844,0.267406,0.623531,0.166207,0.106948,0.575339,0.727929,0.250226,0.60981,0.166281,0.107568
GBR,2018,0.555817,0.726054,0.274796,0.619502,0.167146,0.1068,0.559213,0.731235,0.272775,0.630638,0.162374,0.105597
GBR,2019,0.554214,0.722993,0.277172,0.608931,0.169316,0.107691,0.561806,0.729907,0.270865,0.62061,0.162625,0.106599
GBR,2020,0.53737,0.704169,0.280351,0.594965,0.170548,0.125283,0.557757,0.721737,0.270141,0.607019,0.16337,0.113787
GBR,2021,0.546237,0.720356,0.279809,0.622278,0.162151,0.117493,0.558969,0.735377,0.276882,0.637126,0.152377,0.111527
GBR,2022,0.530016,0.712059,0.296481,0.614011,0.177121,0.11082,0.535283,0.717169,0.288107,0.631312,0.173164,0.107437
GRC,1995,0.654265,0.758798,0.123172,0.848679,0.137247,0.103955,0.654265,0.758798,0.123172,0.848679,0.137247,0.103955
GRC,1996,0.651689,0.754479,0.123849,0.829966,0.14449,0.101031,0.645363,0.747741,0.123478,0.829118,0.149757,0.102502
GRC,1997,0.636254,0.761198,0.149525,0.835604,0.139358,0.0994435,0.626011,0.753042,0.152627,0.832298,0.147464,0.0993154
GRC,1998,0.629746,0.7557,0.150598,0.836366,0.150197,0.0941023,0.619374,0.746746,0.152032,0.837794,0.159378,0.0944741
GRC,1999,0.603483,0.752352,0.182464,0.815879,0.146205,0.101443,0.593996,0.743471,0.183347,0.815257,0.155006,0.102165
GRC,2000,0.576182,0.753533,0.222011,0.798839,0.154791,0.0916753,0.568064,0.744281,0.221034,0.797236,0.164496,0.0924544
GRC,2001,0.577402,0.750196,0.215382,0.802267,0.158396,0.091408,0.568293,0.740772,0.217359,0.79352,0.167935,0.0927479
GRC,2002,0.592057,0.747896,0.197788,0.787911,0.156833,0.0952706,0.585144,0.7439,0.202163,0.785286,0.162908,0.0941005
GRC,2003,0.596961,0.743335,0.188139,0.778004,0.15555,0.101115,0.586442,0.739726,0.197126,0.777593,0.162053,0.0989179
GRC,2004,0.577205,0.739441,0.215384,0.753241,0.152284,0.108275,0.563636,0.736007,0.22953,0.750976,0.160121,0.106113
GRC,2005,0.594241,0.755693,0.21353,0.756109,0.140916,0.103391,0.57874,0.749875,0.228544,0.748805,0.150416,0.101328
GRC,2006,0.579265,0.733771,0.205409,0.752186,0.158043,0.108186,0.565336,0.729103,0.219754,0.745232,0.167152,0.105767
GRC,2007,0.570425,0.725362,0.21145,0.732734,0.164069,0.110569,0.556114,0.721059,0.227247,0.72584,0.173169,0.108694
GRC,2008,0.586612,0.740289,0.210003,0.731783,0.155389,0.104322,0.572559,0.735949,0.225481,0.724628,0.163926,0.102363
GRC,2009,0.623879,0.752677,0.169315,0.760706,0.131249,0.116074,0.608604,0.745787,0.181323,0.756566,0.139394,0.112004
GRC,2010,0.631269,0.77952,0.200423,0.739692,0.130108,0.0903719,0.610856,0.768515,0.216389,0.72859,0.140933,0.090933
GRC,2011,0.637948,0.804169,0.225025,0.738675,0.106524,0.0893073,0.613525,0.791091,0.245449,0.723433,0.117934,0.0917344
GRC,2012,0.633871,0.810778,0.238924,0.740432,0.102532,0.0866902,0.610453,0.79911,0.25857,0.729618,0.112299,0.0899984
GRC,2013,0.620282,0.813984,0.254637,0.7607,0.0997073,0.0863084,0.601554,0.805952,0.27171,0.752261,0.107069,0.0891974
GRC,2014,0.596962,0.807136,0.276964,0.75885,0.107262,0.0856015,0.581993,0.804603,0.295174,0.754167,0.112146,0.0875294
GRC,2015,0.593284,0.80689,0.277641,0.769362,0.105735,0.0873747,0.58857,0.805379,0.281743,0.769527,0.108236,0.0896006
GRC,2016,0.595238,0.803729,0.267548,0.779263,0.109737,0.0865346,0.590488,0.803519,0.272492,0.781789,0.111732,0.0880453
GRC,2017,0.593457,0.807187,0.272027,0.785694,0.107732,0.0850804,0.587097,0.807514,0.280469,0.785886,0.110053,0.0858188
GRC,2018,0.585632,0.807987,0.283862,0.783322,0.112007,0.0800061,0.568441,0.813054,0.309276,0.790924,0.11196,0.0793795
GRC,2019,0.575217,0.804448,0.293117,0.782046,0.110161,0.0853915,0.564476,0.809811,0.311278,0.788155,0.110091,0.0846402
GRC,2020,0.620956,0.774493,0.218346,0.703183,0.126038,0.0994694,0.61402,0.775238,0.224247,0.718928,0.12404,0.0982075
GRC,2021,0.573073,0.766653,0.260012,0.744504,0.135713,0.097634,0.572476,0.77353,0.263232,0.76379,0.131119,0.0954228
GRC,2022,0.549251,0.770722,0.288852,0.766727,0.144359,0.0849197,0.56758,0.778253,0.267682,0.787024,0.138719,0.0838454
HKG,1995,0.463572,0.642242,0.239361,0.746446,0.323193,0.0345648,0.463572,0.642242,0.239361,0.746446,0.323193,0.0345648
HKG,1996,0.462007,0.65661,0.261447,0.744331,0.306885,0.0365053,0.459905,0.650933,0.257362,0.742256,0.313007,0.0360602
HKG,1997,0.460219,0.635274,0.238302,0.73459,0.329594,0.0351326,0.455543,0.63154,0.240753,0.731028,0.334207,0.0351483
HKG,1998,0.468957,0.659424,0.267639,0.711653,0.298826,0.0417497,0.453964,0.642647,0.265793,0.709885,0.31749,0.0406488
HKG,1999,0.478539,0.68135,0.290644,0.6978,0.270862,0.0477876,0.471234,0.670357,0.289197,0.688537,0.279296,0.0468256
HKG,2000,0.456213,0.661121,0.296627,0.690791,0.289935,0.048944,0.451839,0.653359,0.296518,0.679621,0.295578,0.0488453
HKG,2001,0.472585,0.674933,0.297264,0.680702,0.275344,0.0497233,0.463853,0.662868,0.296713,0.670732,0.284646,0.0502371
HKG,2002,0.467068,0.688464,0.322741,0.685988,0.258454,0.0530817,0.460778,0.669097,0.308451,0.675372,0.275974,0.0523273
HKG,2003,0.465001,0.689496,0.328898,0.682566,0.254665,0.0558395,0.456385,0.663282,0.307866,0.672034,0.280593,0.0538477
HKG,2004,0.455476,0.691606,0.343579,0.687266,0.254942,0.0534514,0.442551,0.666527,0.330269,0.678162,0.274916,0.0535611
HKG,2005,0.43185,0.702388,0.388457,0.696442,0.244579,0.0530327,0.413999,0.671388,0.376422,0.683778,0.266584,0.0543365
HKG,2006,0.428467,0.704555,0.388353,0.71092,0.245493,0.0499514,0.415242,0.672809,0.372362,0.691711,0.268816,0.0513703
HKG,2007,0.431143,0.716534,0.397836,0.717359,0.233672,0.049794,0.416423,0.67479,0.372001,0.694532,0.266968,0.0512978
HKG,2008,0.431471,0.719203,0.399554,0.720132,0.231081,0.0497164,0.398671,0.673003,0.393431,0.697282,0.264955,0.0530494
HKG,2009,0.452306,0.710086,0.359362,0.717325,0.237812,0.0521019,0.414873,0.666112,0.3608,0.696341,0.271989,0.0554546
HKG,2010,0.42365,0.702139,0.38363,0.725933,0.246649,0.0512112,0.401358,0.662634,0.371267,0.703741,0.279187,0.0538815
HKG,2011,0.441303,0.711365,0.36576,0.738359,0.243644,0.0449912,0.41797,0.670625,0.358422,0.704911,0.274798,0.0507665
HKG,2012,0.462142,0.712912,0.338105,0.741694,0.239591,0.0474974,0.43855,0.676309,0.335583,0.708494,0.265934,0.0525675
HKG,2013,0.483825,0.723336,0.322355,0.743004,0.230848,0.0458152,0.448997,0.67961,0.321751,0.716744,0.265293,0.0486755
HKG,2014,0.495743,0.728052,0.311831,0.744985,0.22561,0.0463377,0.451745,0.690137,0.32425,0.735211,0.254082,0.0470243
HKG,2015,0.498519,0.738752,0.323327,0.743003,0.212143,0.0491057,0.455777,0.702078,0.336973,0.730921,0.236303,0.0504134
HKG,2016,0.502513,0.746937,0.322865,0.757047,0.204899,0.0481641,0.453748,0.70397,0.338083,0.740119,0.235321,0.0490621
HKG,2017,0.505832,0.744726,0.31175,0.7663,0.208005,0.0472688,0.457708,0.702224,0.327675,0.746216,0.23806,0.0484001
HKG,2018,0.508764,0.737501,0.297434,0.769035,0.216691,0.0458079,0.451629,0.709933,0.333094,0.775468,0.234538,0.0447842
HKG,2019,0.523365,0.763348,0.318009,0.754642,0.188511,0.0481412,0.460407,0.732968,0.358022,0.761295,0.20685,0.0475573
HKG,2020,0.54212,0.739575,0.282784,0.698255,0.199848,0.0605768,0.478207,0.700623,0.313641,0.709142,0.221683,0.0564551
HKG,2021,0.522404,0.761472,0.325831,0.733719,0.181105,0.0574227,0.46926,0.732045,0.345608,0.760355,0.197843,0.052101
HKG,2022,0.537599,0.763499,0.314699,0.717829,0.172314,0.0641871,0.487447,0.73027,0.326762,0.74312,0.18782,0.055436
HRV,1995,0.55601,0.739027,0.239105,0.765427,0.0923282,0.168644,0.55601,0.739027,0.239105,0.765427,0.0923282,0.168644
HRV,1996,0.533793,0.744704,0.268598,0.78523,0.110402,0.144894,0.529103,0.731056,0.258429,0.781466,0.109104,0.15984
HRV,1997,0.518952,0.744148,0.281639,0.799593,0.124559,0.131293,0.514434,0.729279,0.268194,0.801081,0.122757,0.146013
HRV,1998,0.525826,0.75474,0.279485,0.819057,0.112869,0.13239,0.509929,0.734089,0.274314,0.817166,0.113362,0.151094
HRV,1999,0.519022,0.750073,0.288811,0.800008,0.117036,0.132891,0.503229,0.726162,0.280739,0.794095,0.122524,0.149556
HRV,2000,0.514388,0.767127,0.31402,0.804849,0.113963,0.11891,0.499554,0.743185,0.302305,0.805914,0.116671,0.135645
HRV,2001,0.504513,0.772545,0.331966,0.807408,0.118443,0.109012,0.484655,0.748474,0.326773,0.807347,0.121782,0.122504
HRV,2002,0.505724,0.761279,0.316461,0.807541,0.129087,0.109634,0.491857,0.738485,0.305818,0.806454,0.129495,0.125945
HRV,2003,0.491968,0.748326,0.317124,0.808384,0.144072,0.107602,0.478598,0.727032,0.307344,0.808327,0.142323,0.124578
HRV,2004,0.496806,0.760787,0.328246,0.804218,0.135599,0.103613,0.487179,0.739317,0.31337,0.804603,0.133431,0.12024
HRV,2005,0.497613,0.755668,0.319299,0.808194,0.138714,0.105617,0.4877,0.7344,0.304941,0.809009,0.138174,0.121573
HRV,2006,0.475878,0.728096,0.311768,0.808993,0.155714,0.11619,0.467711,0.710708,0.298798,0.81325,0.152108,0.134792
HRV,2007,0.465818,0.713151,0.309404,0.799386,0.15956,0.127289,0.455142,0.695981,0.29983,0.803255,0.155175,0.14905
HRV,2008,0.467847,0.70123,0.296295,0.787674,0.167363,0.131406,0.456476,0.685719,0.288814,0.793737,0.161781,0.153791
HRV,2009,0.499245,0.711648,0.267766,0.793242,0.144734,0.143619,0.481389,0.693346,0.265488,0.798366,0.141231,0.169944
HRV,2010,0.493104,0.70735,0.272872,0.785153,0.153346,0.139304,0.478614,0.684339,0.26122,0.787553,0.152557,0.167026
HRV,2011,0.485077,0.720532,0.309131,0.761666,0.148516,0.130952,0.474808,0.693382,0.287846,0.759342,0.150623,0.156886
HRV,2012,0.490579,0.729965,0.313272,0.764146,0.148463,0.121573,0.480224,0.700979,0.28905,0.763726,0.151627,0.145261
HRV,2013,0.487117,0.727991,0.314791,0.765187,0.141342,0.130666,0.470948,0.696249,0.295712,0.761895,0.145653,0.157942
HRV,2014,0.47015,0.729709,0.341104,0.760939,0.136769,0.133523,0.45238,0.698535,0.324664,0.758183,0.139674,0.159411
HRV,2015,0.439891,0.720036,0.369398,0.758384,0.15617,0.123794,0.425556,0.684501,0.342974,0.754999,0.164022,0.147751
HRV,2016,0.441335,0.719399,0.357217,0.778418,0.158804,0.121798,0.428464,0.685673,0.332345,0.77392,0.167314,0.144925
HRV,2017,0.439366,0.732445,0.371727,0.788425,0.148161,0.119393,0.428601,0.699625,0.345293,0.784911,0.15406,0.141068
HRV,2018,0.409292,0.724711,0.410389,0.768585,0.1598,0.115489,0.391392,0.69645,0.395284,0.771743,0.160096,0.132757
HRV,2019,0.398653,0.723471,0.424304,0.765531,0.156132,0.120397,0.383661,0.695235,0.405352,0.76865,0.155556,0.138983
HRV,2020,0.447394,0.675831,0.325257,0.702328,0.178132,0.146037,0.42783,0.648567,0.311315,0.709047,0.178139,0.172069
HRV,2021,0.422063,0.716069,0.383691,0.766257,0.156393,0.127537,0.40372,0.690608,0.370838,0.773619,0.154085,0.148488
HRV,2022,0.393852,0.722371,0.422674,0.777241,0.163881,0.113748,0.380654,0.691946,0.399586,0.779036,0.162855,0.136481
HUN,1995,0.445943,0.680406,0.331954,0.706313,0.179038,0.140556,0.445943,0.680406,0.331954,0.706313,0.179038,0.140556
HUN,1996,0.427784,0.680152,0.352759,0.715415,0.189798,0.13005,0.421226,0.675805,0.357755,0.711602,0.192084,0.132111
HUN,1997,0.409625,0.676452,0.376379,0.708933,0.199387,0.124161,0.402948,0.672957,0.384181,0.702818,0.204343,0.123343
HUN,1998,0.396196,0.671423,0.389187,0.707183,0.207621,0.120956,0.384472,0.667813,0.405556,0.698648,0.217561,0.116217
HUN,1999,0.405028,0.668965,0.385299,0.68502,0.212089,0.118946,0.385663,0.661067,0.409324,0.672825,0.227071,0.1141
HUN,2000,0.392125,0.662552,0.407219,0.664083,0.216212,0.121236,0.369936,0.654668,0.437885,0.650246,0.232924,0.117326
HUN,2001,0.392024,0.668498,0.413417,0.668754,0.210391,0.121111,0.364395,0.661959,0.453821,0.655685,0.225145,0.118927
HUN,2002,0.416715,0.664379,0.381452,0.649267,0.211479,0.124142,0.375793,0.652728,0.437786,0.63258,0.2304,0.121051
HUN,2003,0.429154,0.659052,0.363098,0.633157,0.212204,0.128745,0.382757,0.646767,0.430079,0.613863,0.234549,0.121678
HUN,2004,0.425241,0.649012,0.36129,0.619368,0.225896,0.125092,0.375205,0.636082,0.435965,0.598389,0.250339,0.118945
HUN,2005,0.423374,0.647498,0.36649,0.611543,0.227137,0.125364,0.37356,0.635516,0.444483,0.589351,0.255138,0.117197
HUN,2006,0.394236,0.640197,0.413681,0.594569,0.237766,0.122037,0.357449,0.63803,0.490795,0.571687,0.267381,0.115168
HUN,2007,0.397157,0.64332,0.426891,0.576643,0.238504,0.118176,0.353158,0.641112,0.5185,0.555359,0.274236,0.112494
HUN,2008,0.396354,0.638882,0.417473,0.580942,0.233986,0.127132,0.350222,0.632476,0.506564,0.557194,0.272043,0.119729
HUN,2009,0.402015,0.658228,0.417317,0.613952,0.207338,0.134434,0.355376,0.651192,0.499404,0.592339,0.239264,0.129353
HUN,2010,0.402486,0.658279,0.425523,0.601126,0.206251,0.13547,0.356495,0.650025,0.508451,0.577302,0.241304,0.130907
HUN,2011,0.393207,0.654247,0.444425,0.587367,0.214336,0.131417,0.355697,0.645376,0.519755,0.557338,0.252531,0.128007
HUN,2012,0.39871,0.665713,0.445453,0.599396,0.204679,0.129608,0.358904,0.655052,0.518723,0.570919,0.240504,0.12896
HUN,2013,0.380765,0.654169,0.456057,0.599495,0.214077,0.131754,0.344187,0.645965,0.530153,0.569228,0.249936,0.131629
HUN,2014,0.365295,0.643555,0.465743,0.597454,0.222146,0.134299,0.330738,0.639529,0.54137,0.570388,0.256497,0.134127
HUN,2015,0.361062,0.640029,0.470839,0.59249,0.227447,0.132524,0.328408,0.635304,0.545017,0.563093,0.263056,0.133059
HUN,2016,0.361205,0.649343,0.48173,0.598132,0.218997,0.13166,0.324526,0.643871,0.562906,0.567316,0.258015,0.132691
HUN,2017,0.358446,0.64081,0.474744,0.594771,0.224924,0.134266,0.318023,0.635441,0.562522,0.564277,0.265751,0.133891
HUN,2018,0.353089,0.625365,0.465232,0.585246,0.241032,0.133603,0.306506,0.627619,0.565502,0.567837,0.276202,0.132468
HUN,2019,0.356129,0.620455,0.45495,0.581002,0.244505,0.13504,0.304747,0.619422,0.558937,0.562988,0.279768,0.135636
HUN,2020,0.366696,0.61043,0.433014,0.562879,0.244367,0.145202,0.317096,0.606012,0.528913,0.546244,0.275912,0.144601
HUN,2021,0.360635,0.608732,0.437717,0.566796,0.254114,0.137154,0.308817,0.612193,0.547888,0.553719,0.284362,0.135296
HUN,2022,0.369894,0.618774,0.443441,0.56125,0.255781,0.125444,0.318873,0.618809,0.550985,0.544364,0.285925,0.128158
IDN,1995,0.568245,0.702048,0.183305,0.729948,0.257441,0.0405112,0.568245,0.702048,0.183305,0.729948,0.257441,0.0405112
IDN,1996,0.577563,0.709484,0.181726,0.725931,0.247763,0.0427538,0.575941,0.70815,0.182285,0.725287,0.249986,0.0418638
IDN,1997,0.567175,0.700408,0.186731,0.713503,0.256029,0.0435624,0.580042,0.697487,0.164817,0.71258,0.259953,0.0425691
IDN,1998,0.551154,0.767823,0.301636,0.71831,0.191596,0.0405816,0.588977,0.760407,0.241054,0.711165,0.181667,0.0440643
IDN,1999,0.660451,0.805141,0.2016,0.717708,0.150119,0.0447398,0.643395,0.791427,0.208084,0.7114,0.158122,0.0494631
IDN,2000,0.558112,0.748846,0.273004,0.698647,0.201446,0.0497085,0.570285,0.751355,0.261985,0.691147,0.202574,0.0499499
IDN,2001,0.558629,0.749672,0.272424,0.70127,0.197352,0.0529765,0.559111,0.741865,0.262656,0.695792,0.208715,0.05315
IDN,2002,0.605659,0.766799,0.232294,0.693688,0.17878,0.0544212,0.572397,0.743459,0.248035,0.689667,0.202456,0.0581924
IDN,2003,0.589973,0.741686,0.222723,0.681171,0.197731,0.0605827,0.54497,0.723567,0.263122,0.678761,0.222998,0.0622636
IDN,2004,0.592792,0.739862,0.224594,0.654827,0.19913,0.0610081,0.551876,0.727932,0.270032,0.651981,0.219149,0.0613233
IDN,2005,0.584202,0.737939,0.233849,0.657419,0.205618,0.0564431,0.541006,0.726178,0.282811,0.654758,0.227882,0.057832
IDN,2006,0.580164,0.719434,0.21043,0.661839,0.217603,0.0629627,0.532477,0.714848,0.275513,0.661934,0.23408,0.0625537
IDN,2007,0.595165,0.727547,0.198281,0.667645,0.212075,0.0603781,0.534827,0.720361,0.276693,0.67054,0.230753,0.0605731
IDN,2008,0.575548,0.705446,0.193498,0.671319,0.23295,0.0616031,0.528971,0.709366,0.267157,0.67524,0.238761,0.0612983
IDN,2009,0.592746,0.707293,0.169977,0.673897,0.225564,0.0671433,0.559601,0.728831,0.250393,0.675857,0.210068,0.0646705
IDN,2010,0.588161,0.703433,0.172073,0.669896,0.232236,0.0643317,0.556318,0.734013,0.264983,0.67059,0.213733,0.0617185
IDN,2011,0.580426,0.693607,0.175252,0.645819,0.242056,0.0643367,0.546084,0.721401,0.272575,0.643186,0.227746,0.0621085
IDN,2012,0.585,0.693834,0.1682,0.647053,0.243179,0.0629863,0.544544,0.720099,0.270954,0.647913,0.229355,0.0606267
IDN,2013,0.594148,0.704375,0.170489,0.646538,0.230362,0.0652625,0.551923,0.727411,0.27021,0.64945,0.221834,0.061704
IDN,2014,0.59052,0.7045,0.174011,0.655011,0.229639,0.0658617,0.552604,0.737075,0.277122,0.66567,0.216537,0.0608703
IDN,2015,0.595204,0.708082,0.170869,0.660614,0.226558,0.0653597,0.56182,0.740012,0.265359,0.671512,0.211207,0.058818
IDN,2016,0.609303,0.722015,0.166746,0.675953,0.213721,0.0642633,0.571317,0.754185,0.267338,0.684034,0.202176,0.0563683
IDN,2017,0.604259,0.716922,0.168365,0.669153,0.219894,0.063184,0.566424,0.746016,0.264938,0.677866,0.20935,0.0553495
IDN,2018,0.601901,0.711748,0.168128,0.653351,0.224787,0.0634654,0.560746,0.745509,0.271779,0.679828,0.21263,0.0552016
IDN,2019,0.613954,0.715897,0.158215,0.644332,0.221223,0.0628807,0.567797,0.743744,0.261634,0.672496,0.210104,0.0551885
IDN,2020,0.629228,0.720616,0.145009,0.63022,0.212019,0.0673653,0.577992,0.740761,0.246801,0.659515,0.20489,0.0568053
IDN,2021,0.611481,0.712573,0.161262,0.62688,0.218327,0.0691008,0.568376,0.740444,0.260231,0.66121,0.208932,0.0588402
IDN,2022,0.605211,0.714386,0.177167,0.616227,0.222744,0.0628703,0.565953,0.744672,0.274901,0.650121,0.213883,0.0568255
IND,1995,0.674106,0.734477,0.0991394,0.608955,0.207962,0.0575611,0.674106,0.734477,0.0991394,0.608955,0.207962,0.0575611
IND,1996,0.692383,0.751757,0.0978486,0.606795,0.192077,0.0561667,0.692592,0.75035,0.0958265,0.602736,0.193065,0.0565847
IND,1997,0.680108,0.743101,0.104152,0.604814,0.201447,0.055452,0.678104,0.740807,0.104318,0.601078,0.202756,0.0562952
IND,1998,0.673474,0.743182,0.115015,0.606078,0.201384,0.0554339,0.665978,0.735717,0.116429,0.598977,0.209562,0.0546192
IND,1999,0.656181,0.732068,0.125018,0.607009,0.212567,0.0553643,0.650067,0.717499,0.113751,0.592803,0.224091,0.0589844
IND,2000,0.657686,0.739417,0.134649,0.606998,0.20379,0.0567927,0.646779,0.720065,0.125479,0.584053,0.217779,0.0609349
IND,2001,0.65592,0.739611,0.138497,0.604278,0.205048,0.055341,0.640971,0.715461,0.129844,0.573685,0.223905,0.0594251
IND,2002,0.648536,0.738691,0.150951,0.597246,0.207092,0.0542174,0.634389,0.712999,0.139307,0.564289,0.227191,0.0579751
IND,2003,0.633162,0.727952,0.162918,0.581825,0.215199,0.0568492,0.608963,0.69729,0.16671,0.529827,0.23736,0.0622596
IND,2004,0.595025,0.704163,0.190417,0.573153,0.239497,0.0563404,0.578892,0.680404,0.200193,0.507072,0.256373,0.0629618
IND,2005,0.564858,0.684128,0.212697,0.560753,0.257785,0.0580865,0.546071,0.653614,0.219804,0.489268,0.284311,0.0650031
IND,2006,0.550582,0.679079,0.231039,0.55617,0.259928,0.0609936,0.510265,0.633521,0.258256,0.477261,0.301767,0.0710705
IND,2007,0.542689,0.670937,0.229657,0.558434,0.266828,0.0622346,0.491059,0.618991,0.273685,0.467442,0.317559,0.0744588
IND,2008,0.543487,0.679748,0.245715,0.554548,0.259446,0.0608055,0.47798,0.616443,0.30406,0.45538,0.325328,0.0756158
IND,2009,0.554808,0.677395,0.220718,0.555403,0.261417,0.0611873,0.476115,0.605602,0.289187,0.447763,0.334048,0.0773385
IND,2010,0.545671,0.670788,0.22411,0.55828,0.266509,0.0627035,0.4654,0.594715,0.287768,0.449373,0.347844,0.0774415
IND,2011,0.555883,0.688476,0.237298,0.55876,0.254023,0.0575018,0.473017,0.608599,0.304574,0.445153,0.338103,0.0730078
IND,2012,0.563087,0.700487,0.246595,0.557188,0.242093,0.0574196,0.480025,0.618105,0.308546,0.44752,0.325464,0.0733922
IND,2013,0.562329,0.702316,0.24999,0.559967,0.24114,0.0565438,0.476862,0.618564,0.313056,0.452641,0.328356,0.070975
IND,2014,0.561491,0.693702,0.2415,0.547457,0.251979,0.0543188,0.467772,0.612115,0.320357,0.450568,0.341736,0.0689546
IND,2015,0.577757,0.701322,0.225871,0.547062,0.244193,0.054485,0.473314,0.615543,0.313498,0.453683,0.334197,0.0692802
IND,2016,0.588441,0.708376,0.216116,0.55496,0.244726,0.0468982,0.479241,0.618655,0.302054,0.461552,0.336688,0.0597361
IND,2017,0.587969,0.708157,0.21433,0.560763,0.243605,0.0482375,0.48012,0.618206,0.296029,0.466459,0.334833,0.0599216
IND,2018,0.585288,0.708025,0.223916,0.548136,0.243466,0.0485093,0.474567,0.624539,0.317607,0.472194,0.331767,0.0615252
IND,2019,0.594064,0.709928,0.209309,0.553554,0.242111,0.0479604,0.4795,0.623855,0.300295,0.480709,0.328004,0.0602526
IND,2020,0.588555,0.705369,0.222315,0.525448,0.233639,0.0609919,0.470498,0.621822,0.329766,0.458881,0.323334,0.0759335
IND,2021,0.578403,0.702588,0.234384,0.529837,0.236879,0.0605335,0.467805,0.626252,0.339127,0.46722,0.321807,0.0758157
IND,2022,0.571087,0.70036,0.244871,0.527926,0.2489,0.0507399,0.463584,0.628436,0.358357,0.460021,0.337081,0.066447
IRL,1995,0.447754,0.711596,0.41334,0.638316,0.185878,0.102526,0.447754,0.711596,0.41334,0.638316,0.185878,0.102526
IRL,1996,0.438949,0.7088,0.423472,0.637233,0.195386,0.0958141,0.436181,0.708148,0.426395,0.637829,0.193378,0.0984745
IRL,1997,0.422605,0.696074,0.435953,0.627289,0.207083,0.0968431,0.413972,0.691583,0.444727,0.624227,0.205407,0.103223
IRL,1998,0.388853,0.691946,0.487043,0.622313,0.211425,0.0966292,0.384088,0.686673,0.492234,0.614717,0.208226,0.107398
IRL,1999,0.376771,0.67528,0.492293,0.606365,0.228433,0.0962875,0.37732,0.672924,0.496913,0.59488,0.223503,0.105609
IRL,2000,0.348782,0.662006,0.532827,0.587853,0.233915,0.104079,0.34929,0.655875,0.540077,0.567668,0.233618,0.114448
IRL,2001,0.340911,0.686698,0.552867,0.625443,0.21328,0.100022,0.338375,0.681168,0.560087,0.612035,0.209151,0.11263
IRL,2002,0.34472,0.692109,0.549939,0.631687,0.202502,0.105388,0.330048,0.680146,0.570764,0.613384,0.204987,0.118967
IRL,2003,0.335978,0.695305,0.559325,0.642429,0.198895,0.1058,0.33987,0.691379,0.565109,0.622021,0.194039,0.118366
IRL,2004,0.322515,0.686313,0.574231,0.633539,0.199,0.114687,0.32293,0.684809,0.58975,0.613614,0.194426,0.126089
IRL,2005,0.316706,0.681952,0.576894,0.633124,0.20868,0.109369,0.323305,0.680986,0.58597,0.610409,0.204351,0.118286
IRL,2006,0.314052,0.677736,0.576192,0.631185,0.216172,0.106092,0.32363,0.68014,0.583732,0.610744,0.208924,0.113573
IRL,2007,0.315223,0.688814,0.575847,0.648767,0.203037,0.108148,0.302185,0.678402,0.606518,0.62029,0.20777,0.116969
IRL,2008,0.328025,0.688492,0.562865,0.640416,0.202297,0.109211,0.298484,0.673185,0.610388,0.613874,0.212447,0.117778
IRL,2009,0.299479,0.681502,0.596472,0.640471,0.191837,0.126661,0.298939,0.674673,0.614948,0.611,0.196767,0.133322
IRL,2010,0.284431,0.687386,0.618678,0.651316,0.190631,0.121983,0.282344,0.672405,0.630291,0.618858,0.203136,0.129214
IRL,2011,0.263166,0.679747,0.649729,0.641161,0.197895,0.122357,0.261096,0.667644,0.663497,0.612736,0.211761,0.127269
IRL,2012,0.270656,0.669235,0.630628,0.632037,0.211679,0.119086,0.277435,0.656522,0.630664,0.601092,0.223283,0.126009
IRL,2013,0.269055,0.656554,0.638434,0.606951,0.2214,0.122046,0.270742,0.643531,0.645935,0.577132,0.234546,0.129609
IRL,2014,0.251744,0.647512,0.653023,0.606054,0.228207,0.124281,0.248552,0.633917,0.665569,0.579002,0.240414,0.133045
IRL,2015,0.22027,0.623117,0.682693,0.590085,0.263264,0.113619,0.224425,0.609108,0.684216,0.562224,0.274475,0.125141
IRL,2016,0.214355,0.623107,0.690669,0.591822,0.267637,0.109256,0.214389,0.604088,0.697796,0.558471,0.28277,0.121596
IRL,2017,0.192235,0.629279,0.723665,0.603931,0.26354,0.107182,0.189036,0.607736,0.735711,0.569109,0.279553,0.120446
IRL,2018,0.187219,0.625119,0.743185,0.58922,0.260911,0.11397,0.173184,0.611752,0.7705,0.5692,0.270387,0.127041
IRL,2019,0.155662,0.58583,0.757366,0.567978,0.305273,0.108897,0.145933,0.575807,0.782858,0.549108,0.312083,0.121929
IRL,2020,0.142192,0.583558,0.802761,0.54981,0.289488,0.126954,0.133345,0.576053,0.832478,0.531795,0.300184,0.140382
IRL,2021,0.129883,0.613992,0.84772,0.571072,0.260257,0.125751,0.119193,0.609657,0.880422,0.557079,0.268858,0.142576
IRL,2022,0.159957,0.60885,0.805667,0.557169,0.266982,0.124168,0.144688,0.59862,0.839228,0.540893,0.27811,0.140106
ISL,1995,0.494775,0.737361,0.302088,0.803032,0.118677,0.143962,0.494775,0.737361,0.302088,0.803032,0.118677,0.143962
ISL,1996,0.486325,0.728603,0.305766,0.792364,0.131589,0.139808,0.478515,0.731932,0.320931,0.78963,0.130598,0.13747
ISL,1997,0.493259,0.742717,0.317649,0.785326,0.130491,0.126791,0.504663,0.750458,0.30712,0.800322,0.126203,0.122616
ISL,1998,0.487498,0.727052,0.307401,0.779288,0.14841,0.124537,0.499665,0.741251,0.304422,0.793588,0.146253,0.11198
ISL,1999,0.499888,0.728977,0.292749,0.782544,0.139123,0.1319,0.506676,0.744776,0.300324,0.792809,0.137702,0.1164
ISL,2000,0.500324,0.718231,0.285817,0.762398,0.146702,0.135068,0.492779,0.725655,0.301211,0.773129,0.150888,0.121334
ISL,2001,0.473019,0.720626,0.327623,0.755769,0.143526,0.135848,0.476866,0.729922,0.328766,0.769716,0.145448,0.1238
ISL,2002,0.48286,0.722656,0.314873,0.761564,0.129472,0.147871,0.484301,0.727846,0.315566,0.771773,0.133846,0.135771
ISL,2003,0.494656,0.726715,0.299797,0.774056,0.121145,0.15214,0.480703,0.734836,0.324574,0.782974,0.123936,0.138234
ISL,2004,0.502288,0.712632,0.274729,0.765641,0.145377,0.141991,0.479683,0.71549,0.305909,0.770839,0.150412,0.130597
ISL,2005,0.496785,0.689484,0.256023,0.752663,0.164855,0.145661,0.469642,0.694406,0.295571,0.76044,0.168911,0.132454
ISL,2006,0.486585,0.664017,0.239612,0.740497,0.192882,0.143101,0.45922,0.653672,0.259654,0.748891,0.201517,0.135048
ISL,2007,0.481942,0.675834,0.267219,0.725591,0.183065,0.141101,0.439105,0.658518,0.300245,0.730781,0.193533,0.141483
ISL,2008,0.474838,0.695214,0.309752,0.711459,0.175667,0.129118,0.429776,0.663334,0.32351,0.72195,0.189456,0.143987
ISL,2009,0.461698,0.732799,0.379163,0.714996,0.132977,0.134225,0.423256,0.707149,0.391156,0.725779,0.139325,0.14709
ISL,2010,0.463783,0.738111,0.393049,0.697949,0.132742,0.129147,0.426831,0.712044,0.40358,0.706707,0.140742,0.138798
ISL,2011,0.456269,0.740258,0.398403,0.712819,0.133763,0.12598,0.419941,0.714786,0.411513,0.71649,0.143579,0.13401
ISL,2012,0.459539,0.747561,0.396994,0.725505,0.127835,0.124604,0.419018,0.722427,0.414383,0.732194,0.137768,0.132105
ISL,2013,0.453338,0.750682,0.40694,0.730682,0.125525,0.123793,0.405676,0.726316,0.433998,0.738806,0.136403,0.13127
ISL,2014,0.450486,0.744937,0.40305,0.730557,0.131338,0.123724,0.398829,0.72646,0.440028,0.74457,0.141867,0.127215
ISL,2015,0.425083,0.737705,0.420331,0.743752,0.14341,0.118885,0.386464,0.725214,0.447269,0.757373,0.150617,0.123354
ISL,2016,0.421523,0.741196,0.412317,0.77531,0.143893,0.114911,0.371672,0.729414,0.457436,0.78206,0.155507,0.117872
ISL,2017,0.431065,0.743329,0.39773,0.785115,0.142571,0.1141,0.368276,0.73391,0.463373,0.78907,0.157602,0.112572
ISL,2018,0.427963,0.738124,0.393319,0.788574,0.141869,0.120007,0.360284,0.739911,0.474181,0.800596,0.152586,0.114445
ISL,2019,0.44404,0.748074,0.381105,0.797768,0.130735,0.121191,0.375487,0.742552,0.451078,0.813749,0.138569,0.118507
ISL,2020,0.515247,0.704436,0.267725,0.706656,0.143849,0.151715,0.442295,0.670635,0.311588,0.732827,0.147474,0.143835
ISL,2021,0.491396,0.70398,0.291439,0.729429,0.148837,0.147183,0.436055,0.688025,0.33379,0.754878,0.146889,0.132893
ISL,2022,0.443271,0.711728,0.367571,0.730357,0.155423,0.132849,0.396394,0.714598,0.417874,0.761483,0.152986,0.118895
ISR,1995,0.542983,0.663509,0.200292,0.601748,0.224021,0.11247,0.542983,0.663509,0.200292,0.601748,0.224021,0.11247
ISR,1996,0.530889,0.651425,0.203125,0.59341,0.235616,0.112959,0.540498,0.659398,0.199498,0.595997,0.23038,0.110222
ISR,1997,0.525557,0.652664,0.21524,0.590533,0.235278,0.112059,0.538487,0.664484,0.212382,0.593258,0.227228,0.108259
ISR,1998,0.523905,0.656197,0.22787,0.580558,0.233869,0.109934,0.540717,0.667479,0.2199,0.576451,0.22469,0.108106
ISR,1999,0.510066,0.661641,0.254754,0.594987,0.233951,0.104408,0.528361,0.673059,0.245289,0.589909,0.222206,0.104135
ISR,2000,0.502392,0.662806,0.280134,0.572633,0.236005,0.101189,0.519942,0.675834,0.273517,0.569952,0.223263,0.0998855
ISR,2001,0.523116,0.662483,0.246126,0.56624,0.231261,0.106256,0.541495,0.67802,0.242383,0.563264,0.218607,0.103253
ISR,2002,0.525597,0.669074,0.251239,0.571077,0.216667,0.114259,0.544521,0.68312,0.245994,0.563423,0.206026,0.111698
ISR,2003,0.523409,0.672312,0.266647,0.558429,0.214723,0.112965,0.545977,0.689062,0.259851,0.550643,0.204149,0.108491
ISR,2004,0.514446,0.675083,0.288852,0.556121,0.218515,0.106402,0.53546,0.688242,0.280661,0.544365,0.209828,0.103399
ISR,2005,0.508145,0.673366,0.295721,0.558707,0.222257,0.104377,0.531088,0.688099,0.286069,0.548858,0.212102,0.100926
ISR,2006,0.50872,0.673608,0.296401,0.556301,0.228832,0.0975604,0.524972,0.684825,0.292803,0.54594,0.221091,0.0944963
ISR,2007,0.511479,0.677968,0.290824,0.572473,0.225435,0.0965973,0.520177,0.68156,0.2916,0.553442,0.222591,0.0956564
ISR,2008,0.518141,0.680639,0.286066,0.568043,0.220708,0.0986526,0.51403,0.678463,0.298016,0.551758,0.223741,0.0975879
ISR,2009,0.531595,0.68597,0.270034,0.57169,0.204218,0.109812,0.527061,0.681015,0.278605,0.552591,0.208264,0.109434
ISR,2010,0.525623,0.679894,0.270226,0.570896,0.203224,0.116881,0.512201,0.669031,0.286619,0.547175,0.214203,0.115802
ISR,2011,0.52179,0.673138,0.273739,0.552894,0.209657,0.117204,0.501798,0.655026,0.295366,0.518772,0.228541,0.11702
ISR,2012,0.507946,0.664041,0.286075,0.545643,0.218428,0.117531,0.494172,0.648322,0.301296,0.511624,0.234961,0.118344
ISR,2013,0.511023,0.667181,0.288856,0.540609,0.214945,0.117874,0.489615,0.649584,0.314958,0.507906,0.235483,0.117454
ISR,2014,0.510726,0.661715,0.280098,0.539059,0.227858,0.110426,0.484438,0.645478,0.314567,0.511943,0.247327,0.110381
ISR,2015,0.507176,0.659428,0.289355,0.526173,0.224987,0.115586,0.489631,0.645285,0.314317,0.495212,0.242282,0.115387
ISR,2016,0.505398,0.656601,0.285156,0.530248,0.228329,0.11507,0.487507,0.641303,0.310171,0.495843,0.246848,0.114466
ISR,2017,0.500574,0.652475,0.286281,0.530601,0.229793,0.117732,0.481771,0.638243,0.314651,0.497288,0.249681,0.115141
ISR,2018,0.49071,0.644739,0.293651,0.524532,0.234799,0.120461,0.467254,0.637892,0.336548,0.507023,0.248472,0.118993
ISR,2019,0.490145,0.639551,0.291965,0.511725,0.241109,0.119341,0.47057,0.633228,0.328568,0.495051,0.253235,0.117734
ISR,2020,0.484344,0.620492,0.284134,0.479171,0.252009,0.127498,0.471222,0.61902,0.318561,0.463956,0.259738,0.124582
ISR,2021,0.475147,0.622641,0.299685,0.492162,0.251668,0.125691,0.46978,0.629486,0.331986,0.481063,0.252552,0.123725
ISR,2022,0.460309,0.618824,0.321629,0.492852,0.261735,0.119441,0.455666,0.625951,0.356401,0.47779,0.264872,0.118321
ITA,1995,0.583563,0.724382,0.215887,0.652283,0.195403,0.0802149,0.583563,0.724382,0.215887,0.652283,0.195403,0.0802149
ITA,1996,0.587287,0.724495,0.211587,0.648472,0.195054,0.0804506,0.582156,0.722546,0.217046,0.64682,0.196937,0.0805172
ITA,1997,0.583704,0.724589,0.216542,0.650615,0.196812,0.0785985,0.574689,0.722028,0.227705,0.647063,0.199658,0.078661
ITA,1998,0.582485,0.722318,0.215537,0.648769,0.196968,0.0807137,0.571589,0.719185,0.229195,0.643975,0.200462,0.0808024
ITA,1999,0.587364,0.721905,0.206281,0.65222,0.197568,0.0805274,0.573594,0.715705,0.220465,0.644599,0.203187,0.0809267
ITA,2000,0.576661,0.718219,0.2189,0.646678,0.200672,0.0811092,0.561931,0.711709,0.234345,0.639136,0.207266,0.0820536
ITA,2001,0.572335,0.714814,0.220492,0.646187,0.199984,0.0852018,0.557346,0.707587,0.235677,0.637489,0.206977,0.0866721
ITA,2002,0.574501,0.710595,0.211081,0.644746,0.202786,0.0866192,0.55563,0.701197,0.229237,0.635006,0.210578,0.0891775
ITA,2003,0.581945,0.711129,0.202263,0.638693,0.199744,0.0891276,0.556624,0.698674,0.226008,0.628513,0.209549,0.0925238
ITA,2004,0.578628,0.708435,0.206446,0.628769,0.200816,0.0907492,0.55085,0.695802,0.2346,0.617867,0.212342,0.0938633
ITA,2005,0.578757,0.708349,0.207737,0.623825,0.198667,0.0929848,0.551766,0.697141,0.237099,0.613141,0.210802,0.094342
ITA,2006,0.574245,0.706485,0.21471,0.615901,0.204069,0.0894455,0.543984,0.694833,0.249063,0.605666,0.218398,0.0910547
ITA,2007,0.572177,0.704902,0.219714,0.60408,0.207932,0.0871663,0.541105,0.692169,0.254672,0.593168,0.222657,0.0905213
ITA,2008,0.580448,0.708909,0.212812,0.603635,0.201471,0.0896197,0.548667,0.694102,0.245052,0.59349,0.215684,0.0938272
ITA,2009,0.597449,0.717849,0.191365,0.629161,0.184563,0.0975879,0.566664,0.702499,0.219884,0.617756,0.195897,0.100776
ITA,2010,0.58868,0.713618,0.197787,0.631681,0.188148,0.0982336,0.55833,0.699049,0.228092,0.61694,0.200983,0.100665
ITA,2011,0.587055,0.714369,0.206857,0.615468,0.191789,0.0938423,0.556047,0.696891,0.236784,0.594823,0.207959,0.0974384
ITA,2012,0.590572,0.724372,0.217157,0.616141,0.181887,0.0937409,0.557262,0.705824,0.248468,0.597914,0.19856,0.0990547
ITA,2013,0.589689,0.726423,0.220838,0.619159,0.178069,0.0955079,0.553226,0.706942,0.255915,0.600652,0.196627,0.10096
ITA,2014,0.585425,0.723966,0.223979,0.618545,0.180537,0.0954969,0.547739,0.707506,0.263589,0.606122,0.197767,0.100536
ITA,2015,0.580776,0.721462,0.229322,0.613488,0.184023,0.0945153,0.5473,0.705746,0.26427,0.599559,0.200696,0.0995779
ITA,2016,0.57656,0.71984,0.22932,0.624803,0.185665,0.0944958,0.54163,0.70376,0.265999,0.609515,0.203465,0.0993368
ITA,2017,0.56881,0.716527,0.236927,0.623472,0.190186,0.0932869,0.533159,0.701321,0.275806,0.609712,0.208538,0.098612
ITA,2018,0.563794,0.711411,0.239745,0.615727,0.194856,0.0937324,0.521488,0.700866,0.290798,0.616847,0.211028,0.0993404
ITA,2019,0.560639,0.711347,0.244141,0.6173,0.194586,0.0940672,0.520909,0.70184,0.291985,0.619658,0.209786,0.0998806
ITA,2020,0.565529,0.703195,0.22919,0.60066,0.191295,0.10551,0.525923,0.691761,0.273694,0.605928,0.205567,0.111117
ITA,2021,0.540309,0.684333,0.241701,0.595877,0.212604,0.103063,0.501428,0.678378,0.292721,0.604501,0.226845,0.108387
ITA,2022,0.532392,0.688391,0.258139,0.604323,0.214056,0.0975527,0.489442,0.681528,0.313195,0.613311,0.229548,0.107032
JOR,1995,0.464305,0.743841,0.377517,0.740459,0.168237,0.087922,0.464305,0.743841,0.377517,0.740459,0.168237,0.087922
JOR,1996,0.481343,0.761782,0.379471,0.739027,0.152929,0.085289,0.483922,0.767232,0.383291,0.739152,0.149385,0.0833827
JOR,1997,0.507871,0.766364,0.352154,0.734034,0.141798,0.0918382,0.510735,0.776249,0.364137,0.72916,0.134657,0.0896087
JOR,1998,0.532445,0.779429,0.334462,0.738453,0.129223,0.0913475,0.521688,0.790148,0.366049,0.733401,0.121844,0.0902482
JOR,1999,0.544785,0.781102,0.31663,0.746351,0.12956,0.0893385,0.537775,0.791312,0.34395,0.737133,0.121557,0.0864219
JOR,2000,0.573323,0.788622,0.288947,0.745119,0.125465,0.0859126,0.555016,0.79511,0.324791,0.739228,0.117699,0.0846234
JOR,2001,0.584565,0.792608,0.279743,0.743692,0.121715,0.0856769,0.565027,0.799338,0.31827,0.736202,0.113901,0.0840719
JOR,2002,0.552418,0.787561,0.314401,0.747908,0.124051,0.0883882,0.53469,0.796621,0.354454,0.738969,0.119795,0.0863657
JOR,2003,0.561957,0.787955,0.299643,0.754226,0.123422,0.0886227,0.554071,0.79403,0.3224,0.74429,0.118331,0.0846934
JOR,2004,0.553444,0.784796,0.305995,0.756064,0.135402,0.0798028,0.543418,0.78373,0.32387,0.742,0.132427,0.0792756
JOR,2005,0.567196,0.785741,0.289965,0.753694,0.143279,0.0709796,0.547236,0.777303,0.309949,0.742274,0.143415,0.0727801
JOR,2006,0.58296,0.806475,0.295056,0.757534,0.123418,0.0701075,0.556766,0.795746,0.319989,0.746839,0.128431,0.0707907
JOR,2007,0.561561,0.795258,0.308473,0.757594,0.135754,0.068988,0.553333,0.790579,0.319959,0.741491,0.135014,0.0695053
JOR,2008,0.54619,0.783367,0.316846,0.748555,0.144923,0.0717106,0.516285,0.761886,0.335476,0.732097,0.156889,0.0760812
JOR,2009,0.556639,0.777795,0.298139,0.741788,0.138274,0.0839315,0.530639,0.756813,0.310821,0.727666,0.148518,0.0877929
JOR,2010,0.549036,0.784198,0.313742,0.749539,0.143899,0.0719029,0.530675,0.765825,0.321259,0.731966,0.151669,0.075586
JOR,2011,0.576432,0.793173,0.290421,0.7463,0.126462,0.0803644,0.564038,0.771132,0.287036,0.721493,0.136049,0.0848579
JOR,2012,0.551218,0.785317,0.311379,0.75181,0.140842,0.0738414,0.539908,0.769383,0.314656,0.729288,0.142559,0.0792315
JOR,2013,0.583756,0.794851,0.282422,0.747445,0.132927,0.0722221,0.571609,0.778526,0.285013,0.725992,0.133746,0.0778118
JOR,2014,0.578438,0.793936,0.286906,0.751109,0.131938,0.0741258,0.553162,0.777209,0.304885,0.734857,0.131302,0.0816405
JOR,2015,0.600754,0.794547,0.255552,0.758327,0.134832,0.0706212,0.568314,0.776082,0.278407,0.746276,0.132838,0.0783801
JOR,2016,0.629779,0.812108,0.231005,0.789285,0.118208,0.0696848,0.59803,0.79448,0.251746,0.780351,0.113344,0.0761807
JOR,2017,0.630384,0.825011,0.238546,0.815888,0.100344,0.0746452,0.612131,0.81041,0.246708,0.8037,0.0868411,0.0890188
JOR,2018,0.628175,0.821218,0.236375,0.816683,0.105353,0.0734286,0.602606,0.815437,0.263847,0.80665,0.0829407,0.0887131
JOR,2019,0.614379,0.822027,0.253695,0.818491,0.10833,0.0696433,0.584869,0.809957,0.2774,0.811418,0.0920374,0.0821527
JOR,2020,0.700067,0.81767,0.153442,0.766434,0.105519,0.0768111,0.655952,0.795572,0.182765,0.763927,0.0842848,0.0960529
JOR,2021,0.678685,0.831224,0.192704,0.791567,0.0916038,0.0771725,0.642617,0.820666,0.226036,0.787703,0.0697901,0.101186
JOR,2022,0.627186,0.83421,0.259249,0.798554,0.0929644,0.0728257,0.57482,0.82185,0.309912,0.797099,0.0898545,0.085424
JPN,1995,0.618999,0.651701,0.0733914,0.445586,0.278985,0.0693137,0.618999,0.651701,0.0733914,0.445586,0.278985,0.0693137
JPN,1996,0.607524,0.64253,0.0775805,0.451214,0.288308,0.0691627,0.607815,0.640705,0.0736679,0.446463,0.290915,0.0683801
JPN,1997,0.606224,0.64501,0.085874,0.451664,0.286174,0.0688158,0.604588,0.642123,0.084005,0.446825,0.290156,0.0670862
JPN,1998,0.612946,0.653121,0.0862574,0.465746,0.275919,0.0709603,0.610068,0.648548,0.0834106,0.461336,0.281545,0.0690839
JPN,1999,0.621668,0.659548,0.0811628,0.46672,0.264687,0.0757652,0.614782,0.6529,0.0830441,0.459009,0.271883,0.0739732
JPN,2000,0.61656,0.655038,0.0852618,0.451293,0.269725,0.0752365,0.609453,0.649579,0.090023,0.445733,0.276434,0.0730332
JPN,2001,0.621639,0.661086,0.0843404,0.467707,0.261775,0.0771392,0.616218,0.655645,0.0856588,0.460281,0.269595,0.0734413
JPN,2002,0.626257,0.669638,0.0897065,0.48359,0.248542,0.0818197,0.62217,0.663982,0.0884402,0.472767,0.256861,0.0772302
JPN,2003,0.621501,0.665899,0.093733,0.473665,0.249496,0.0846048,0.615297,0.659021,0.0945471,0.462456,0.259959,0.0790263
JPN,2004,0.613111,0.660724,0.103503,0.460015,0.253638,0.0856383,0.608091,0.654845,0.103886,0.450049,0.263628,0.0796082
JPN,2005,0.605555,0.655844,0.109514,0.459207,0.257063,0.0870921,0.604029,0.652199,0.107387,0.448562,0.26582,0.0800555
JPN,2006,0.594802,0.65299,0.123391,0.471572,0.264494,0.0825161,0.597904,0.652124,0.117193,0.462654,0.270417,0.0758223
JPN,2007,0.591052,0.652947,0.133279,0.464402,0.266233,0.0808198,0.598492,0.654674,0.122957,0.456931,0.269512,0.0739322
JPN,2008,0.592502,0.652477,0.132949,0.45111,0.267493,0.0800303,0.600007,0.656415,0.125993,0.447706,0.268744,0.072838
JPN,2009,0.631628,0.681558,0.104148,0.479415,0.232443,0.0859988,0.635647,0.683965,0.10196,0.473894,0.237324,0.0775591
JPN,2010,0.620974,0.67448,0.118028,0.453332,0.239422,0.0860987,0.628321,0.679621,0.115081,0.445771,0.242722,0.0761482
JPN,2011,0.619969,0.670536,0.115536,0.437667,0.239736,0.0897285,0.628758,0.676808,0.112872,0.425696,0.243186,0.0781949
JPN,2012,0.621205,0.670459,0.110896,0.444143,0.240719,0.0888222,0.632147,0.678984,0.107475,0.435789,0.243085,0.0764422
JPN,2013,0.616603,0.670867,0.120502,0.450313,0.241176,0.0879573,0.635637,0.68406,0.109167,0.443572,0.240408,0.0744882
JPN,2014,0.6063,0.667929,0.134193,0.459259,0.243175,0.0888958,0.625973,0.682886,0.122676,0.46393,0.240382,0.0742645
JPN,2015,0.600973,0.66572,0.137814,0.469815,0.245635,0.0886454,0.62257,0.68002,0.121753,0.471861,0.24285,0.0746176
JPN,2016,0.602174,0.667357,0.133397,0.488638,0.243503,0.0891402,0.619621,0.679138,0.122376,0.486348,0.243292,0.0748655
JPN,2017,0.594323,0.664479,0.143656,0.488359,0.247481,0.0880407,0.614821,0.678356,0.13059,0.486519,0.245714,0.0727575
JPN,2018,0.591804,0.663151,0.147668,0.48316,0.250228,0.0866206,0.608391,0.680481,0.142608,0.505515,0.245568,0.07015
JPN,2019,0.589807,0.659799,0.14497,0.482802,0.251075,0.0891262,0.607386,0.678307,0.14015,0.506038,0.245937,0.0717577
JPN,2020,0.593056,0.648448,0.117036,0.473293,0.238817,0.112734,0.612962,0.66818,0.111094,0.497034,0.234573,0.0891502
JPN,2021,0.58173,0.648038,0.148353,0.446961,0.252557,0.0994054,0.604971,0.671493,0.139283,0.477606,0.242429,0.0791432
JPN,2022,0.56766,0.642146,0.16633,0.447823,0.260026,0.0978279,0.594773,0.668404,0.153927,0.478351,0.246747,0.0773927
KAZ,1995,0.598993,0.719829,0.191066,0.63243,0.159328,0.120843,0.598993,0.719829,0.191066,0.63243,0.159328,0.120843
KAZ,1996,0.638467,0.749371,0.176372,0.628802,0.138955,0.111674,0.635217,0.753311,0.190091,0.62125,0.143941,0.102748
KAZ,1997,0.65465,0.769795,0.179281,0.642263,0.129641,0.100564,0.628607,0.766885,0.218898,0.631697,0.148389,0.0886733
KAZ,1998,0.688754,0.795063,0.159239,0.667608,0.121891,0.083046,0.63854,0.783588,0.222733,0.651217,0.146566,0.0763639
KAZ,1999,0.608285,0.765823,0.233409,0.674942,0.138082,0.0960954,0.56956,0.779449,0.319481,0.656967,0.169424,0.0891097
KAZ,2000,0.52567,0.732533,0.312414,0.662144,0.164421,0.103046,0.513633,0.77365,0.40057,0.649118,0.195795,0.094676
KAZ,2001,0.521479,0.688707,0.24997,0.668992,0.199019,0.112274,0.521878,0.748248,0.346029,0.654193,0.203276,0.0988892
KAZ,2002,0.506549,0.681123,0.257379,0.678274,0.20824,0.110638,0.505712,0.739843,0.35549,0.658615,0.21411,0.0973078
KAZ,2003,0.517904,0.70355,0.280731,0.661295,0.18462,0.11183,0.522863,0.767094,0.380897,0.6412,0.197843,0.0998782
KAZ,2004,0.507924,0.69595,0.294588,0.638267,0.190319,0.113731,0.530122,0.768498,0.38868,0.613297,0.202094,0.0996159
KAZ,2005,0.486246,0.676502,0.300423,0.633294,0.222359,0.101139,0.525898,0.750934,0.373776,0.60206,0.223961,0.0882114
KAZ,2006,0.462048,0.651275,0.297922,0.635154,0.252285,0.0964406,0.520653,0.732351,0.349748,0.605289,0.236172,0.0834025
KAZ,2007,0.477876,0.651344,0.280304,0.61886,0.254333,0.0943229,0.552026,0.738724,0.316442,0.589991,0.234209,0.0780869
KAZ,2008,0.415488,0.682652,0.420153,0.635872,0.215597,0.101751,0.491952,0.769193,0.454512,0.609974,0.216032,0.0892937
KAZ,2009,0.526368,0.673614,0.229466,0.641692,0.227626,0.0987599,0.601394,0.770357,0.273483,0.617818,0.209533,0.0803835
KAZ,2010,0.510532,0.682565,0.275336,0.624809,0.217977,0.0994586,0.599491,0.78436,0.309787,0.596759,0.206919,0.0819217
KAZ,2011,0.463996,0.6785,0.350095,0.612701,0.210577,0.110923,0.570106,0.781509,0.365824,0.577881,0.208599,0.0909333
KAZ,2012,0.463907,0.667737,0.323929,0.629244,0.214222,0.118041,0.567106,0.771222,0.341528,0.597657,0.206221,0.0955174
KAZ,2013,0.493778,0.684843,0.300749,0.635299,0.208612,0.106545,0.595885,0.794106,0.326501,0.607104,0.202244,0.0833839
KAZ,2014,0.484729,0.674326,0.297066,0.638231,0.213247,0.112427,0.594462,0.786564,0.309976,0.619732,0.202231,0.0851692
KAZ,2015,0.535693,0.676529,0.219561,0.641444,0.208849,0.114622,0.635342,0.787395,0.243122,0.625417,0.199294,0.085566
KAZ,2016,0.523346,0.67789,0.237587,0.650474,0.209829,0.112282,0.627463,0.780335,0.241314,0.633498,0.204149,0.085099
KAZ,2017,0.547693,0.671708,0.193769,0.640015,0.230056,0.0982353,0.657588,0.777933,0.193548,0.621782,0.221044,0.0747483
KAZ,2018,0.519751,0.692014,0.265724,0.64828,0.21214,0.0958452,0.625075,0.79771,0.265009,0.651431,0.201489,0.0735345
KAZ,2019,0.52323,0.671565,0.229414,0.646585,0.227845,0.10059,0.639354,0.786191,0.226208,0.649125,0.209459,0.075997
KAZ,2020,0.533133,0.627319,0.154764,0.608575,0.252438,0.120243,0.654714,0.748266,0.151826,0.616183,0.223066,0.0920116
KAZ,2021,0.527968,0.640888,0.186793,0.604517,0.249549,0.109563,0.661646,0.764495,0.167435,0.614259,0.217123,0.0867311
KAZ,2022,0.478803,0.640503,0.267859,0.603677,0.257693,0.101805,0.602832,0.748203,0.237658,0.61168,0.221818,0.0833866
KHM,1995,0.705085,0.869558,0.207967,0.79086,0.0716188,0.0588233,0.705085,0.869558,0.207967,0.79086,0.0716188,0.0588233
KHM,1996,0.706075,0.856436,0.194282,0.77393,0.0748217,0.0687422,0.68125,0.849532,0.218364,0.770647,0.0809625,0.0695057
KHM,1997,0.693017,0.864112,0.213399,0.801759,0.0760076,0.0598807,0.669829,0.858641,0.235066,0.803231,0.0826691,0.0610092
KHM,1998,0.71241,0.87327,0.199353,0.806908,0.0649662,0.0617638,0.687606,0.865997,0.221472,0.805479,0.071644,0.0622014
KHM,1999,0.660885,0.867813,0.250211,0.827015,0.0766672,0.0555194,0.642701,0.867001,0.272884,0.821961,0.0814797,0.0587109
KHM,2000,0.619569,0.867269,0.296446,0.835566,0.0765343,0.0561966,0.600526,0.870186,0.323807,0.832778,0.0819687,0.0602722
KHM,2001,0.596421,0.864705,0.318094,0.843411,0.0802412,0.0550534,0.583671,0.872769,0.34504,0.837868,0.083531,0.0583027
KHM,2002,0.581279,0.863246,0.329784,0.855005,0.0796663,0.0570877,0.570863,0.87308,0.356655,0.847367,0.0817379,0.0609584
KHM,2003,0.593542,0.858169,0.312239,0.847512,0.0825859,0.059245,0.595829,0.867893,0.324202,0.839182,0.0810983,0.0640104
KHM,2004,0.569917,0.874447,0.352483,0.863957,0.0684629,0.0570905,0.592595,0.887996,0.344583,0.857271,0.0646112,0.0622333
KHM,2005,0.535634,0.870787,0.388107,0.863558,0.0765371,0.0526758,0.578159,0.886205,0.359393,0.857129,0.0692855,0.05755
KHM,2006,0.529267,0.872862,0.396522,0.866522,0.0803321,0.0468063,0.588762,0.891502,0.351721,0.86074,0.0697767,0.0520523
KHM,2007,0.520847,0.865572,0.401359,0.858893,0.0800099,0.0544184,0.60172,0.890268,0.338969,0.85125,0.0653314,0.0640879
KHM,2008,0.546118,0.868886,0.374892,0.860963,0.0756737,0.0554405,0.663704,0.9071,0.285632,0.852131,0.0621452,0.0689976
KHM,2009,0.556554,0.860519,0.347806,0.873951,0.0809606,0.0585202,0.680801,0.9113,0.266489,0.864946,0.0619019,0.074575
KHM,2010,0.561789,0.87204,0.361335,0.858624,0.0720404,0.0559196,0.702144,0.928985,0.26708,0.849338,0.0552523,0.0698722
KHM,2011,0.568263,0.878155,0.355608,0.871443,0.0655563,0.0562884,0.734352,0.947272,0.247542,0.860135,0.0494725,0.0721971
KHM,2012,0.548184,0.869505,0.370537,0.867176,0.0738756,0.0566195,0.710999,0.93068,0.256797,0.855466,0.0550089,0.0725985
KHM,2013,0.538392,0.867594,0.38008,0.866138,0.078213,0.0541934,0.700865,0.925842,0.262988,0.855463,0.0568369,0.0688221
KHM,2014,0.539321,0.871377,0.380214,0.87334,0.0762027,0.0524204,0.704342,0.93447,0.265362,0.86722,0.0503345,0.0677259
KHM,2015,0.545493,0.86772,0.372893,0.864127,0.0791352,0.053145,0.709811,0.933989,0.261216,0.85821,0.052529,0.0690108
KHM,2016,0.550205,0.865339,0.361551,0.871614,0.081773,0.0528884,0.722311,0.936327,0.247692,0.864042,0.0549895,0.0708387
KHM,2017,0.543476,0.867039,0.369994,0.874509,0.0816755,0.0512856,0.724231,0.938409,0.247261,0.866203,0.0544329,0.0697968
KHM,2018,0.527955,0.856004,0.381629,0.859602,0.0909396,0.0530568,0.693684,0.918012,0.259499,0.864466,0.0586469,0.0703176
KHM,2019,0.528112,0.850464,0.383235,0.841133,0.0955517,0.0539841,0.69851,0.915091,0.256392,0.844725,0.062801,0.0702851
KHM,2020,0.525759,0.83427,0.383905,0.803614,0.103273,0.0624568,0.696389,0.903221,0.255564,0.809313,0.068063,0.0775715
KHM,2021,0.482382,0.806463,0.419563,0.772425,0.117127,0.0764095,0.673974,0.877012,0.258792,0.78456,0.0751135,0.0944269
KHM,2022,0.436009,0.806242,0.48339,0.765909,0.118617,0.075141,0.623849,0.85377,0.295202,0.778859,0.0686621,0.0874454
KOR,1995,0.538936,0.646498,0.183863,0.585008,0.300869,0.0526337,0.538936,0.646498,0.183863,0.585008,0.300869,0.0526337
KOR,1996,0.549916,0.649969,0.175386,0.570477,0.290067,0.0599637,0.539495,0.64603,0.186737,0.570505,0.294667,0.0593031
KOR,1997,0.551619,0.660429,0.19247,0.565333,0.279418,0.0601526,0.532383,0.652906,0.214517,0.561836,0.28946,0.059481
KOR,1998,0.519332,0.668529,0.254355,0.586569,0.269446,0.0620251,0.517893,0.669623,0.261142,0.581025,0.276646,0.0607869
KOR,1999,0.540458,0.669138,0.225571,0.570462,0.264444,0.0664187,0.51863,0.661853,0.256615,0.558127,0.279284,0.0656356
KOR,2000,0.546369,0.665115,0.213184,0.557009,0.272716,0.062169,0.508806,0.652174,0.264181,0.542687,0.294916,0.0618509
KOR,2001,0.561116,0.67753,0.208603,0.558062,0.253808,0.0686625,0.520557,0.661954,0.259338,0.545222,0.276992,0.0673163
KOR,2002,0.574392,0.68026,0.192318,0.550485,0.251299,0.0684416,0.525703,0.659049,0.24831,0.537014,0.277417,0.067186
KOR,2003,0.556376,0.660574,0.196758,0.529574,0.271227,0.0681987,0.509598,0.641771,0.25612,0.516059,0.298079,0.0677687
KOR,2004,0.537195,0.653362,0.227067,0.511597,0.273378,0.0732597,0.496643,0.642181,0.29148,0.499307,0.300984,0.0736697
KOR,2005,0.54509,0.651296,0.212187,0.500529,0.27374,0.0749637,0.497843,0.63772,0.286068,0.488966,0.302604,0.0751065
KOR,2006,0.544267,0.646934,0.206814,0.496423,0.276543,0.0765223,0.493895,0.633394,0.286288,0.487267,0.305202,0.0768741
KOR,2007,0.531668,0.6412,0.219331,0.499395,0.280827,0.0779724,0.484127,0.631135,0.299007,0.491652,0.309433,0.0791949
KOR,2008,0.507303,0.631774,0.256973,0.484376,0.286445,0.0817809,0.476705,0.633352,0.326377,0.479955,0.309944,0.0847303
KOR,2009,0.515118,0.637452,0.250421,0.48851,0.275761,0.0867879,0.48718,0.637257,0.31078,0.482903,0.296778,0.0895804
KOR,2010,0.483238,0.607861,0.261286,0.476961,0.314249,0.0778903,0.455663,0.610489,0.32891,0.470722,0.336479,0.0817165
KOR,2011,0.477165,0.598454,0.265926,0.456101,0.321993,0.0795526,0.447594,0.598734,0.339008,0.445831,0.350031,0.0825422
KOR,2012,0.470395,0.600693,0.276419,0.471375,0.317825,0.0814825,0.439141,0.604641,0.355114,0.466048,0.345092,0.0855188
KOR,2013,0.469745,0.597671,0.272924,0.468723,0.315044,0.0872852,0.432387,0.60047,0.360062,0.466817,0.345417,0.0906034
KOR,2014,0.483387,0.612226,0.269991,0.477197,0.298395,0.089379,0.438058,0.618652,0.370617,0.487281,0.328594,0.0918642
KOR,2015,0.470862,0.596037,0.266806,0.46916,0.317203,0.0867607,0.426842,0.599012,0.363401,0.473773,0.349571,0.0885683
KOR,2016,0.473416,0.59397,0.251272,0.479773,0.31811,0.0879203,0.426935,0.591802,0.344548,0.478501,0.351166,0.0882997
KOR,2017,0.468822,0.584927,0.247419,0.469264,0.327386,0.087687,0.421467,0.582098,0.342297,0.469273,0.361032,0.0877363
KOR,2018,0.472513,0.588086,0.247691,0.466602,0.3219,0.0900146,0.419159,0.59496,0.359433,0.489107,0.351211,0.0902221
KOR,2019,0.477597,0.588816,0.237902,0.467498,0.321091,0.0900932,0.425519,0.595554,0.346379,0.490894,0.345401,0.0904982
KOR,2020,0.473822,0.577322,0.227344,0.455257,0.323922,0.0987561,0.423468,0.581031,0.330397,0.47689,0.345819,0.0983507
KOR,2021,0.473968,0.586893,0.242693,0.465299,0.319091,0.0940164,0.43073,0.601607,0.34643,0.493251,0.333546,0.0963514
KOR,2022,0.471879,0.589214,0.253783,0.462342,0.316469,0.0943177,0.386142,0.601913,0.434199,0.496941,0.367263,0.0945592
LAO,1995,0.731995,0.887872,0.205051,0.760187,0.0889432,0.0231846,0.731995,0.887872,0.205051,0.760187,0.0889432,0.0231846
LAO,1996,0.752625,0.893069,0.175083,0.802155,0.0872358,0.0196948,0.756034,0.892604,0.171034,0.798494,0.0882635,0.0191329
LAO,1997,0.640127,0.859098,0.297696,0.73555,0.107844,0.033058,0.723146,0.882655,0.21603,0.738365,0.0918198,0.0244353
LAO,1998,0.502179,0.859527,0.451102,0.792166,0.102968,0.0375047,0.480452,0.783639,0.383463,0.790655,0.0954387,0.0296931
LAO,1999,0.503611,0.845089,0.431828,0.790773,0.117479,0.037432,0.475701,0.769437,0.373665,0.786093,0.111051,0.0300472
LAO,2000,0.695885,0.897939,0.260606,0.775325,0.076791,0.0252698,0.644411,0.829435,0.238922,0.77441,0.0719219,0.0210216
LAO,2001,0.714396,0.910565,0.237342,0.826527,0.0697435,0.0196914,0.718904,0.855202,0.164599,0.828064,0.0522585,0.0151938
LAO,2002,0.614958,0.802212,0.227489,0.823135,0.174898,0.0228899,0.672374,0.783928,0.134698,0.828172,0.11387,0.0192157
LAO,2003,0.664283,0.802818,0.171393,0.808288,0.17732,0.0198623,0.725502,0.809079,0.102855,0.812562,0.115247,0.0169969
LAO,2004,0.629999,0.777137,0.178634,0.82369,0.204052,0.0188105,0.680225,0.7731,0.112364,0.826553,0.133081,0.0158993
LAO,2005,0.604748,0.763002,0.19456,0.81339,0.217039,0.0199586,0.658979,0.756722,0.120018,0.8144,0.141433,0.0148679
LAO,2006,0.596749,0.79175,0.231899,0.840887,0.187597,0.0206534,0.637189,0.733175,0.112972,0.849637,0.159829,0.0105302
LAO,2007,0.605862,0.772587,0.205576,0.811016,0.207425,0.0199877,0.569202,0.657832,0.107901,0.821403,0.224354,0.0140387
LAO,2008,0.606736,0.789176,0.224931,0.811094,0.190239,0.0205849,0.571143,0.674326,0.125411,0.822751,0.186518,0.0135381
LAO,2009,0.57777,0.744339,0.205143,0.811964,0.211498,0.0441628,0.554455,0.662417,0.131172,0.823056,0.172439,0.0322521
LAO,2010,0.602909,0.796221,0.22881,0.844854,0.176177,0.0276027,0.58098,0.708015,0.148725,0.854158,0.139371,0.0186735
LAO,2011,0.573319,0.756468,0.234082,0.782411,0.206401,0.0371317,0.567686,0.676811,0.138216,0.789528,0.163361,0.025306
LAO,2012,0.579875,0.752126,0.211007,0.816328,0.209876,0.037998,0.529233,0.650889,0.14609,0.832751,0.180036,0.0255797
LAO,2013,0.601126,0.760986,0.188067,0.850014,0.185718,0.053296,0.551793,0.662526,0.1279,0.865779,0.146266,0.0478786
LAO,2014,0.574474,0.734524,0.189167,0.846081,0.211051,0.0544244,0.535624,0.646105,0.127327,0.867698,0.158564,0.0508225
LAO,2015,0.575007,0.738115,0.18931,0.861594,0.194415,0.0674704,0.534113,0.654119,0.13571,0.884283,0.148625,0.0520523
LAO,2016,0.582351,0.74909,0.194448,0.857496,0.189075,0.0618357,0.526602,0.653776,0.14442,0.880585,0.151178,0.0475575
LAO,2017,0.56897,0.73471,0.195562,0.847506,0.208435,0.0568554,0.51363,0.638404,0.143186,0.871415,0.170036,0.0427974
LAO,2018,0.555642,0.727627,0.204597,0.840602,0.210238,0.0621355,0.498859,0.634275,0.154572,0.87607,0.16909,0.0451699
LAO,2019,0.526873,0.702574,0.208668,0.842013,0.236291,0.0611347,0.474214,0.610669,0.155572,0.87712,0.19194,0.0441438
LAO,2020,0.559356,0.687847,0.159796,0.804092,0.251798,0.060356,0.50602,0.604911,0.116982,0.845354,0.204061,0.0434463
LAO,2021,0.530022,0.673264,0.181743,0.788157,0.256278,0.0704583,0.47564,0.585646,0.132051,0.833058,0.211361,0.049771
LAO,2022,0.500972,0.700782,0.270313,0.739179,0.223594,0.0756237,0.457397,0.597868,0.178952,0.784968,0.185203,0.0515022
LTU,1995,0.565535,0.756869,0.266371,0.718298,0.135681,0.10745,0.565535,0.756869,0.266371,0.718298,0.135681,0.10745
LTU,1996,0.53227,0.755987,0.298881,0.748517,0.137784,0.106228,0.533577,0.761938,0.304543,0.74985,0.143635,0.0944267
LTU,1997,0.499989,0.731982,0.322237,0.719946,0.158385,0.109633,0.489436,0.739848,0.345509,0.724762,0.171975,0.0916173
LTU,1998,0.502945,0.73144,0.304462,0.750487,0.153748,0.114811,0.476163,0.741128,0.351903,0.752949,0.177722,0.0868429
LTU,1999,0.546624,0.757925,0.279317,0.756493,0.143681,0.0983939,0.510929,0.755744,0.322453,0.759226,0.168192,0.0782813
LTU,2000,0.543667,0.765053,0.305088,0.725647,0.137213,0.0977337,0.525346,0.770764,0.334504,0.733677,0.154492,0.0760962
LTU,2001,0.533697,0.765172,0.31946,0.724584,0.146897,0.0879311,0.511778,0.771519,0.354188,0.73334,0.163932,0.07113
LTU,2002,0.520011,0.762301,0.332117,0.72953,0.146137,0.0915628,0.498925,0.770827,0.368851,0.737161,0.165548,0.0727442
LTU,2003,0.526002,0.760973,0.325336,0.722243,0.145537,0.0934897,0.506386,0.772814,0.364095,0.731754,0.162473,0.0729969
LTU,2004,0.5195,0.755525,0.330246,0.714695,0.147771,0.0967037,0.51152,0.768374,0.355231,0.723062,0.163246,0.0745364
LTU,2005,0.507644,0.751708,0.341402,0.714886,0.154621,0.0936711,0.512192,0.771401,0.358928,0.722177,0.169243,0.0684491
LTU,2006,0.490209,0.739646,0.353753,0.705118,0.163891,0.0964623,0.496599,0.764772,0.375358,0.714443,0.180867,0.066636
LTU,2007,0.489577,0.718322,0.330086,0.692987,0.189052,0.0926256,0.494497,0.742037,0.351764,0.70371,0.208197,0.0637918
LTU,2008,0.49081,0.72258,0.332545,0.69696,0.180806,0.0966136,0.48551,0.744241,0.366572,0.705813,0.206379,0.0645157
LTU,2009,0.531543,0.763685,0.321357,0.722383,0.133231,0.103083,0.50344,0.775774,0.372289,0.731512,0.154992,0.0736892
LTU,2010,0.460047,0.734084,0.388386,0.705578,0.157045,0.108871,0.447135,0.753613,0.429553,0.71348,0.186234,0.0786381
LTU,2011,0.42439,0.715831,0.419733,0.694348,0.182382,0.101787,0.420141,0.733032,0.449222,0.696517,0.220278,0.0755571
LTU,2012,0.406859,0.721195,0.450905,0.697123,0.177753,0.101053,0.403915,0.738705,0.477274,0.701463,0.211791,0.0778391
LTU,2013,0.414438,0.736851,0.460959,0.699441,0.169345,0.0938035,0.408941,0.755333,0.491141,0.705281,0.197698,0.075417
LTU,2014,0.427841,0.731095,0.441489,0.686888,0.174246,0.0946588,0.415917,0.751571,0.481171,0.697577,0.201096,0.0754208
LTU,2015,0.427404,0.722065,0.432566,0.681193,0.17867,0.0992645,0.414501,0.74452,0.477291,0.691441,0.207505,0.076278
LTU,2016,0.430326,0.728785,0.435217,0.68577,0.17183,0.0993854,0.410671,0.751672,0.490861,0.6947,0.200508,0.0764665
LTU,2017,0.412856,0.722484,0.461551,0.670841,0.181817,0.0956992,0.392884,0.746109,0.52078,0.67826,0.214478,0.0750901
LTU,2018,0.404445,0.712407,0.466929,0.659546,0.190125,0.0974683,0.376336,0.744232,0.54165,0.679211,0.219641,0.0760502
LTU,2019,0.389367,0.706526,0.484937,0.65402,0.191429,0.102045,0.362065,0.744038,0.566547,0.674211,0.221639,0.0804813
LTU,2020,0.393874,0.695781,0.471734,0.639994,0.193807,0.110412,0.363291,0.7361,0.562103,0.663239,0.223985,0.0850898
LTU,2021,0.368242,0.695244,0.505208,0.647262,0.199667,0.105089,0.340307,0.746561,0.603468,0.673199,0.22762,0.0825669
LTU,2022,0.353849,0.674318,0.502562,0.63767,0.225169,0.100514,0.329886,0.71962,0.588545,0.662199,0.262509,0.0776636
LUX,1995,0.264378,0.703317,0.646135,0.67933,0.186628,0.110055,0.264378,0.703317,0.646135,0.67933,0.186628,0.110055
LUX,1996,0.247327,0.720701,0.664899,0.711949,0.179633,0.099666,0.254196,0.721751,0.658531,0.709997,0.18005,0.098199
LUX,1997,0.229586,0.687207,0.683191,0.66983,0.204143,0.10865,0.239132,0.687825,0.674311,0.66541,0.204239,0.107771
LUX,1998,0.232289,0.694027,0.683249,0.675796,0.204429,0.101544,0.230986,0.689714,0.685292,0.66939,0.20711,0.102543
LUX,1999,0.2118,0.687959,0.704697,0.675694,0.207917,0.104124,0.218419,0.683576,0.696637,0.667717,0.211141,0.104879
LUX,2000,0.200606,0.694803,0.724375,0.682238,0.210167,0.0950308,0.214471,0.69266,0.709307,0.674164,0.211522,0.094923
LUX,2001,0.211162,0.704415,0.709074,0.69563,0.204949,0.0906359,0.216356,0.700726,0.701825,0.690159,0.207186,0.0910855
LUX,2002,0.218706,0.702917,0.699961,0.69177,0.202274,0.0948084,0.221805,0.70075,0.696769,0.68738,0.204649,0.0939039
LUX,2003,0.213924,0.699366,0.701658,0.691849,0.205299,0.0953352,0.213274,0.69993,0.707837,0.687524,0.203794,0.0953141
LUX,2004,0.190997,0.693877,0.726408,0.692284,0.209931,0.0961917,0.19272,0.693058,0.728486,0.686819,0.210413,0.0958917
LUX,2005,0.181167,0.700227,0.738978,0.702402,0.204375,0.0953987,0.183934,0.703037,0.745301,0.6965,0.201698,0.0946927
LUX,2006,0.166129,0.711043,0.761916,0.715188,0.200122,0.0888353,0.1774,0.707569,0.75175,0.705247,0.203064,0.0885562
LUX,2007,0.157485,0.719433,0.770565,0.729268,0.199438,0.0811292,0.170654,0.709851,0.757398,0.711906,0.20666,0.0820534
LUX,2008,0.155033,0.699653,0.7672,0.709881,0.213539,0.0868078,0.173697,0.689439,0.749188,0.688402,0.222798,0.0883355
LUX,2009,0.170235,0.704339,0.753654,0.708685,0.190844,0.104817,0.191141,0.69887,0.735619,0.690205,0.198908,0.104578
LUX,2010,0.142017,0.702433,0.788206,0.711002,0.198318,0.0992496,0.1673,0.68909,0.76094,0.685717,0.210534,0.0999425
LUX,2011,0.144117,0.697998,0.780664,0.7095,0.208343,0.0936595,0.169577,0.681433,0.755342,0.677649,0.223618,0.0961911
LUX,2012,0.138412,0.703239,0.788871,0.715995,0.200509,0.0962513,0.170233,0.683983,0.753318,0.681983,0.216758,0.100077
LUX,2013,0.137489,0.715915,0.796609,0.72611,0.190127,0.093958,0.168894,0.699258,0.760364,0.697514,0.202012,0.0963711
LUX,2014,0.134698,0.717161,0.801073,0.727103,0.189589,0.0932502,0.164663,0.711823,0.763959,0.716216,0.191669,0.0912946
LUX,2015,0.130628,0.688904,0.805139,0.69339,0.211073,0.100023,0.162592,0.683307,0.767299,0.678634,0.212584,0.0997495
LUX,2016,0.13135,0.708689,0.807035,0.715383,0.198036,0.0932755,0.156511,0.69807,0.774435,0.699296,0.201101,0.0937627
LUX,2017,0.13076,0.717475,0.802391,0.731209,0.194006,0.0885186,0.155552,0.704073,0.76781,0.714396,0.199359,0.0889727
LUX,2018,0.129147,0.735507,0.809926,0.748661,0.181526,0.0829672,0.147238,0.749254,0.780861,0.770963,0.162123,0.0745906
LUX,2019,0.126679,0.71696,0.812978,0.726073,0.193275,0.0897652,0.144463,0.728224,0.781688,0.746796,0.173079,0.0818614
LUX,2020,0.119006,0.699592,0.823775,0.704787,0.198788,0.10162,0.138523,0.714297,0.787866,0.730801,0.174556,0.0919182
LUX,2021,0.10518,0.744635,0.84698,0.754982,0.169444,0.0859213,0.12775,0.761507,0.811993,0.780497,0.14494,0.0779208
LUX,2022,0.102505,0.717085,0.848559,0.724264,0.192151,0.0907637,0.130869,0.732548,0.804638,0.747763,0.165626,0.0822888
LVA,1995,0.464819,0.706233,0.365719,0.660109,0.151953,0.141813,0.464819,0.706233,0.365719,0.660109,0.151953,0.141813
LVA,1996,0.427337,0.712841,0.417509,0.683828,0.167988,0.11917,0.407553,0.709466,0.442343,0.682532,0.172641,0.117893
LVA,1997,0.430909,0.704433,0.400512,0.682937,0.173181,0.122386,0.395297,0.698955,0.446991,0.679339,0.180419,0.121261
LVA,1998,0.43685,0.694058,0.374635,0.686555,0.17187,0.134072,0.388794,0.683779,0.43236,0.682265,0.181462,0.133167
LVA,1999,0.457551,0.692673,0.348575,0.674524,0.182656,0.124671,0.392302,0.674142,0.421687,0.668363,0.197072,0.125327
LVA,2000,0.447454,0.677969,0.346281,0.665687,0.203138,0.118893,0.38446,0.664713,0.423046,0.662465,0.217316,0.116003
LVA,2001,0.432124,0.658144,0.34439,0.65629,0.221083,0.120773,0.376204,0.646513,0.414682,0.651846,0.236692,0.11403
LVA,2002,0.437881,0.653686,0.32989,0.654173,0.221091,0.125223,0.384747,0.643718,0.399195,0.648735,0.238875,0.110976
LVA,2003,0.43396,0.645054,0.323861,0.651805,0.229197,0.125749,0.383681,0.638945,0.392814,0.649834,0.247723,0.106911
LVA,2004,0.4314,0.635191,0.318446,0.639955,0.244399,0.12041,0.382112,0.62934,0.387294,0.638348,0.261835,0.102396
LVA,2005,0.404076,0.616892,0.333205,0.638697,0.265992,0.117115,0.359415,0.616586,0.403384,0.637532,0.281145,0.101676
LVA,2006,0.425216,0.621241,0.304835,0.643052,0.271297,0.107462,0.381519,0.628045,0.383203,0.643332,0.272661,0.0942053
LVA,2007,0.434764,0.623302,0.294201,0.640847,0.272952,0.103746,0.39656,0.636586,0.37403,0.641732,0.269319,0.087403
LVA,2008,0.419424,0.628716,0.318202,0.657732,0.265057,0.106227,0.370925,0.648349,0.421159,0.658714,0.273124,0.0862217
LVA,2009,0.447601,0.684537,0.351985,0.673143,0.206362,0.109101,0.373203,0.700285,0.478786,0.683149,0.227931,0.0970738
LVA,2010,0.437778,0.689751,0.381613,0.660284,0.195925,0.114323,0.383595,0.714548,0.494133,0.669764,0.217078,0.097156
LVA,2011,0.410486,0.666485,0.394005,0.649737,0.217184,0.116331,0.363769,0.69124,0.50326,0.6507,0.243805,0.0976897
LVA,2012,0.402357,0.666387,0.404384,0.65292,0.224252,0.10936,0.359,0.69515,0.513831,0.654204,0.247084,0.094932
LVA,2013,0.425275,0.689643,0.401489,0.65847,0.199444,0.110912,0.379599,0.721688,0.51655,0.662256,0.221115,0.0940503
LVA,2014,0.420827,0.684606,0.400483,0.658653,0.201234,0.11416,0.370687,0.727052,0.529841,0.672587,0.217704,0.0958374
LVA,2015,0.418683,0.683116,0.404046,0.654463,0.204113,0.112772,0.372074,0.726863,0.531405,0.667644,0.221327,0.0938889
LVA,2016,0.423261,0.694293,0.409699,0.661539,0.19441,0.111297,0.372317,0.738018,0.542952,0.673542,0.2145,0.0933772
LVA,2017,0.419512,0.690465,0.414925,0.653018,0.197028,0.112507,0.368468,0.735488,0.5521,0.66477,0.219604,0.0938797
LVA,2018,0.411715,0.680359,0.418713,0.641596,0.208449,0.111191,0.35631,0.744399,0.574698,0.675292,0.222609,0.0910316
LVA,2019,0.411145,0.674055,0.417295,0.630033,0.209821,0.116124,0.3551,0.734333,0.570754,0.664442,0.224903,0.0957538
LVA,2020,0.405443,0.666889,0.415511,0.629215,0.21174,0.121371,0.351715,0.72958,0.568385,0.664805,0.224815,0.0988056
LVA,2021,0.38393,0.648248,0.419334,0.630328,0.228497,0.123255,0.336802,0.720998,0.573508,0.669906,0.237179,0.0977961
LVA,2022,0.363844,0.645912,0.451194,0.625159,0.245083,0.109005,0.324939,0.726289,0.605587,0.662746,0.255829,0.0891454
MAR,1995,0.618351,0.779904,0.20271,0.796967,0.163915,0.0561803,0.618351,0.779904,0.20271,0.796967,0.163915,0.0561803
MAR,1996,0.609262,0.780071,0.21625,0.789866,0.163385,0.0565441,0.612476,0.78027,0.213366,0.786414,0.163782,0.0559476
MAR,1997,0.590668,0.764272,0.223716,0.775998,0.176028,0.0597006,0.593484,0.761817,0.218246,0.771299,0.180055,0.0580402
MAR,1998,0.576331,0.772123,0.248301,0.788529,0.170727,0.0571494,0.579457,0.771383,0.245042,0.783233,0.173202,0.0544589
MAR,1999,0.571399,0.772795,0.257107,0.783315,0.163923,0.0632816,0.570925,0.771547,0.258432,0.776307,0.166845,0.0599805
MAR,2000,0.5568,0.775443,0.272164,0.803349,0.156402,0.0681556,0.54888,0.776446,0.286393,0.794594,0.156426,0.0650197
MAR,2001,0.520118,0.767592,0.312746,0.791294,0.161909,0.0704987,0.518846,0.77445,0.327161,0.781277,0.160092,0.0664284
MAR,2002,0.517321,0.766032,0.322374,0.771499,0.164848,0.0691208,0.515085,0.770119,0.334804,0.76174,0.166791,0.0651813
MAR,2003,0.518302,0.763034,0.322109,0.759781,0.170065,0.0669006,0.521737,0.766887,0.327348,0.748897,0.17367,0.0620527
MAR,2004,0.509348,0.759669,0.333179,0.75131,0.173249,0.0670821,0.514678,0.764121,0.336786,0.740658,0.177616,0.0612909
MAR,2005,0.485279,0.75363,0.362533,0.740212,0.175159,0.0712109,0.485925,0.75759,0.372411,0.729475,0.181264,0.0642595
MAR,2006,0.480115,0.748015,0.361989,0.740078,0.181104,0.0708806,0.479775,0.753605,0.373585,0.732979,0.18574,0.0638169
MAR,2007,0.483496,0.735431,0.342065,0.736512,0.205077,0.0594919,0.483394,0.73883,0.352203,0.725251,0.210031,0.0559211
MAR,2008,0.477466,0.714703,0.329653,0.719656,0.227582,0.0577149,0.479864,0.717395,0.334721,0.70964,0.231694,0.0556679
MAR,2009,0.50803,0.730896,0.302852,0.73589,0.209173,0.059931,0.462504,0.727844,0.364939,0.727078,0.221744,0.0559949
MAR,2010,0.503978,0.733546,0.316902,0.724412,0.20583,0.0606246,0.467393,0.73666,0.377834,0.71266,0.213447,0.0572969
MAR,2011,0.494316,0.717653,0.313703,0.711938,0.219232,0.063115,0.462586,0.71417,0.360746,0.697401,0.231956,0.0575867
MAR,2012,0.499464,0.717111,0.309278,0.703723,0.21471,0.0681794,0.475503,0.716464,0.350403,0.687667,0.220544,0.0626744
MAR,2013,0.512826,0.725497,0.296214,0.717966,0.208839,0.0656638,0.476044,0.717827,0.34422,0.702408,0.220767,0.060069
MAR,2014,0.500033,0.721777,0.307324,0.721531,0.203062,0.0751616,0.459534,0.720456,0.369158,0.706803,0.21337,0.0676154
MAR,2015,0.490258,0.713745,0.315682,0.707952,0.211388,0.0748667,0.458478,0.715091,0.370294,0.692997,0.21938,0.0674291
MAR,2016,0.486404,0.718633,0.326234,0.711849,0.20778,0.0735867,0.450959,0.722202,0.389041,0.697207,0.217757,0.0658767
MAR,2017,0.471612,0.716314,0.342677,0.714091,0.211252,0.0724336,0.430658,0.720693,0.41455,0.699638,0.225233,0.0658648
MAR,2018,0.471297,0.713252,0.344114,0.703123,0.214119,0.0726296,0.421004,0.725441,0.434571,0.700548,0.223447,0.0680696
MAR,2019,0.471481,0.718455,0.351733,0.702165,0.208392,0.0731522,0.422137,0.731014,0.440845,0.700646,0.218461,0.0687651
MAR,2020,0.525132,0.728773,0.311786,0.653141,0.194327,0.0769001,0.467096,0.726661,0.396886,0.654005,0.206646,0.0719039
MAR,2021,0.526082,0.726678,0.305649,0.656296,0.197362,0.0759604,0.459177,0.725565,0.402862,0.661238,0.209224,0.0724431
MAR,2022,0.467651,0.736001,0.398731,0.673009,0.189837,0.074162,0.395958,0.7658,0.542544,0.68168,0.211561,0.0765677
MEX,1995,0.711114,0.810222,0.151386,0.654664,0.144491,0.0452876,0.711114,0.810222,0.151386,0.654664,0.144491,0.0452876
MEX,1996,0.708239,0.81057,0.155195,0.65937,0.146149,0.0432812,0.701626,0.808107,0.16132,0.660061,0.14792,0.0439734
MEX,1997,0.703619,0.797166,0.147372,0.634772,0.156349,0.0464852,0.685385,0.794101,0.171294,0.63468,0.160025,0.0464162
MEX,1998,0.692604,0.785541,0.149696,0.620841,0.167587,0.0468715,0.674632,0.786513,0.180926,0.618378,0.169989,0.0455424
MEX,1999,0.688984,0.781553,0.15238,0.607492,0.168426,0.0500204,0.668595,0.783813,0.191442,0.601846,0.174602,0.0458206
MEX,2000,0.693255,0.785849,0.15238,0.607652,0.163346,0.0508056,0.671997,0.79196,0.199646,0.600876,0.169024,0.0456534
MEX,2001,0.713233,0.798524,0.138397,0.616278,0.150828,0.0506482,0.69405,0.805301,0.183388,0.606643,0.154681,0.0433501
MEX,2002,0.705497,0.797294,0.146188,0.627931,0.15181,0.0508966,0.686229,0.80599,0.194411,0.616021,0.157551,0.0427751
MEX,2003,0.71757,0.808222,0.136464,0.66429,0.128713,0.0630648,0.712665,0.822586,0.16901,0.650378,0.126979,0.0498303
MEX,2004,0.688071,0.78572,0.15977,0.611186,0.162504,0.051776,0.682495,0.802194,0.200524,0.596932,0.163644,0.0409824
MEX,2005,0.693415,0.789233,0.159452,0.600919,0.159188,0.0515788,0.67813,0.800209,0.208646,0.585103,0.168305,0.0405113
MEX,2006,0.685992,0.780666,0.162186,0.583736,0.168684,0.0506501,0.675789,0.794031,0.208765,0.56639,0.175491,0.0397204
MEX,2007,0.684667,0.78035,0.162955,0.587173,0.170883,0.0487675,0.668251,0.790726,0.215783,0.567584,0.181752,0.0384091
MEX,2008,0.695172,0.785979,0.152126,0.596921,0.161954,0.0520677,0.676695,0.791905,0.200229,0.57539,0.172342,0.041472
MEX,2009,0.674335,0.773658,0.167362,0.593466,0.170318,0.0560237,0.663178,0.786454,0.214991,0.5734,0.177674,0.044815
MEX,2010,0.675049,0.772894,0.17152,0.570462,0.171366,0.0557398,0.648261,0.778108,0.238271,0.544955,0.192089,0.0451191
MEX,2011,0.669133,0.767366,0.174132,0.564131,0.176988,0.0556453,0.649258,0.772955,0.232933,0.53104,0.196425,0.0443645
MEX,2012,0.660538,0.760735,0.179517,0.558146,0.183097,0.0561686,0.644676,0.769601,0.236403,0.528441,0.200669,0.0441465
MEX,2013,0.67687,0.776937,0.175563,0.569979,0.163806,0.0592572,0.655108,0.784669,0.237276,0.546036,0.183717,0.0464686
MEX,2014,0.659522,0.76531,0.192668,0.549068,0.178379,0.0563111,0.629405,0.775906,0.272845,0.536936,0.205247,0.0447635
MEX,2015,0.640245,0.753111,0.205848,0.548302,0.190354,0.0565351,0.629401,0.775782,0.271051,0.540052,0.205251,0.0442354
MEX,2016,0.62579,0.750117,0.220974,0.562632,0.194593,0.0552897,0.625127,0.779377,0.278497,0.553867,0.204104,0.0438035
MEX,2017,0.620996,0.750152,0.227899,0.566727,0.195982,0.053866,0.623681,0.781523,0.28328,0.557196,0.204224,0.0429761
MEX,2018,0.621524,0.749941,0.226224,0.567652,0.188617,0.0614425,0.620913,0.786866,0.288715,0.574801,0.194068,0.0481528
MEX,2019,0.623848,0.751676,0.233806,0.546727,0.194098,0.0542259,0.623619,0.789331,0.298111,0.555875,0.201106,0.043264
MEX,2020,0.62433,0.754473,0.239265,0.54393,0.187922,0.0576055,0.626301,0.794753,0.303469,0.555088,0.19516,0.0460024
MEX,2021,0.632046,0.766943,0.235426,0.572991,0.180106,0.0529514,0.630186,0.808862,0.304748,0.586308,0.186285,0.0426504
MEX,2022,0.632353,0.768809,0.240341,0.567763,0.181722,0.0494689,0.627309,0.810989,0.315434,0.582311,0.190357,0.0401113
MLT,1995,0.397578,0.7491,0.46363,0.758195,0.172044,0.0788557,0.397578,0.7491,0.46363,0.758195,0.172044,0.0788557
MLT,1996,0.417917,0.752381,0.438988,0.7619,0.168144,0.0794748,0.419983,0.757719,0.444345,0.760076,0.16341,0.0788706
MLT,1997,0.418268,0.756331,0.444185,0.761087,0.164692,0.0789769,0.428083,0.753852,0.430591,0.756562,0.164294,0.0814327
MLT,1998,0.417123,0.750063,0.440661,0.755546,0.172667,0.0772695,0.435893,0.750999,0.420573,0.749232,0.16766,0.0815284
MLT,1999,0.410412,0.756959,0.461455,0.750987,0.164752,0.0782883,0.431457,0.750747,0.429045,0.744189,0.164165,0.0851186
MLT,2000,0.3983,0.735339,0.47306,0.712465,0.185936,0.0787258,0.417115,0.733378,0.445944,0.709198,0.185207,0.078969
MLT,2001,0.413974,0.746157,0.454238,0.731296,0.167485,0.086358,0.434455,0.747283,0.42965,0.728099,0.166558,0.085283
MLT,2002,0.398834,0.754355,0.491659,0.723104,0.153325,0.0923198,0.41598,0.751278,0.46762,0.717032,0.151936,0.0920427
MLT,2003,0.409692,0.736359,0.451028,0.724272,0.17104,0.092601,0.427618,0.733781,0.428863,0.713896,0.172915,0.0920977
MLT,2004,0.391592,0.734839,0.469428,0.731201,0.170532,0.0946296,0.408368,0.728002,0.444662,0.718824,0.175248,0.0940362
MLT,2005,0.384107,0.727138,0.471144,0.728081,0.176696,0.0961664,0.407469,0.718884,0.435476,0.715113,0.18445,0.0956094
MLT,2006,0.35839,0.731908,0.52709,0.708642,0.159843,0.108249,0.377272,0.718193,0.489811,0.696025,0.164706,0.107411
MLT,2007,0.342674,0.723531,0.540488,0.704653,0.165438,0.111031,0.364792,0.709883,0.498112,0.692798,0.173087,0.10694
MLT,2008,0.315717,0.718408,0.581357,0.692674,0.156437,0.125154,0.334368,0.700006,0.536673,0.681305,0.163558,0.119602
MLT,2009,0.33225,0.718593,0.557017,0.693593,0.156462,0.124945,0.337116,0.699443,0.530321,0.683221,0.163666,0.120975
MLT,2010,0.302944,0.717966,0.590326,0.703038,0.155705,0.126329,0.318764,0.691005,0.545092,0.682896,0.172864,0.119418
MLT,2011,0.30485,0.734107,0.600133,0.71527,0.140291,0.125602,0.324067,0.703664,0.548163,0.69249,0.156284,0.120451
MLT,2012,0.284587,0.712733,0.609208,0.702791,0.160247,0.127019,0.309491,0.679086,0.547027,0.675643,0.181926,0.123715
MLT,2013,0.271659,0.718624,0.63304,0.70606,0.14778,0.133596,0.295597,0.682021,0.567394,0.68105,0.166471,0.128994
MLT,2014,0.248227,0.709265,0.659606,0.698959,0.142817,0.147918,0.267616,0.671667,0.593241,0.681092,0.158348,0.140374
MLT,2015,0.199154,0.68847,0.698774,0.70025,0.168144,0.143386,0.226626,0.640745,0.61335,0.675176,0.195416,0.135679
MLT,2016,0.206831,0.699303,0.7066,0.69696,0.168179,0.132518,0.23213,0.648114,0.624608,0.66599,0.192437,0.127545
MLT,2017,0.199294,0.690321,0.719826,0.682148,0.175224,0.134455,0.226843,0.639692,0.635038,0.650116,0.199381,0.127778
MLT,2018,0.191042,0.692423,0.732011,0.684937,0.164367,0.14321,0.21109,0.649296,0.65105,0.673076,0.174767,0.132395
MLT,2019,0.186233,0.667981,0.723695,0.665678,0.189539,0.14248,0.204493,0.626718,0.646466,0.653129,0.197769,0.136057
MLT,2020,0.157776,0.618674,0.749713,0.614766,0.196424,0.184903,0.17354,0.579458,0.670543,0.605356,0.20382,0.173619
MLT,2021,0.160425,0.631159,0.723216,0.65089,0.202697,0.166144,0.178584,0.593183,0.646922,0.64088,0.206837,0.163659
MLT,2022,0.166796,0.628279,0.718091,0.642652,0.220533,0.151188,0.185936,0.593496,0.640703,0.636114,0.224522,0.146582
MMR,1995,0.78874,0.860399,0.0983377,0.728706,0.0956281,0.0439729,0.78874,0.860399,0.0983377,0.728706,0.0956281,0.0439729
MMR,1996,0.806686,0.85875,0.0739554,0.703992,0.102213,0.0390376,0.794892,0.853051,0.0827837,0.70255,0.11526,0.031689
MMR,1997,0.819684,0.861671,0.0596044,0.704432,0.0993664,0.0389626,0.79284,0.844229,0.0733846,0.700279,0.128399,0.0288277
MMR,1998,0.802248,0.847044,0.0632152,0.708625,0.0932886,0.0596676,0.784633,0.81934,0.0500857,0.692941,0.123557,0.0459594
MMR,1999,0.716423,0.784339,0.0929701,0.730509,0.0930292,0.122632,0.673772,0.732248,0.0828595,0.705726,0.137347,0.0992369
MMR,2000,0.704896,0.787157,0.115308,0.713406,0.0976081,0.115235,0.636803,0.711317,0.105906,0.703589,0.138662,0.113536
MMR,2001,0.696392,0.800391,0.145674,0.713913,0.0944592,0.10515,0.643532,0.739935,0.13881,0.694495,0.132545,0.0824892
MMR,2002,0.715819,0.841159,0.167912,0.746468,0.0887248,0.0701158,0.659496,0.782914,0.169892,0.726451,0.139049,0.0437679
MMR,2003,0.749762,0.867058,0.158237,0.741271,0.0827289,0.0502133,0.701772,0.806655,0.144327,0.726701,0.136941,0.0304183
MMR,2004,0.76082,0.863929,0.146267,0.704939,0.0934968,0.0425744,0.723988,0.806019,0.118502,0.69223,0.153981,0.0275143
MMR,2005,0.735756,0.852311,0.163279,0.71384,0.103612,0.044077,0.701029,0.78933,0.125713,0.702407,0.176919,0.029399
MMR,2006,0.710383,0.840736,0.183747,0.709418,0.110962,0.0483026,0.682526,0.774276,0.129491,0.708541,0.176918,0.0383564
MMR,2007,0.677001,0.833549,0.216846,0.721934,0.113603,0.0528479,0.644301,0.758457,0.158478,0.720322,0.184574,0.0382185
MMR,2008,0.700089,0.833411,0.186993,0.712983,0.12178,0.044809,0.661473,0.762382,0.141365,0.713822,0.209031,0.0321482
MMR,2009,0.728325,0.832663,0.143765,0.72575,0.129204,0.0381329,0.686658,0.767046,0.10989,0.731535,0.236994,0.0289714
MMR,2010,0.713997,0.806366,0.12904,0.715818,0.157455,0.036179,0.73489,0.785415,0.070742,0.714219,0.242181,0.0222928
MMR,2011,0.664591,0.745125,0.114716,0.702025,0.224108,0.030767,0.696334,0.739191,0.0611082,0.701335,0.342275,0.0198902
MMR,2012,0.632345,0.703567,0.100813,0.706473,0.266969,0.0294642,0.663522,0.700751,0.0525528,0.708416,0.41417,0.0208198
MMR,2013,0.615814,0.695346,0.117727,0.675563,0.262462,0.0421917,0.642381,0.685448,0.0632927,0.680445,0.404024,0.0284711
MMR,2014,0.596747,0.687,0.142319,0.63416,0.247094,0.0659058,0.605007,0.66242,0.0881149,0.651562,0.372092,0.0409673
MMR,2015,0.577694,0.682223,0.157136,0.665215,0.225022,0.0927554,0.574076,0.640939,0.0971843,0.688008,0.353196,0.057722
MMR,2016,0.526424,0.659987,0.189331,0.705449,0.219923,0.12009,0.568459,0.65362,0.119234,0.714233,0.35046,0.0423645
MMR,2017,0.48508,0.631949,0.211183,0.695458,0.217285,0.150766,0.476162,0.562266,0.1222,0.704616,0.332999,0.0706701
MMR,2018,0.491405,0.6499,0.228687,0.693064,0.216153,0.133947,0.442931,0.544316,0.139337,0.727629,0.30827,0.0807124
MMR,2019,0.495438,0.660681,0.248335,0.665401,0.218796,0.120524,0.455265,0.558662,0.147804,0.699553,0.29753,0.0707373
MMR,2020,0.514527,0.645955,0.194705,0.675012,0.218296,0.135749,0.467396,0.545659,0.110537,0.708022,0.297164,0.0936227
MMR,2021,0.538656,0.667338,0.182478,0.705192,0.197966,0.134696,0.471791,0.553215,0.109102,0.746314,0.251455,0.11034
MMR,2022,0.522455,0.665955,0.208766,0.68737,0.204978,0.129067,0.475571,0.557551,0.113437,0.722691,0.277678,0.0871622
MYS,1995,0.340673,0.646428,0.490916,0.622827,0.299723,0.0538484,0.340673,0.646428,0.490916,0.622827,0.299723,0.0538484
MYS,1996,0.335288,0.638498,0.495317,0.612154,0.308716,0.0527862,0.336459,0.638685,0.49616,0.60913,0.308473,0.0528417
MYS,1997,0.328232,0.634986,0.498553,0.615288,0.313817,0.0511978,0.326996,0.634642,0.50196,0.612889,0.313186,0.0520534
MYS,1998,0.289269,0.656084,0.586757,0.625156,0.290753,0.0531627,0.313348,0.661309,0.561156,0.620078,0.284873,0.0548466
MYS,1999,0.288759,0.655922,0.599802,0.612141,0.284213,0.0598652,0.30085,0.649366,0.576977,0.604038,0.287887,0.0627472
MYS,2000,0.329847,0.638263,0.531367,0.58042,0.308466,0.0532712,0.322388,0.629008,0.534679,0.573464,0.31938,0.0566891
MYS,2001,0.351376,0.668499,0.516305,0.614216,0.273251,0.0582504,0.333949,0.657899,0.532409,0.60846,0.283616,0.0624396
MYS,2002,0.352804,0.668737,0.509766,0.619761,0.269879,0.0613832,0.336668,0.658139,0.524001,0.613493,0.280261,0.065437
MYS,2003,0.363264,0.671435,0.501191,0.614877,0.264163,0.0644019,0.356565,0.662775,0.503343,0.608352,0.271249,0.0684453
MYS,2004,0.346641,0.668917,0.525095,0.613748,0.268197,0.0628865,0.350348,0.662919,0.51456,0.607451,0.272471,0.0669676
MYS,2005,0.347126,0.668615,0.529019,0.607707,0.271597,0.0597884,0.346484,0.664414,0.531085,0.598642,0.270842,0.0660725
MYS,2006,0.351849,0.675118,0.525631,0.615011,0.267267,0.0576146,0.350258,0.671013,0.528127,0.607344,0.265754,0.0641114
MYS,2007,0.350036,0.68127,0.527617,0.627793,0.261033,0.0576974,0.351817,0.681687,0.529536,0.622941,0.255943,0.063036
MYS,2008,0.355574,0.68605,0.526155,0.628097,0.256382,0.0575677,0.364681,0.690074,0.519495,0.626363,0.248022,0.0631518
MYS,2009,0.380214,0.705541,0.50321,0.646503,0.231805,0.0626538,0.378518,0.705485,0.508851,0.64256,0.228304,0.0693853
MYS,2010,0.380294,0.694814,0.499407,0.629786,0.25031,0.054876,0.368947,0.696155,0.521344,0.627625,0.247168,0.0578795
MYS,2011,0.380252,0.684073,0.491499,0.618151,0.253286,0.062641,0.373006,0.684825,0.508346,0.613399,0.249865,0.0663307
MYS,2012,0.391333,0.681571,0.473953,0.612378,0.258683,0.0597461,0.382395,0.682386,0.492135,0.60957,0.252747,0.0642296
MYS,2013,0.40727,0.68811,0.459381,0.611344,0.253046,0.0588435,0.394154,0.688543,0.481924,0.610863,0.247047,0.0630753
MYS,2014,0.426528,0.709943,0.447771,0.632948,0.234587,0.0554692,0.411866,0.714873,0.471947,0.642036,0.224443,0.0588561
MYS,2015,0.430205,0.707664,0.447949,0.619399,0.239931,0.0524054,0.418699,0.707106,0.462998,0.622912,0.233044,0.0564215
MYS,2016,0.4409,0.706872,0.432037,0.615625,0.240532,0.0525965,0.431525,0.703877,0.443277,0.614407,0.234503,0.0570809
MYS,2017,0.443368,0.707194,0.43351,0.608581,0.242006,0.0507998,0.434687,0.70187,0.440153,0.607023,0.237506,0.055871
MYS,2018,0.460678,0.71185,0.424096,0.592252,0.238398,0.0497518,0.441585,0.712367,0.44334,0.610777,0.228912,0.0542472
MYS,2019,0.47479,0.72119,0.41881,0.588334,0.230809,0.0480002,0.454121,0.720006,0.43873,0.606032,0.222455,0.052575
MYS,2020,0.513137,0.716816,0.378031,0.538789,0.22806,0.0551238,0.489964,0.710967,0.397236,0.556351,0.220337,0.0599945
MYS,2021,0.498557,0.704435,0.378225,0.544327,0.241125,0.0544397,0.487967,0.70501,0.381743,0.568557,0.224914,0.0595166
MYS,2022,0.477786,0.696691,0.396677,0.551848,0.251385,0.0519241,0.478188,0.700714,0.385592,0.577104,0.231687,0.056544
NGA,1995,0.539907,0.629044,0.120525,0.739569,0.355304,0.0156512,0.539907,0.629044,0.120525,0.739569,0.355304,0.0156512
NGA,1996,0.560782,0.625197,0.0870241,0.740192,0.362028,0.0127758,0.588722,0.63976,0.0693994,0.73543,0.347656,0.0125836
NGA,1997,0.526696,0.628689,0.135784,0.75114,0.353824,0.0174866,0.544605,0.631209,0.116529,0.743199,0.338023,0.0172344
NGA,1998,0.573677,0.638481,0.0865523,0.748738,0.345879,0.0156397,0.56341,0.64485,0.10995,0.7407,0.327116,0.0166394
NGA,1999,0.51102,0.595899,0.113599,0.747178,0.386954,0.0171476,0.513034,0.608684,0.128867,0.742239,0.365258,0.0171096
NGA,2000,0.444332,0.585892,0.187013,0.756953,0.387107,0.0270011,0.504327,0.632704,0.169363,0.757998,0.345241,0.0197222
NGA,2001,0.585317,0.694539,0.142359,0.76723,0.282301,0.0231596,0.713489,0.81825,0.138261,0.757699,0.207293,0.017037
NGA,2002,0.600983,0.698683,0.129091,0.756832,0.28144,0.019877,0.672563,0.785524,0.151111,0.747536,0.225263,0.0184898
NGA,2003,0.606198,0.704605,0.132482,0.742793,0.275517,0.0198788,0.688441,0.788158,0.136223,0.732011,0.223289,0.0180454
NGA,2004,0.611248,0.67736,0.0948689,0.696875,0.284786,0.0378543,0.645124,0.756005,0.16086,0.689306,0.222622,0.0385491
NGA,2005,0.613407,0.678295,0.0929545,0.698068,0.285634,0.0360707,0.6625,0.774187,0.161034,0.693561,0.210685,0.0379837
NGA,2006,0.515434,0.635297,0.162734,0.736555,0.319325,0.0453781,0.500379,0.687013,0.254091,0.734515,0.283612,0.0482149
NGA,2007,0.676799,0.743843,0.0951268,0.704788,0.184052,0.0721046,0.642673,0.769907,0.179906,0.707226,0.168842,0.0670139
NGA,2008,0.603948,0.714434,0.155348,0.711217,0.208438,0.0771279,0.503384,0.806178,0.419357,0.722045,0.227654,0.0883149
NGA,2009,0.659066,0.737105,0.110867,0.703901,0.198431,0.0644639,0.568232,0.782542,0.300733,0.712626,0.186454,0.0714721
NGA,2010,0.719814,0.80425,0.119975,0.703784,0.132817,0.0629328,0.556238,0.832295,0.379362,0.727687,0.185021,0.0784113
NGA,2011,0.683851,0.799691,0.163293,0.7094,0.135584,0.0647257,0.504334,0.936799,0.590108,0.732855,0.224963,0.0933314
NGA,2012,0.635238,0.773643,0.185188,0.747377,0.157642,0.0687148,0.489986,0.938367,0.587399,0.763333,0.239272,0.0833315
NGA,2013,0.786123,0.839142,0.0727338,0.728946,0.113371,0.0474871,0.576001,0.809039,0.309264,0.753523,0.180585,0.0562322
NGA,2014,0.762657,0.821848,0.0824984,0.717482,0.135926,0.0422255,0.543736,0.856888,0.414499,0.755494,0.23318,0.0560998
NGA,2015,0.799071,0.835066,0.0497501,0.723509,0.125734,0.0392004,0.53956,0.823294,0.373108,0.76046,0.240897,0.0551407
NGA,2016,0.828773,0.860761,0.0432583,0.739453,0.108555,0.0306841,0.546039,0.883398,0.432749,0.779573,0.230555,0.0503612
NGA,2017,0.813389,0.854666,0.0548481,0.752573,0.119017,0.0263169,0.533862,0.96565,0.539625,0.800162,0.258986,0.0504509
NGA,2018,0.767645,0.818232,0.0684599,0.738931,0.147521,0.0342468,0.524512,1.05859,0.658906,0.810548,0.263396,0.0614655
NGA,2019,0.74326,0.798903,0.0779072,0.714229,0.163567,0.0375299,0.51092,1.19246,0.863974,0.788846,0.295299,0.0822647
NGA,2020,0.693336,0.716614,0.0329167,0.707166,0.202349,0.0810371,0.522095,0.745658,0.287264,0.778247,0.197321,0.0939729
NGA,2021,0.664937,0.700053,0.0498155,0.704923,0.263126,0.0368213,0.60092,0.772457,0.223497,0.767516,0.150101,0.0451353
NGA,2022,0.686294,0.745501,0.0834504,0.709497,0.219358,0.0351409,0.565845,0.972238,0.522438,0.777877,0.186637,0.0591052
NLD,1995,0.437079,0.676786,0.35804,0.669496,0.195141,0.128073,0.437079,0.676786,0.35804,0.669496,0.195141,0.128073
NLD,1996,0.435758,0.673582,0.355919,0.668195,0.202356,0.124063,0.435986,0.671828,0.353726,0.666735,0.203909,0.124263
NLD,1997,0.427266,0.663745,0.363454,0.650644,0.211712,0.124542,0.430267,0.660187,0.356034,0.645783,0.214982,0.124921
NLD,1998,0.426949,0.659012,0.360544,0.643646,0.215729,0.125259,0.427584,0.654629,0.355485,0.638692,0.219755,0.12586
NLD,1999,0.425924,0.657815,0.36153,0.641415,0.217959,0.124227,0.424356,0.652285,0.358424,0.635919,0.223066,0.124916
NLD,2000,0.425068,0.655856,0.364475,0.633207,0.219937,0.124207,0.428259,0.65106,0.354677,0.628181,0.224409,0.124848
NLD,2001,0.416447,0.645134,0.360274,0.634761,0.224477,0.130388,0.424254,0.644329,0.349113,0.630384,0.226335,0.130068
NLD,2002,0.422843,0.652694,0.359416,0.639512,0.212769,0.134538,0.427089,0.650125,0.351716,0.634136,0.215985,0.134331
NLD,2003,0.421371,0.652684,0.368588,0.627566,0.209283,0.138032,0.415941,0.648575,0.373392,0.62303,0.214423,0.136615
NLD,2004,0.415333,0.652177,0.376931,0.628349,0.211969,0.135854,0.408218,0.647963,0.384398,0.62369,0.217397,0.134554
NLD,2005,0.411069,0.649713,0.381188,0.626055,0.216153,0.134134,0.40596,0.645811,0.385396,0.62235,0.22176,0.132476
NLD,2006,0.404216,0.639675,0.381022,0.617966,0.223102,0.137223,0.397069,0.634818,0.385827,0.616205,0.228891,0.136518
NLD,2007,0.400541,0.631888,0.372301,0.6214,0.230944,0.137168,0.392307,0.627341,0.379738,0.618935,0.237018,0.136175
NLD,2008,0.395076,0.62902,0.378384,0.618269,0.230867,0.140113,0.38791,0.624556,0.384527,0.615419,0.235988,0.140099
NLD,2009,0.383457,0.624512,0.379065,0.635919,0.219169,0.156319,0.381838,0.624931,0.383568,0.633767,0.221308,0.154224
NLD,2010,0.391909,0.619587,0.361554,0.629719,0.225435,0.154978,0.39234,0.618984,0.363699,0.623163,0.230162,0.151084
NLD,2011,0.393486,0.623423,0.373074,0.61633,0.226643,0.149934,0.389185,0.615576,0.37539,0.603083,0.238343,0.146792
NLD,2012,0.383816,0.623377,0.384779,0.622595,0.223964,0.152659,0.384825,0.61622,0.379701,0.609413,0.235284,0.148986
NLD,2013,0.378204,0.626586,0.395624,0.627824,0.223953,0.149461,0.373085,0.617003,0.396626,0.614982,0.23642,0.146687
NLD,2014,0.377984,0.625189,0.396079,0.62413,0.223111,0.1517,0.367209,0.617106,0.405034,0.616978,0.235409,0.147502
NLD,2015,0.339664,0.620683,0.459253,0.611905,0.232077,0.14724,0.333188,0.611957,0.461208,0.604434,0.244761,0.145697
NLD,2016,0.343391,0.625015,0.450653,0.624926,0.231236,0.143748,0.333285,0.613659,0.455243,0.615876,0.244765,0.144175
NLD,2017,0.340397,0.628081,0.459295,0.62636,0.231059,0.14086,0.328418,0.615776,0.464923,0.618077,0.24562,0.141276
NLD,2018,0.338288,0.626268,0.464285,0.620266,0.232435,0.141297,0.320218,0.623595,0.482766,0.628415,0.239928,0.13903
NLD,2019,0.332806,0.615628,0.461638,0.612648,0.241087,0.143285,0.31666,0.613711,0.478098,0.621318,0.248278,0.140745
NLD,2020,0.332708,0.601848,0.452457,0.594842,0.24379,0.154362,0.311024,0.599624,0.47658,0.605563,0.251374,0.15157
NLD,2021,0.324978,0.607432,0.456928,0.618157,0.24013,0.152438,0.302051,0.608159,0.484132,0.632281,0.245271,0.150854
NLD,2022,0.33365,0.615968,0.454228,0.621534,0.24108,0.142952,0.312769,0.61352,0.474935,0.633247,0.247665,0.141908
NOR,1995,0.449713,0.628145,0.275372,0.647968,0.239644,0.132211,0.449713,0.628145,0.275372,0.647968,0.239644,0.132211
NOR,1996,0.452099,0.633544,0.279862,0.648337,0.23688,0.129576,0.45381,0.634693,0.279579,0.646983,0.237791,0.127516
NOR,1997,0.43761,0.620203,0.282981,0.645247,0.251375,0.128422,0.439229,0.620706,0.282339,0.642762,0.253953,0.125382
NOR,1998,0.435081,0.611441,0.272817,0.646442,0.262434,0.126125,0.43588,0.611717,0.273768,0.642285,0.265929,0.122578
NOR,1999,0.449862,0.626738,0.272019,0.650235,0.245492,0.12777,0.452518,0.627018,0.270648,0.64475,0.248927,0.124057
NOR,2000,0.441795,0.627577,0.291817,0.636638,0.242876,0.129547,0.458132,0.631276,0.273364,0.633381,0.243842,0.124891
NOR,2001,0.437431,0.629522,0.299985,0.640335,0.231618,0.13886,0.460084,0.635475,0.274134,0.639802,0.231115,0.132902
NOR,2002,0.455953,0.633246,0.276077,0.642185,0.221722,0.145032,0.466589,0.637032,0.266214,0.640247,0.225201,0.13807
NOR,2003,0.465647,0.639092,0.269397,0.643827,0.212512,0.148395,0.475483,0.642208,0.259737,0.641901,0.218777,0.139546
NOR,2004,0.454669,0.627662,0.271407,0.637393,0.228634,0.143705,0.472239,0.632808,0.252974,0.634721,0.233154,0.135667
NOR,2005,0.444601,0.621574,0.279055,0.634186,0.239509,0.138917,0.469867,0.629763,0.253178,0.631553,0.242307,0.130076
NOR,2006,0.43241,0.609894,0.284514,0.623814,0.256263,0.133843,0.463424,0.621718,0.254018,0.623163,0.255294,0.125466
NOR,2007,0.425812,0.594373,0.275393,0.612075,0.279029,0.126598,0.467486,0.616498,0.243206,0.612701,0.270763,0.117644
NOR,2008,0.420046,0.590633,0.281651,0.605668,0.284716,0.12465,0.474664,0.618409,0.237278,0.605808,0.273532,0.114543
NOR,2009,0.43974,0.602115,0.261313,0.621381,0.259648,0.138238,0.48803,0.630347,0.229419,0.620336,0.251349,0.12698
NOR,2010,0.438172,0.604084,0.264851,0.626432,0.261781,0.134135,0.488198,0.632009,0.231032,0.622475,0.254638,0.12213
NOR,2011,0.434413,0.597348,0.256904,0.634224,0.26902,0.133633,0.487924,0.627842,0.223601,0.625745,0.261175,0.120824
NOR,2012,0.433688,0.598919,0.26067,0.633871,0.272547,0.128535,0.490539,0.631185,0.224726,0.625854,0.263206,0.115967
NOR,2013,0.42428,0.588109,0.257012,0.637435,0.282974,0.128917,0.482986,0.622537,0.221271,0.630679,0.272762,0.114621
NOR,2014,0.422867,0.590594,0.261813,0.640633,0.279063,0.130344,0.482119,0.628457,0.228622,0.640089,0.2646,0.115544
NOR,2015,0.428354,0.601568,0.270788,0.639664,0.265603,0.132829,0.494281,0.641563,0.230803,0.638132,0.250502,0.11793
NOR,2016,0.434808,0.613125,0.267311,0.667079,0.255227,0.131648,0.495363,0.650887,0.234806,0.66235,0.242461,0.116276
NOR,2017,0.432727,0.606362,0.257923,0.673207,0.2615,0.132138,0.49235,0.644356,0.22676,0.670338,0.249682,0.115796
NOR,2018,0.428064,0.60399,0.257083,0.684314,0.266064,0.129946,0.478091,0.64715,0.240336,0.703432,0.247937,0.111501
NOR,2019,0.418791,0.594333,0.261697,0.670781,0.275595,0.130072,0.473557,0.639351,0.240063,0.690628,0.255012,0.111287
NOR,2020,0.431897,0.583647,0.238007,0.637584,0.278651,0.137703,0.495202,0.635769,0.21271,0.660837,0.257413,0.115778
NOR,2021,0.427453,0.593963,0.255912,0.65065,0.264486,0.141551,0.493745,0.647839,0.227127,0.678449,0.240206,0.119859
NOR,2022,0.398579,0.599328,0.303482,0.661485,0.261425,0.139248,0.475124,0.650837,0.25531,0.688233,0.235198,0.117366
NZL,1995,0.550915,0.735057,0.243262,0.756971,0.159081,0.105862,0.550915,0.735057,0.243262,0.756971,0.159081,0.105862
NZL,1996,0.555481,0.737112,0.232208,0.78219,0.163014,0.0998748,0.549708,0.734931,0.237554,0.779709,0.164739,0.10033
NZL,1997,0.555902,0.734793,0.229461,0.779617,0.163539,0.101668,0.548626,0.73358,0.238332,0.776035,0.16454,0.101924
NZL,1998,0.553253,0.739283,0.238782,0.77908,0.156291,0.104426,0.550029,0.733165,0.237282,0.77181,0.163733,0.103107
NZL,1999,0.53695,0.731429,0.249218,0.780352,0.1617,0.106872,0.53458,0.726725,0.249088,0.771395,0.169159,0.104294
NZL,2000,0.518153,0.731074,0.273211,0.779332,0.162698,0.106228,0.51993,0.724815,0.266696,0.768236,0.172922,0.102633
NZL,2001,0.505419,0.727418,0.2824,0.786117,0.165757,0.106824,0.512602,0.720979,0.269294,0.773794,0.174714,0.10459
NZL,2002,0.511955,0.730035,0.274653,0.794018,0.165915,0.10405,0.511445,0.722787,0.269545,0.784066,0.176475,0.101097
NZL,2003,0.518428,0.723673,0.25712,0.798245,0.173418,0.102909,0.514836,0.718897,0.258591,0.789125,0.183143,0.0990794
NZL,2004,0.518901,0.717058,0.249506,0.794194,0.180356,0.102586,0.513792,0.714517,0.255994,0.784098,0.188768,0.0981696
NZL,2005,0.52325,0.714494,0.240873,0.793959,0.180894,0.104612,0.515288,0.711498,0.250273,0.783985,0.190373,0.0993892
NZL,2006,0.529472,0.726074,0.249201,0.788933,0.162383,0.111542,0.524126,0.723193,0.255923,0.777837,0.172787,0.104458
NZL,2007,0.516443,0.710778,0.246578,0.788129,0.177492,0.11173,0.51521,0.712739,0.251732,0.784676,0.185128,0.103187
NZL,2008,0.512653,0.712397,0.256748,0.777976,0.170341,0.117262,0.515018,0.708998,0.253784,0.764351,0.183079,0.108484
NZL,2009,0.526516,0.726679,0.252925,0.791388,0.152965,0.120356,0.531826,0.729864,0.250352,0.79104,0.15952,0.109387
NZL,2010,0.529258,0.727222,0.251839,0.786071,0.151059,0.121719,0.529428,0.729163,0.254226,0.785661,0.160411,0.109155
NZL,2011,0.52455,0.719226,0.252776,0.770151,0.158252,0.122522,0.524339,0.715209,0.251176,0.759906,0.173478,0.110547
NZL,2012,0.529569,0.72365,0.248899,0.779757,0.157644,0.118706,0.525342,0.719847,0.252333,0.770823,0.172642,0.107002
NZL,2013,0.526063,0.711982,0.241458,0.769987,0.170005,0.118013,0.52713,0.711652,0.241354,0.764534,0.183471,0.10548
NZL,2014,0.523749,0.711742,0.242195,0.776206,0.173608,0.11465,0.520732,0.710193,0.247028,0.766957,0.188156,0.102909
NZL,2015,0.522691,0.717539,0.245873,0.792474,0.172583,0.109878,0.526566,0.715939,0.242814,0.77991,0.185532,0.0997914
NZL,2016,0.530686,0.722169,0.240596,0.79587,0.170634,0.107197,0.532734,0.725462,0.244165,0.789336,0.17951,0.0962221
NZL,2017,0.528748,0.721866,0.242414,0.796645,0.171814,0.10632,0.537822,0.726064,0.238338,0.789807,0.179715,0.0954127
NZL,2018,0.528269,0.720873,0.244213,0.78867,0.173492,0.105635,0.532397,0.732136,0.251327,0.794738,0.17733,0.0917707
NZL,2019,0.528647,0.723313,0.249106,0.781459,0.169804,0.106882,0.536034,0.73463,0.252904,0.785262,0.173412,0.0929837
NZL,2020,0.555643,0.719173,0.211926,0.771635,0.170565,0.110262,0.563199,0.730495,0.214928,0.778381,0.174075,0.0957353
NZL,2021,0.550601,0.700852,0.200082,0.750947,0.182469,0.116679,0.556286,0.718064,0.211179,0.766074,0.179997,0.101184
NZL,2022,0.540925,0.699359,0.209201,0.757329,0.183688,0.116953,0.551708,0.712689,0.211378,0.761579,0.183955,0.10215
PAK,1995,0.734988,0.816364,0.106675,0.76284,0.136962,0.0466735,0.734988,0.816364,0.106675,0.76284,0.136962,0.0466735
PAK,1996,0.738333,0.81876,0.10678,0.753206,0.133341,0.047899,0.74613,0.822214,0.101548,0.74924,0.131857,0.0459297
PAK,1997,0.745904,0.823055,0.102088,0.755734,0.12933,0.0476147,0.74997,0.82699,0.102614,0.750582,0.129217,0.0438935
PAK,1998,0.752115,0.826954,0.0968187,0.772977,0.127928,0.0451186,0.765551,0.831993,0.0864948,0.768167,0.123785,0.0441076
PAK,1999,0.758964,0.833224,0.0958496,0.774755,0.124545,0.0422306,0.768103,0.836805,0.0893181,0.769181,0.121606,0.0412846
PAK,2000,0.766374,0.840806,0.0960655,0.774805,0.117339,0.0418545,0.769023,0.842003,0.0955744,0.763593,0.116861,0.0405574
PAK,2001,0.760048,0.83964,0.10202,0.780164,0.119041,0.0413187,0.753337,0.83443,0.105221,0.770695,0.12409,0.0406879
PAK,2002,0.748195,0.837642,0.116878,0.765304,0.117616,0.0447416,0.735378,0.830475,0.125588,0.757215,0.125455,0.0439989
PAK,2003,0.726006,0.825876,0.132962,0.751111,0.125512,0.0486119,0.708269,0.819145,0.149102,0.743624,0.135637,0.0475454
PAK,2004,0.726521,0.82546,0.132324,0.747701,0.127339,0.0472006,0.703515,0.815965,0.152476,0.737493,0.138757,0.0481749
PAK,2005,0.729985,0.825637,0.128755,0.742895,0.12872,0.0456431,0.709586,0.814677,0.145016,0.724681,0.140531,0.04669
PAK,2006,0.72993,0.818067,0.116763,0.754842,0.146958,0.0349741,0.700011,0.802617,0.141154,0.726904,0.16421,0.0363979
PAK,2007,0.743575,0.820273,0.101815,0.753303,0.157992,0.0217354,0.700931,0.796265,0.131104,0.727163,0.18344,0.023503
PAK,2008,0.756547,0.824052,0.0893006,0.755929,0.155004,0.0209441,0.708184,0.794026,0.117956,0.727744,0.182727,0.0232433
PAK,2009,0.749137,0.815141,0.0870803,0.757967,0.140465,0.0443942,0.702557,0.788961,0.11956,0.722679,0.161504,0.0481357
PAK,2010,0.735991,0.807932,0.100334,0.717023,0.131659,0.0604089,0.695357,0.786072,0.134946,0.672236,0.150876,0.0659014
PAK,2011,0.743674,0.819157,0.104399,0.723026,0.12322,0.057623,0.703719,0.798878,0.14167,0.671696,0.1402,0.064217
PAK,2012,0.752692,0.826485,0.100863,0.73162,0.116858,0.0566564,0.710715,0.806211,0.139728,0.68344,0.130981,0.0646653
PAK,2013,0.750409,0.823504,0.100358,0.728336,0.118496,0.0579999,0.709882,0.806054,0.140573,0.684139,0.130189,0.0659601
PAK,2014,0.752864,0.82536,0.0997054,0.727102,0.115048,0.0595921,0.708038,0.811934,0.150467,0.690489,0.12572,0.0674298
PAK,2015,0.758184,0.824433,0.090318,0.733512,0.114787,0.06078,0.705414,0.809912,0.148338,0.704456,0.126237,0.0681671
PAK,2016,0.759973,0.820118,0.0824444,0.729526,0.119732,0.0601497,0.711669,0.80473,0.132023,0.704887,0.126953,0.0656345
PAK,2017,0.761085,0.815792,0.076228,0.717686,0.125332,0.0588751,0.715961,0.798134,0.118676,0.692411,0.130196,0.063511
PAK,2018,0.763785,0.815534,0.0736756,0.702391,0.125925,0.058541,0.720338,0.79953,0.115168,0.687621,0.128249,0.0625971
PAK,2019,0.761524,0.815841,0.0767481,0.707742,0.126131,0.058028,0.725752,0.801241,0.109599,0.688784,0.123989,0.0630259
PAK,2020,0.762121,0.81858,0.0807009,0.699601,0.117832,0.0635886,0.729277,0.807649,0.114387,0.685145,0.115575,0.0674132
PAK,2021,0.760093,0.815416,0.0781298,0.708084,0.118139,0.0664458,0.732299,0.807797,0.108432,0.696267,0.110334,0.0709091
PAK,2022,0.76339,0.821509,0.0817925,0.710567,0.11666,0.061831,0.73899,0.815651,0.112016,0.684378,0.108982,0.0657159
PER,1995,0.771702,0.838754,0.0817104,0.820601,0.10828,0.0529668,0.771702,0.838754,0.0817104,0.820601,0.10828,0.0529668
PER,1996,0.772291,0.8405,0.0836926,0.814995,0.10305,0.0564501,0.767443,0.839041,0.0879886,0.813722,0.105485,0.0554742
PER,1997,0.762367,0.832373,0.0852549,0.821138,0.111903,0.0557241,0.755481,0.827952,0.0885925,0.818022,0.11557,0.0567364
PER,1998,0.766078,0.834813,0.0839398,0.818866,0.107043,0.0581441,0.751784,0.829645,0.0953292,0.81676,0.11261,0.0582021
PER,1999,0.763717,0.837589,0.0892467,0.827732,0.102234,0.0601772,0.75231,0.834405,0.0996694,0.823671,0.106335,0.0599104
PER,2000,0.767584,0.841424,0.0903665,0.817115,0.0999132,0.0586632,0.752413,0.8358,0.102516,0.8134,0.105455,0.0596558
PER,2001,0.777089,0.84635,0.0855516,0.809587,0.0940978,0.0595521,0.760248,0.841508,0.101088,0.803849,0.0996011,0.0592335
PER,2002,0.776984,0.847823,0.0875909,0.808747,0.0947208,0.0574566,0.761655,0.842245,0.100403,0.802676,0.10162,0.0564779
PER,2003,0.767586,0.845373,0.0978689,0.794801,0.0947208,0.0599065,0.747139,0.839102,0.116817,0.787242,0.106136,0.0576108
PER,2004,0.749249,0.839168,0.116772,0.770047,0.100984,0.059848,0.730076,0.833002,0.134651,0.764385,0.116412,0.0573801
PER,2005,0.722427,0.824567,0.137079,0.745115,0.113212,0.0622218,0.710982,0.821103,0.14908,0.738665,0.130164,0.0588843
PER,2006,0.682604,0.797274,0.160885,0.712743,0.141159,0.0615669,0.68045,0.795306,0.161061,0.713124,0.161973,0.058072
PER,2007,0.676702,0.790611,0.164828,0.691078,0.14747,0.0619193,0.675249,0.788911,0.163019,0.697232,0.16905,0.0581006
PER,2008,0.674343,0.785129,0.159788,0.693329,0.152163,0.0627085,0.666564,0.779742,0.163064,0.694072,0.179409,0.0588204
PER,2009,0.684487,0.791075,0.155803,0.684117,0.140269,0.0686562,0.679999,0.785865,0.156615,0.675963,0.164222,0.0640807
PER,2010,0.680792,0.78408,0.153549,0.672669,0.152714,0.0632065,0.682071,0.779178,0.144928,0.670033,0.179258,0.0592435
PER,2011,0.674436,0.783728,0.162225,0.673709,0.153769,0.0625027,0.680986,0.779076,0.145265,0.675243,0.180537,0.0586082
PER,2012,0.678009,0.779537,0.151239,0.671313,0.155564,0.0648982,0.679133,0.773163,0.14036,0.669925,0.185945,0.060687
PER,2013,0.67646,0.773987,0.145396,0.670767,0.158586,0.0674269,0.675655,0.768555,0.140182,0.662711,0.19038,0.0617473
PER,2014,0.686251,0.78365,0.141332,0.68915,0.147741,0.0686089,0.682645,0.780687,0.143314,0.684108,0.176103,0.0611638
PER,2015,0.688169,0.783149,0.139345,0.68162,0.147322,0.0695286,0.691249,0.783032,0.13863,0.662072,0.170448,0.0624277
PER,2016,0.689417,0.786818,0.144518,0.673973,0.143154,0.0700285,0.696337,0.787637,0.140767,0.648593,0.1638,0.0629851
PER,2017,0.688151,0.788888,0.15139,0.665419,0.140814,0.0702978,0.696453,0.789908,0.144168,0.648235,0.160713,0.0630724
PER,2018,0.68637,0.787845,0.152705,0.664515,0.144267,0.0678887,0.687928,0.791434,0.154855,0.668408,0.161614,0.0603489
PER,2019,0.690338,0.791084,0.150411,0.669804,0.140862,0.0680542,0.690326,0.793673,0.154491,0.668949,0.158461,0.0608667
PER,2020,0.692957,0.779174,0.134214,0.642381,0.138939,0.0818877,0.703273,0.784984,0.126974,0.643526,0.151599,0.0733431
PER,2021,0.68657,0.791641,0.1572,0.668389,0.141087,0.0672719,0.704723,0.802136,0.140947,0.691133,0.147818,0.0607645
PER,2022,0.690634,0.796546,0.163576,0.647482,0.139367,0.0640867,0.699688,0.803022,0.155328,0.665267,0.145536,0.058409
PHL,1995,0.649113,0.791961,0.208057,0.686578,0.161884,0.0461545,0.649113,0.791961,0.208057,0.686578,0.161884,0.0461545
PHL,1996,0.640921,0.787721,0.220484,0.66581,0.161498,0.0507808,0.631312,0.786584,0.233617,0.664642,0.164706,0.04871
PHL,1997,0.615394,0.778952,0.243398,0.671979,0.162812,0.0582363,0.601612,0.779089,0.264962,0.66982,0.17061,0.0523638
PHL,1998,0.62196,0.784234,0.24184,0.670995,0.156281,0.0594854,0.622091,0.782202,0.240109,0.666826,0.162989,0.0538634
PHL,1999,0.649055,0.792663,0.217955,0.658888,0.151225,0.0561123,0.645043,0.789216,0.219763,0.65604,0.159458,0.0506385
PHL,2000,0.642694,0.780483,0.228329,0.603464,0.168543,0.0509742,0.648932,0.776214,0.212409,0.599231,0.175458,0.0486106
PHL,2001,0.634507,0.787601,0.236021,0.648646,0.159659,0.0527401,0.639612,0.782579,0.221826,0.6445,0.167048,0.0497205
PHL,2002,0.627797,0.784029,0.237961,0.656542,0.164356,0.0516153,0.636112,0.781883,0.2232,0.653094,0.17223,0.0461689
PHL,2003,0.623935,0.786514,0.25348,0.641387,0.161118,0.0523685,0.635609,0.782576,0.230046,0.638861,0.169517,0.0471692
PHL,2004,0.617612,0.78395,0.258922,0.642423,0.167422,0.0486283,0.62982,0.780209,0.234362,0.641696,0.174773,0.0445892
PHL,2005,0.604148,0.787733,0.285981,0.641946,0.161999,0.0502686,0.612529,0.78327,0.265822,0.642313,0.164222,0.0460501
PHL,2006,0.606305,0.793624,0.283357,0.661073,0.147459,0.0589162,0.612125,0.791138,0.269507,0.664223,0.144434,0.0557905
PHL,2007,0.584011,0.767353,0.280181,0.654373,0.162427,0.0702194,0.58608,0.764918,0.270601,0.660892,0.160244,0.0657155
PHL,2008,0.572599,0.735739,0.269927,0.604387,0.185561,0.0787,0.565706,0.731036,0.268102,0.616666,0.186107,0.0733264
PHL,2009,0.557726,0.723928,0.27423,0.606071,0.180458,0.095614,0.55399,0.71914,0.267578,0.617202,0.182603,0.0878405
PHL,2010,0.512438,0.691612,0.301341,0.594589,0.205982,0.102406,0.509822,0.688037,0.294162,0.60584,0.208266,0.0933825
PHL,2011,0.5139,0.676468,0.279757,0.581104,0.2132,0.110332,0.509392,0.672548,0.276759,0.589523,0.21682,0.10019
PHL,2012,0.528992,0.674941,0.253345,0.576087,0.197211,0.127847,0.52104,0.671019,0.255549,0.586889,0.201383,0.114878
PHL,2013,0.513185,0.66243,0.25873,0.576839,0.206484,0.131085,0.501998,0.659499,0.266532,0.59093,0.211625,0.116904
PHL,2014,0.505745,0.662324,0.272622,0.574341,0.207145,0.130531,0.492349,0.662547,0.284683,0.59785,0.211919,0.114797
PHL,2015,0.511474,0.669768,0.272552,0.580783,0.199364,0.130868,0.487873,0.66601,0.295295,0.60325,0.208403,0.115339
PHL,2016,0.507566,0.666755,0.271363,0.586627,0.202417,0.130828,0.483305,0.661252,0.29426,0.604726,0.213783,0.1152
PHL,2017,0.497248,0.672613,0.29113,0.602361,0.199053,0.128334,0.475849,0.668159,0.310525,0.619306,0.211451,0.112583
PHL,2018,0.499221,0.676173,0.292812,0.60432,0.19034,0.133486,0.465525,0.677368,0.32823,0.64541,0.198719,0.116764
PHL,2019,0.501382,0.673139,0.284104,0.604558,0.19172,0.135141,0.463186,0.674005,0.325919,0.646845,0.200419,0.118477
PHL,2020,0.539102,0.67491,0.238871,0.56854,0.162745,0.162346,0.490887,0.662121,0.279841,0.611899,0.174934,0.140368
PHL,2021,0.528702,0.669868,0.246014,0.573809,0.166609,0.163524,0.477092,0.659422,0.293271,0.621714,0.180379,0.141364
PHL,2022,0.514142,0.667046,0.265972,0.574884,0.17763,0.155325,0.466421,0.661692,0.313947,0.621987,0.189917,0.136055
POL,1995,0.597702,0.732803,0.191709,0.70472,0.153511,0.113686,0.597702,0.732803,0.191709,0.70472,0.153511,0.113686
POL,1996,0.601539,0.733769,0.188746,0.700567,0.160506,0.105725,0.596535,0.732603,0.19512,0.697355,0.164063,0.103334
POL,1997,0.590487,0.726958,0.197405,0.691325,0.169989,0.103053,0.582134,0.726245,0.210159,0.685724,0.1763,0.0984202
POL,1998,0.56689,0.716376,0.222093,0.673078,0.183765,0.0998593,0.555738,0.716881,0.242288,0.665085,0.192129,0.0949973
POL,1999,0.572696,0.710082,0.204756,0.670975,0.189188,0.10073,0.560708,0.709603,0.225333,0.660776,0.200494,0.0926094
POL,2000,0.561954,0.71245,0.229892,0.654638,0.189349,0.0982015,0.53925,0.707912,0.260783,0.646752,0.202482,0.0957042
POL,2001,0.587638,0.732418,0.224295,0.645487,0.167297,0.100285,0.556438,0.724118,0.262661,0.638387,0.181109,0.0996432
POL,2002,0.588743,0.739497,0.234198,0.643703,0.159822,0.100681,0.552404,0.726809,0.274775,0.634719,0.178293,0.101674
POL,2003,0.567293,0.731113,0.257423,0.636386,0.164024,0.104862,0.53897,0.723087,0.293846,0.626575,0.183049,0.104251
POL,2004,0.559493,0.726277,0.261574,0.637614,0.171153,0.102571,0.535667,0.717724,0.289982,0.627823,0.189547,0.103298
POL,2005,0.54485,0.713986,0.269716,0.627087,0.177439,0.108575,0.513878,0.706139,0.311502,0.617205,0.19994,0.10771
POL,2006,0.524514,0.701472,0.286704,0.617217,0.188358,0.110171,0.494881,0.697052,0.331826,0.609267,0.211443,0.109392
POL,2007,0.505276,0.683284,0.29342,0.606664,0.208749,0.107967,0.479519,0.68272,0.339784,0.59803,0.232669,0.105698
POL,2008,0.515936,0.685965,0.282348,0.602194,0.205034,0.109001,0.485962,0.682984,0.332062,0.593331,0.230532,0.106118
POL,2009,0.517591,0.704796,0.293228,0.63843,0.18177,0.113434,0.501812,0.702072,0.318422,0.628915,0.203199,0.110153
POL,2010,0.508171,0.703714,0.305589,0.639886,0.179854,0.116433,0.489545,0.702013,0.338249,0.628139,0.202536,0.112161
POL,2011,0.503121,0.700643,0.317334,0.622441,0.189875,0.109483,0.486287,0.694702,0.345497,0.603231,0.217132,0.10695
POL,2012,0.497589,0.703809,0.326225,0.632138,0.184543,0.111649,0.485179,0.699731,0.34977,0.613408,0.209725,0.108775
POL,2013,0.485681,0.702279,0.342436,0.632521,0.185151,0.11257,0.471881,0.697365,0.366568,0.615121,0.211053,0.110908
POL,2014,0.483097,0.697228,0.341905,0.626289,0.190271,0.112501,0.466423,0.694499,0.369527,0.617212,0.215805,0.110006
POL,2015,0.469994,0.689133,0.353187,0.62046,0.195024,0.115844,0.462946,0.689416,0.371042,0.610361,0.219058,0.112236
POL,2016,0.457464,0.689665,0.37105,0.625796,0.193434,0.116901,0.454007,0.691204,0.386375,0.613905,0.216396,0.113086
POL,2017,0.458195,0.692253,0.378694,0.618068,0.193097,0.11465,0.45281,0.69373,0.396596,0.607471,0.216648,0.110331
POL,2018,0.445903,0.682029,0.386944,0.610233,0.202553,0.115418,0.43332,0.691661,0.417591,0.618646,0.222263,0.108308
POL,2019,0.442852,0.676955,0.390688,0.599208,0.203704,0.119341,0.431495,0.684106,0.416314,0.606782,0.224656,0.11272
POL,2020,0.429864,0.669604,0.402663,0.595387,0.202028,0.128368,0.416085,0.675179,0.428701,0.604371,0.224835,0.121983
POL,2021,0.409956,0.656554,0.414116,0.59548,0.21958,0.123866,0.3898,0.661536,0.448695,0.605613,0.247039,0.118656
POL,2022,0.405461,0.653335,0.422883,0.586153,0.22503,0.121635,0.388491,0.65944,0.456449,0.593603,0.251565,0.116074
PRT,1995,0.569854,0.75109,0.237346,0.763592,0.162958,0.0859526,0.569854,0.75109,0.237346,0.763592,0.162958,0.0859526
PRT,1996,0.573798,0.746439,0.227025,0.760454,0.166316,0.0872448,0.571315,0.74501,0.228746,0.759337,0.16666,0.0883301
PRT,1997,0.563403,0.740491,0.231655,0.764448,0.174861,0.0846474,0.560268,0.738011,0.234252,0.75877,0.176428,0.0856032
PRT,1998,0.55204,0.730689,0.236211,0.756312,0.184737,0.0845739,0.547771,0.727025,0.239244,0.749253,0.187165,0.0860582
PRT,1999,0.556038,0.728437,0.228063,0.755922,0.186674,0.0848898,0.54893,0.723052,0.2329,0.747628,0.190374,0.0867888
PRT,2000,0.551589,0.73024,0.241183,0.740726,0.186465,0.083295,0.547025,0.726547,0.244954,0.732878,0.189147,0.084826
PRT,2001,0.555337,0.731125,0.23674,0.742538,0.185803,0.0830721,0.547506,0.726644,0.24366,0.735198,0.188876,0.0849483
PRT,2002,0.564603,0.737285,0.234517,0.736328,0.180235,0.0824799,0.550617,0.729253,0.245267,0.72833,0.186015,0.0852731
PRT,2003,0.572913,0.74344,0.235385,0.724458,0.170573,0.0859873,0.550625,0.731818,0.253405,0.715033,0.179243,0.0899249
PRT,2004,0.573358,0.743446,0.235622,0.72187,0.169754,0.0867993,0.548209,0.72948,0.255377,0.709819,0.179212,0.0926438
PRT,2005,0.58139,0.743923,0.226928,0.716231,0.167155,0.0889221,0.551824,0.72686,0.248676,0.703873,0.178563,0.095499
PRT,2006,0.572665,0.743057,0.244389,0.697213,0.16887,0.0880734,0.54023,0.725173,0.27013,0.684645,0.182348,0.0958997
PRT,2007,0.560562,0.731001,0.249146,0.684096,0.182211,0.0867881,0.525312,0.711784,0.278024,0.670704,0.198077,0.0956914
PRT,2008,0.562604,0.73014,0.245763,0.681699,0.181927,0.0879325,0.525963,0.709834,0.275261,0.667986,0.19778,0.0977665
PRT,2009,0.575335,0.736247,0.229573,0.700917,0.165798,0.097955,0.543309,0.714042,0.248485,0.687093,0.179487,0.108243
PRT,2010,0.577565,0.749068,0.238916,0.717839,0.15522,0.0957115,0.543361,0.72483,0.258402,0.702274,0.170374,0.106399
PRT,2011,0.566388,0.750768,0.262321,0.702879,0.153354,0.095878,0.532955,0.724218,0.280531,0.681788,0.170799,0.109034
PRT,2012,0.568465,0.766265,0.280284,0.705715,0.143766,0.0899687,0.530483,0.735526,0.297807,0.688508,0.161172,0.107093
PRT,2013,0.561489,0.770549,0.295213,0.708167,0.138236,0.091215,0.519555,0.738584,0.31822,0.688294,0.157812,0.108173
PRT,2014,0.554809,0.769264,0.30029,0.714159,0.140958,0.0897777,0.507057,0.738762,0.334015,0.693696,0.160017,0.107443
PRT,2015,0.544403,0.765587,0.308474,0.717028,0.147686,0.0867273,0.501648,0.73557,0.335243,0.697769,0.167382,0.104118
PRT,2016,0.542168,0.770163,0.311046,0.732994,0.145178,0.0846587,0.497384,0.739952,0.340491,0.712407,0.165632,0.101728
PRT,2017,0.523787,0.762588,0.324317,0.736319,0.154694,0.0827184,0.479581,0.734793,0.357063,0.714752,0.176816,0.0988315
PRT,2018,0.516038,0.756472,0.327414,0.734341,0.161394,0.0821341,0.463916,0.737171,0.37699,0.724833,0.178449,0.0972809
PRT,2019,0.509515,0.748459,0.33008,0.723897,0.168838,0.0827022,0.462223,0.730225,0.375353,0.713999,0.184926,0.0980994
PRT,2020,0.538791,0.727242,0.282397,0.667324,0.179728,0.0930306,0.488591,0.702971,0.324609,0.660426,0.194972,0.108984
PRT,2021,0.512548,0.720926,0.306312,0.680279,0.187306,0.0917681,0.464449,0.706106,0.357788,0.67542,0.199098,0.108024
PRT,2022,0.473617,0.72226,0.353825,0.702729,0.190707,0.0870322,0.433503,0.717678,0.408383,0.695857,0.201619,0.103467
ROU,1995,0.63838,0.752711,0.167393,0.683013,0.150939,0.0963491,0.63838,0.752711,0.167393,0.683013,0.150939,0.0963491
ROU,1996,0.648588,0.766897,0.172075,0.687541,0.144694,0.0884094,0.654543,0.769311,0.166412,0.689667,0.139024,0.0916643
ROU,1997,0.632894,0.758156,0.181877,0.688716,0.142876,0.0989687,0.634332,0.758041,0.179271,0.690066,0.138582,0.103349
ROU,1998,0.688553,0.786372,0.145907,0.670426,0.122511,0.091117,0.672826,0.774903,0.152561,0.669083,0.129329,0.0961271
ROU,1999,0.639149,0.761795,0.181542,0.675584,0.119746,0.118459,0.633974,0.759088,0.185991,0.672686,0.130829,0.113242
ROU,2000,0.617421,0.753565,0.201677,0.67506,0.142021,0.104414,0.622306,0.762384,0.208874,0.670634,0.151218,0.0934658
ROU,2001,0.589154,0.743329,0.226022,0.682122,0.147422,0.109249,0.602614,0.758719,0.22976,0.679424,0.14975,0.0985963
ROU,2002,0.593012,0.748992,0.232786,0.670059,0.146908,0.1041,0.608456,0.766256,0.235569,0.669865,0.148084,0.0939025
ROU,2003,0.580928,0.738029,0.235621,0.666754,0.154855,0.107116,0.612531,0.772507,0.239546,0.667831,0.153282,0.0841107
ROU,2004,0.580851,0.740165,0.243136,0.655246,0.159907,0.0999277,0.619131,0.777269,0.241632,0.654458,0.157054,0.0783446
ROU,2005,0.59933,0.746798,0.227802,0.647353,0.150238,0.102964,0.635829,0.790108,0.237827,0.648704,0.14855,0.0755978
ROU,2006,0.57682,0.724345,0.229787,0.642006,0.168805,0.10685,0.627322,0.778099,0.233515,0.645686,0.161311,0.0739013
ROU,2007,0.582961,0.707336,0.193273,0.643521,0.193064,0.0996001,0.651541,0.770569,0.185511,0.641624,0.180682,0.0635622
ROU,2008,0.554568,0.684422,0.208966,0.62141,0.203028,0.11255,0.632237,0.752991,0.194625,0.620443,0.187364,0.0694372
ROU,2009,0.579109,0.706321,0.204978,0.62061,0.169358,0.124321,0.664375,0.779639,0.185412,0.621665,0.157705,0.0749585
ROU,2010,0.594551,0.71951,0.204704,0.610439,0.177773,0.102716,0.649497,0.771932,0.201488,0.607655,0.178742,0.0655042
ROU,2011,0.576839,0.702951,0.212859,0.592467,0.187389,0.10966,0.625854,0.74979,0.211305,0.586529,0.193517,0.0684734
ROU,2012,0.558179,0.704138,0.240661,0.606491,0.193576,0.102286,0.604426,0.74188,0.229774,0.598214,0.202721,0.0671713
ROU,2013,0.546062,0.710438,0.280666,0.585664,0.199995,0.0895676,0.58262,0.742086,0.276073,0.577622,0.21321,0.0600229
ROU,2014,0.527128,0.698432,0.294478,0.581722,0.199575,0.101993,0.554642,0.725349,0.295217,0.578241,0.209039,0.0713586
ROU,2015,0.52055,0.687976,0.295234,0.567094,0.209711,0.102313,0.558107,0.720882,0.288711,0.563799,0.215733,0.0705103
ROU,2016,0.523757,0.696314,0.303927,0.567758,0.204906,0.0987801,0.561893,0.730532,0.299005,0.564001,0.212092,0.0667566
ROU,2017,0.517307,0.693429,0.312167,0.564194,0.211607,0.0949641,0.562293,0.732744,0.30351,0.5616,0.213128,0.0647002
ROU,2018,0.528886,0.700364,0.306921,0.558703,0.20383,0.0958065,0.569154,0.746375,0.307984,0.575422,0.201568,0.0637668
ROU,2019,0.506171,0.678382,0.315456,0.545911,0.221149,0.100469,0.549524,0.724544,0.311758,0.561398,0.217353,0.0665581
ROU,2020,0.505491,0.667969,0.301129,0.539563,0.224185,0.107846,0.554401,0.715958,0.290582,0.555977,0.218556,0.0711672
ROU,2021,0.487034,0.668745,0.321661,0.564916,0.226969,0.104286,0.542304,0.725193,0.312519,0.585208,0.212852,0.0684757
ROU,2022,0.476575,0.661753,0.336194,0.550809,0.23814,0.100106,0.536197,0.72067,0.321785,0.573281,0.222019,0.0654277
RUS,1995,0.553133,0.666094,0.185888,0.607682,0.204043,0.129862,0.553133,0.666094,0.185888,0.607682,0.204043,0.129862
RUS,1996,0.565223,0.675803,0.175758,0.629159,0.189357,0.13484,0.569655,0.701929,0.209837,0.630365,0.177843,0.120228
RUS,1997,0.579039,0.685385,0.167167,0.636164,0.163861,0.150754,0.564704,0.708339,0.226412,0.634396,0.1639,0.13216
RUS,1998,0.59769,0.732524,0.208855,0.645585,0.137912,0.129564,0.562496,0.739315,0.27411,0.645065,0.146306,0.136498
RUS,1999,0.544639,0.737205,0.303801,0.633857,0.166198,0.0965973,0.517884,0.75387,0.367155,0.642744,0.179193,0.11209
RUS,2000,0.48854,0.698941,0.331318,0.635041,0.197084,0.103976,0.485978,0.748469,0.410029,0.640177,0.196207,0.108438
RUS,2001,0.530355,0.688105,0.25427,0.620403,0.202892,0.109002,0.518945,0.733705,0.341115,0.629581,0.193376,0.109213
RUS,2002,0.548021,0.697401,0.240756,0.620461,0.184791,0.117808,0.528123,0.738986,0.33456,0.630269,0.182741,0.114928
RUS,2003,0.542864,0.688993,0.23902,0.611368,0.192171,0.118835,0.51824,0.734412,0.349566,0.6184,0.196624,0.109104
RUS,2004,0.538151,0.696936,0.255394,0.621727,0.193084,0.10998,0.512604,0.756513,0.386398,0.631238,0.197593,0.101912
RUS,2005,0.537297,0.698262,0.260406,0.618128,0.191984,0.109754,0.511208,0.76541,0.405227,0.627306,0.202118,0.0974668
RUS,2006,0.536396,0.690096,0.247792,0.620276,0.19798,0.111925,0.520122,0.764862,0.388298,0.630287,0.202028,0.0914232
RUS,2007,0.544512,0.679655,0.217764,0.620595,0.214268,0.106077,0.540069,0.7502,0.333302,0.630451,0.202507,0.0818745
RUS,2008,0.529532,0.66908,0.226319,0.616602,0.220353,0.110566,0.534087,0.751853,0.347312,0.627004,0.205833,0.0827969
RUS,2009,0.570542,0.696504,0.198228,0.635441,0.17176,0.131736,0.555571,0.767121,0.327522,0.645911,0.169378,0.097158
RUS,2010,0.554612,0.686374,0.209413,0.629196,0.19829,0.115336,0.554708,0.763686,0.326979,0.639117,0.183874,0.0875106
RUS,2011,0.531688,0.671752,0.227078,0.61681,0.222546,0.105702,0.509808,0.746697,0.381804,0.620447,0.226721,0.0799028
RUS,2012,0.545364,0.679953,0.215376,0.624901,0.217044,0.103003,0.518505,0.755986,0.375494,0.63245,0.219158,0.0770707
RUS,2013,0.546901,0.683163,0.214762,0.634474,0.21394,0.102898,0.520083,0.76976,0.389128,0.641631,0.214493,0.0769348
RUS,2014,0.544674,0.686768,0.227242,0.625296,0.216373,0.0968597,0.517267,0.780519,0.411964,0.639018,0.218373,0.0760165
RUS,2015,0.539981,0.680499,0.225898,0.622041,0.222527,0.0969738,0.530428,0.777055,0.383489,0.643113,0.214,0.0705348
RUS,2016,0.543208,0.674176,0.20698,0.632757,0.225221,0.100604,0.528934,0.773548,0.375166,0.652016,0.211933,0.0704954
RUS,2017,0.547833,0.674962,0.202211,0.628695,0.224677,0.100361,0.530534,0.773649,0.374169,0.649746,0.211878,0.0699615
RUS,2018,0.511305,0.671042,0.257029,0.621475,0.226874,0.102084,0.497123,0.808006,0.474036,0.655821,0.223585,0.0779515
RUS,2019,0.517892,0.659886,0.231717,0.612792,0.229869,0.110244,0.502265,0.783658,0.432809,0.650157,0.2176,0.0815346
RUS,2020,0.537596,0.645706,0.181444,0.595834,0.229898,0.124396,0.518804,0.739289,0.343559,0.641769,0.202471,0.0850543
RUS,2021,0.527143,0.668431,0.237253,0.595516,0.22916,0.102409,0.519957,0.77825,0.4002,0.64541,0.211127,0.0786317
RUS,2022,0.527135,0.650786,0.215653,0.573378,0.244331,0.104884,0.518974,0.749354,0.369537,0.623428,0.220525,0.0773883
SAU,1995,0.621888,0.744425,0.167528,0.731439,0.180322,0.0752539,0.621888,0.744425,0.167528,0.731439,0.180322,0.0752539
SAU,1996,0.610095,0.731999,0.170384,0.715465,0.177776,0.090225,0.598429,0.735932,0.192454,0.714468,0.180204,0.0838644
SAU,1997,0.589943,0.718233,0.175418,0.731338,0.178194,0.103572,0.571725,0.723072,0.207329,0.729986,0.179299,0.0983678
SAU,1998,0.604976,0.709433,0.13535,0.771751,0.171694,0.118873,0.569886,0.706282,0.17726,0.769471,0.173605,0.114301
SAU,1999,0.591689,0.714174,0.160724,0.76208,0.192178,0.0936483,0.562005,0.712795,0.199373,0.75632,0.202657,0.0858383
SAU,2000,0.524933,0.68119,0.215083,0.726497,0.209999,0.108812,0.514622,0.691666,0.24481,0.723193,0.218545,0.101037
SAU,2001,0.550271,0.683453,0.180429,0.738137,0.197032,0.119516,0.540466,0.696509,0.212417,0.734607,0.202407,0.106806
SAU,2002,0.550977,0.690387,0.190744,0.730873,0.202858,0.106755,0.541399,0.70023,0.219229,0.7245,0.210396,0.0977399
SAU,2003,0.524486,0.687251,0.22398,0.726691,0.203423,0.109326,0.52328,0.698062,0.242538,0.720639,0.210834,0.102525
SAU,2004,0.482515,0.660276,0.249414,0.712716,0.233847,0.105877,0.491836,0.670113,0.252996,0.704664,0.242307,0.100632
SAU,2005,0.433138,0.639002,0.292975,0.702668,0.259898,0.1011,0.455966,0.657262,0.28983,0.694533,0.268516,0.0886824
SAU,2006,0.406841,0.617328,0.302147,0.696636,0.283677,0.0989949,0.431744,0.637779,0.298846,0.689435,0.298755,0.0790656
SAU,2007,0.395372,0.607063,0.301008,0.703276,0.311418,0.0815193,0.424904,0.629355,0.293702,0.696116,0.32551,0.0658404
SAU,2008,0.392283,0.585194,0.278663,0.692275,0.350687,0.0641181,0.420883,0.608225,0.273426,0.685164,0.365826,0.0528297
SAU,2009,0.469602,0.602047,0.180338,0.734431,0.325206,0.0727468,0.48521,0.620766,0.18679,0.725711,0.345482,0.0621461
SAU,2010,0.447487,0.582089,0.188944,0.712388,0.351356,0.066555,0.465836,0.603663,0.196387,0.701812,0.375131,0.0531873
SAU,2011,0.415796,0.573545,0.228562,0.690177,0.343558,0.0828972,0.431818,0.583514,0.225326,0.673227,0.37975,0.0649986
SAU,2012,0.432915,0.589149,0.227421,0.686985,0.325169,0.0856819,0.449274,0.600358,0.22467,0.672472,0.358607,0.0671711
SAU,2013,0.439958,0.589771,0.219604,0.682196,0.312097,0.0981317,0.447496,0.602545,0.230564,0.672478,0.349146,0.0719053
SAU,2014,0.447277,0.572216,0.178284,0.700786,0.306126,0.121658,0.45217,0.586602,0.191403,0.702351,0.344427,0.0836262
SAU,2015,0.518498,0.619736,0.136247,0.743045,0.302304,0.0779607,0.513599,0.62431,0.148353,0.746271,0.339264,0.0604834
SAU,2016,0.54262,0.65194,0.145414,0.751783,0.290837,0.0572235,0.525604,0.651453,0.167101,0.753133,0.333897,0.0449171
SAU,2017,0.533549,0.652105,0.15834,0.748748,0.288888,0.0590065,0.52162,0.650762,0.171828,0.751581,0.331197,0.0473554
SAU,2018,0.48597,0.630257,0.202501,0.712523,0.291882,0.077861,0.472468,0.634115,0.219688,0.735801,0.337436,0.0593851
SAU,2019,0.491547,0.634178,0.199287,0.715703,0.301501,0.0643209,0.482462,0.642464,0.217189,0.736693,0.342709,0.049988
SAU,2020,0.546452,0.65382,0.161959,0.662932,0.274586,0.071594,0.513163,0.659052,0.213908,0.682019,0.30901,0.0576886
SAU,2021,0.520844,0.651625,0.196313,0.666183,0.270993,0.0773821,0.487742,0.672137,0.265891,0.693498,0.301222,0.0639266
SAU,2022,0.490389,0.629589,0.206414,0.674376,0.307175,0.0632361,0.474247,0.659446,0.263988,0.701544,0.330864,0.0538343
SEN,1995,0.705808,0.820423,0.15809,0.724997,0.131906,0.0476713,0.705808,0.820423,0.15809,0.724997,0.131906,0.0476713
SEN,1996,0.704524,0.815,0.148451,0.744191,0.140683,0.0443173,0.704946,0.814706,0.147562,0.74382,0.141353,0.0439403
SEN,1997,0.695572,0.814946,0.160333,0.744537,0.138444,0.0466102,0.704877,0.81749,0.151664,0.742515,0.13556,0.0468406
SEN,1998,0.704421,0.810266,0.14342,0.738001,0.146243,0.0434917,0.715114,0.817426,0.139071,0.735683,0.139656,0.0435488
SEN,1999,0.689722,0.784863,0.128688,0.739318,0.168202,0.0469354,0.706453,0.793095,0.118005,0.734222,0.162045,0.0446899
SEN,2000,0.708738,0.790295,0.109418,0.745368,0.165788,0.0439173,0.700491,0.788339,0.122537,0.716912,0.166169,0.0448078
SEN,2001,0.700226,0.780199,0.106685,0.749621,0.17588,0.0439214,0.702357,0.781322,0.106102,0.744238,0.171036,0.0443549
SEN,2002,0.690446,0.788434,0.132805,0.737835,0.163763,0.0478028,0.691769,0.798208,0.146944,0.724351,0.151226,0.0481353
SEN,2003,0.690771,0.782981,0.127916,0.720865,0.167025,0.049994,0.682321,0.773815,0.126928,0.720834,0.170475,0.0479879
SEN,2004,0.688794,0.785576,0.134093,0.721748,0.159019,0.0554056,0.665641,0.768377,0.141321,0.72697,0.170873,0.0528834
SEN,2005,0.669628,0.77779,0.151792,0.712567,0.168149,0.0540612,0.646372,0.768233,0.171295,0.711412,0.17199,0.0536397
SEN,2006,0.681691,0.787486,0.14933,0.708468,0.154106,0.0584073,0.657545,0.780342,0.172437,0.712128,0.156429,0.0567882
SEN,2007,0.652897,0.775221,0.164635,0.743002,0.159581,0.0651977,0.628526,0.772649,0.192056,0.75042,0.162632,0.0616272
SEN,2008,0.662735,0.777266,0.153079,0.748185,0.164516,0.0582178,0.631081,0.774396,0.188903,0.758671,0.164308,0.0580318
SEN,2009,0.680621,0.783298,0.137817,0.745026,0.150413,0.0662892,0.64905,0.775458,0.164698,0.767511,0.155506,0.0602575
SEN,2010,0.677787,0.784953,0.144918,0.739496,0.148252,0.0667942,0.650348,0.779337,0.168308,0.766387,0.154144,0.0583982
SEN,2011,0.673002,0.783909,0.151923,0.730024,0.150136,0.0659544,0.641737,0.774216,0.179275,0.738974,0.159814,0.0591662
SEN,2012,0.649349,0.7653,0.161091,0.719786,0.170119,0.0645805,0.623236,0.755403,0.179989,0.734306,0.181202,0.0587142
SEN,2013,0.649576,0.767263,0.16275,0.723117,0.167513,0.0652236,0.618124,0.75318,0.182849,0.738622,0.185119,0.0582119
SEN,2014,0.619568,0.731919,0.15307,0.733987,0.192039,0.0760413,0.595434,0.722733,0.170133,0.748232,0.214011,0.0618567
SEN,2015,0.629605,0.754549,0.168253,0.742596,0.167911,0.0775399,0.606646,0.745913,0.18317,0.760317,0.186827,0.0632908
SEN,2016,0.612205,0.736904,0.169214,0.73693,0.190525,0.0725711,0.587019,0.721707,0.177672,0.758076,0.22159,0.0586882
SEN,2017,0.591331,0.713114,0.163896,0.74305,0.217653,0.0692324,0.577942,0.704118,0.164735,0.765934,0.246462,0.0563724
SEN,2018,0.584596,0.706017,0.164199,0.739473,0.228754,0.065229,0.566921,0.706873,0.181189,0.77241,0.2489,0.0533226
SEN,2019,0.572673,0.701463,0.171242,0.752095,0.228139,0.0703978,0.552277,0.702867,0.191983,0.784388,0.249711,0.0571621
SEN,2020,0.566794,0.6592,0.129284,0.714754,0.276708,0.0640919,0.540831,0.653019,0.147636,0.759901,0.309578,0.0508748
SEN,2021,0.530637,0.638514,0.147011,0.733807,0.298517,0.0629683,0.514362,0.643252,0.165841,0.777189,0.325385,0.0509428
SEN,2022,0.504085,0.620145,0.160679,0.72231,0.311997,0.0678584,0.494332,0.620448,0.16486,0.764988,0.337223,0.0597104
SGP,1995,0.236966,0.595877,0.627767,0.571726,0.3413,0.0628236,0.236966,0.595877,0.627767,0.571726,0.3413,0.0628236
SGP,1996,0.241764,0.581985,0.604268,0.56303,0.348862,0.0691531,0.241973,0.584199,0.605747,0.564965,0.346401,0.0694007
SGP,1997,0.245142,0.568127,0.590501,0.546967,0.363307,0.0685659,0.242018,0.566333,0.595121,0.544957,0.363861,0.0695376
SGP,1998,0.251294,0.585804,0.595355,0.561867,0.341652,0.0725437,0.253585,0.582885,0.592861,0.555442,0.342206,0.0746382
SGP,1999,0.245592,0.600511,0.611905,0.580023,0.326378,0.0731112,0.24894,0.593559,0.605094,0.56953,0.328795,0.0771454
SGP,2000,0.238622,0.578507,0.60893,0.558167,0.347994,0.073499,0.24384,0.570898,0.593913,0.550682,0.352856,0.0763304
SGP,2001,0.252845,0.602687,0.613641,0.570108,0.319404,0.0779095,0.256559,0.594518,0.60017,0.563105,0.323725,0.0806582
SGP,2002,0.247681,0.606034,0.624115,0.574178,0.314006,0.0799594,0.254386,0.595222,0.604847,0.563507,0.320653,0.0827719
SGP,2003,0.23979,0.609707,0.650956,0.568267,0.306709,0.0835843,0.245051,0.597502,0.631789,0.557863,0.311943,0.086612
SGP,2004,0.218379,0.605125,0.665906,0.580781,0.307369,0.087506,0.230317,0.594309,0.636836,0.571563,0.311858,0.0904699
SGP,2005,0.195843,0.615696,0.709369,0.591869,0.304541,0.0797625,0.213237,0.60675,0.672098,0.585499,0.303141,0.0811281
SGP,2006,0.184711,0.611678,0.713734,0.598216,0.304186,0.0841369,0.200028,0.603228,0.678927,0.593878,0.300977,0.0855101
SGP,2007,0.178133,0.597931,0.715777,0.586493,0.32104,0.0810291,0.190628,0.590026,0.686259,0.581992,0.316215,0.0827103
SGP,2008,0.173823,0.597477,0.710947,0.595901,0.319767,0.0827553,0.169727,0.583279,0.700995,0.589949,0.320184,0.0839038
SGP,2009,0.190724,0.589861,0.676716,0.589815,0.320274,0.0898642,0.190531,0.578337,0.660163,0.58744,0.316637,0.0927826
SGP,2010,0.18066,0.5867,0.690742,0.587831,0.326268,0.0870325,0.173186,0.572526,0.681262,0.586176,0.325035,0.0894093
SGP,2011,0.183076,0.581491,0.683832,0.582621,0.328042,0.0904666,0.165343,0.562708,0.687241,0.578203,0.331212,0.0934295
SGP,2012,0.183306,0.581644,0.681676,0.584351,0.330005,0.0883508,0.158281,0.561475,0.694206,0.580799,0.333937,0.093164
SGP,2013,0.181476,0.583788,0.687353,0.585307,0.324898,0.091314,0.152031,0.567269,0.711157,0.583891,0.327018,0.0954373
SGP,2014,0.181737,0.584699,0.686095,0.587327,0.322261,0.0930401,0.15009,0.576741,0.715566,0.596243,0.318196,0.0955501
SGP,2015,0.182259,0.584562,0.701441,0.573538,0.324992,0.090446,0.155423,0.572411,0.721682,0.577799,0.32373,0.0932161
SGP,2016,0.183998,0.58693,0.688513,0.585221,0.322564,0.090506,0.161822,0.574656,0.702052,0.588039,0.320878,0.0918456
SGP,2017,0.171428,0.583391,0.704357,0.584879,0.329357,0.0872513,0.156613,0.573912,0.708488,0.588999,0.326369,0.0876685
SGP,2018,0.167578,0.586338,0.713923,0.586562,0.326246,0.087416,0.151717,0.596183,0.723337,0.614466,0.306733,0.086076
SGP,2019,0.170073,0.584318,0.714906,0.579439,0.326804,0.0888774,0.154667,0.593373,0.723221,0.6066,0.306839,0.0882136
SGP,2020,0.170143,0.570367,0.722575,0.553885,0.332935,0.0966984,0.159103,0.579939,0.723867,0.581371,0.31126,0.0953503
SGP,2021,0.167313,0.575895,0.728217,0.561071,0.33374,0.0903657,0.170518,0.596492,0.71145,0.59874,0.299803,0.0906928
SGP,2022,0.154528,0.562037,0.744378,0.54745,0.350521,0.0874415,0.163761,0.584686,0.717922,0.58631,0.31168,0.0881614
SVK,1995,0.504229,0.708392,0.332523,0.613983,0.165483,0.126124,0.504229,0.708392,0.332523,0.613983,0.165483,0.126124
SVK,1996,0.487538,0.660666,0.279299,0.619864,0.182574,0.15676,0.487871,0.66932,0.293394,0.618449,0.185168,0.145511
SVK,1997,0.482723,0.679194,0.31589,0.62196,0.209768,0.111038,0.483271,0.690176,0.334091,0.619306,0.209586,0.106665
SVK,1998,0.478178,0.671754,0.30865,0.627171,0.210546,0.1177,0.480717,0.686033,0.329353,0.62339,0.208357,0.111254
SVK,1999,0.487761,0.692872,0.328091,0.625163,0.197669,0.10946,0.475599,0.695251,0.35408,0.620344,0.20515,0.108263
SVK,2000,0.491052,0.697131,0.337719,0.610206,0.194156,0.108714,0.47779,0.697342,0.362554,0.605568,0.202609,0.109426
SVK,2001,0.488522,0.705087,0.342106,0.633037,0.184454,0.110459,0.475483,0.707908,0.369894,0.628356,0.192579,0.109317
SVK,2002,0.497595,0.713618,0.340047,0.635274,0.17846,0.107923,0.477853,0.709835,0.369441,0.627927,0.186806,0.113016
SVK,2003,0.492403,0.70961,0.349682,0.621154,0.179487,0.110903,0.461674,0.704198,0.394913,0.61412,0.192167,0.11676
SVK,2004,0.484792,0.701884,0.358038,0.606337,0.197495,0.100622,0.452591,0.698703,0.40976,0.600625,0.210281,0.105965
SVK,2005,0.450684,0.679785,0.376614,0.608316,0.214813,0.105402,0.422346,0.680218,0.428331,0.602038,0.226963,0.111387
SVK,2006,0.445329,0.682077,0.393737,0.601284,0.210661,0.107263,0.403625,0.678019,0.461439,0.594649,0.232508,0.11443
SVK,2007,0.435868,0.670904,0.406545,0.57813,0.229383,0.0997126,0.393296,0.671281,0.485418,0.572672,0.252581,0.105843
SVK,2008,0.463347,0.694657,0.392114,0.589904,0.205748,0.0995953,0.408741,0.690402,0.482918,0.583247,0.233415,0.105041
SVK,2009,0.507878,0.728214,0.355784,0.619296,0.173331,0.0984551,0.437632,0.714462,0.452105,0.612315,0.201173,0.104102
SVK,2010,0.480705,0.698071,0.363344,0.598239,0.20392,0.098009,0.415872,0.683553,0.45656,0.586302,0.236131,0.103101
SVK,2011,0.464097,0.678158,0.373552,0.573043,0.221809,0.100033,0.404404,0.660176,0.462671,0.552818,0.260238,0.105827
SVK,2012,0.466949,0.700508,0.399804,0.584183,0.201075,0.0984172,0.405003,0.685799,0.49699,0.564993,0.243102,0.104478
SVK,2013,0.455405,0.69477,0.407094,0.587985,0.209076,0.0961536,0.391395,0.682817,0.510828,0.570488,0.252581,0.102213
SVK,2014,0.46526,0.692402,0.389753,0.582782,0.199689,0.10791,0.398062,0.680093,0.492712,0.572404,0.238411,0.114385
SVK,2015,0.446749,0.671267,0.389564,0.576331,0.22065,0.108083,0.38335,0.65868,0.488071,0.564119,0.259343,0.115577
SVK,2016,0.457692,0.687226,0.394357,0.582046,0.216957,0.0958173,0.391081,0.673248,0.497541,0.567124,0.2592,0.101643
SVK,2017,0.44474,0.670888,0.400105,0.565221,0.230461,0.0986516,0.382156,0.659437,0.504273,0.549863,0.274455,0.103468
SVK,2018,0.449092,0.671623,0.402437,0.552961,0.230973,0.0974042,0.381475,0.668469,0.52008,0.551827,0.273323,0.0992378
SVK,2019,0.450557,0.669826,0.396615,0.55285,0.226737,0.103437,0.385871,0.666933,0.507183,0.554163,0.264732,0.10519
SVK,2020,0.468648,0.675739,0.385118,0.537733,0.218516,0.105746,0.397176,0.672434,0.503959,0.54619,0.258287,0.10404
SVK,2021,0.467622,0.670514,0.382658,0.530218,0.225884,0.103601,0.390436,0.666217,0.508966,0.541845,0.270093,0.100829
SVK,2022,0.474297,0.676706,0.386256,0.524026,0.227942,0.0953524,0.388048,0.673223,0.533379,0.534657,0.281934,0.0906322
SVN,1995,0.467845,0.695799,0.336772,0.676879,0.187254,0.116947,0.467845,0.695799,0.336772,0.676879,0.187254,0.116947
SVN,1996,0.490142,0.712022,0.319205,0.695101,0.177567,0.110411,0.4969,0.712157,0.310305,0.693693,0.176801,0.111042
SVN,1997,0.466243,0.70161,0.343497,0.68521,0.190491,0.107899,0.473055,0.69856,0.331281,0.680709,0.191196,0.10935
SVN,1998,0.465009,0.693808,0.337858,0.677207,0.197336,0.108855,0.467144,0.690405,0.332379,0.671708,0.198443,0.110305
SVN,1999,0.471881,0.683203,0.316351,0.667999,0.205994,0.110803,0.47283,0.679915,0.313047,0.661514,0.208534,0.111284
SVN,2000,0.467958,0.689218,0.327028,0.67658,0.198264,0.112518,0.471335,0.687407,0.32244,0.670115,0.201842,0.110178
SVN,2001,0.461299,0.691536,0.340945,0.675292,0.198244,0.110219,0.466475,0.690062,0.334534,0.668354,0.20314,0.106149
SVN,2002,0.451207,0.688982,0.354889,0.669999,0.199287,0.111731,0.456572,0.687575,0.349426,0.661092,0.203938,0.107398
SVN,2003,0.453862,0.687075,0.348398,0.669388,0.201613,0.111312,0.457643,0.685751,0.346383,0.658541,0.206891,0.106476
SVN,2004,0.437553,0.676001,0.356758,0.668376,0.21501,0.108989,0.441968,0.674723,0.355887,0.654015,0.219656,0.104922
SVN,2005,0.429278,0.675554,0.371079,0.663675,0.215439,0.109007,0.437653,0.676548,0.367819,0.64949,0.219315,0.103622
SVN,2006,0.408442,0.662049,0.389579,0.650979,0.227754,0.110197,0.416892,0.662529,0.385982,0.636394,0.231644,0.105127
SVN,2007,0.396427,0.649838,0.399545,0.634249,0.244867,0.105295,0.405749,0.650067,0.394486,0.619332,0.247904,0.101693
SVN,2008,0.385126,0.638523,0.408866,0.619756,0.253493,0.107984,0.391954,0.635587,0.40424,0.602694,0.259624,0.104431
SVN,2009,0.41903,0.668744,0.37718,0.662056,0.211265,0.119991,0.427631,0.667851,0.371409,0.646782,0.216736,0.114022
SVN,2010,0.414925,0.673637,0.394441,0.655895,0.204436,0.121927,0.422618,0.672351,0.391511,0.63787,0.211325,0.114856
SVN,2011,0.406266,0.668505,0.410339,0.639079,0.205863,0.125632,0.416741,0.666337,0.405204,0.615976,0.217005,0.116004
SVN,2012,0.410274,0.681627,0.42102,0.644513,0.194691,0.123682,0.422728,0.679401,0.413237,0.621127,0.204711,0.114955
SVN,2013,0.40703,0.680834,0.425795,0.643042,0.194874,0.124292,0.413543,0.676527,0.424361,0.619717,0.206583,0.115562
SVN,2014,0.398164,0.671653,0.429012,0.637486,0.20831,0.120037,0.400565,0.668026,0.433734,0.616646,0.219435,0.111809
SVN,2015,0.395393,0.670868,0.436044,0.63176,0.208622,0.120509,0.399284,0.665142,0.436947,0.608445,0.220905,0.113464
SVN,2016,0.391996,0.675081,0.445768,0.635049,0.205746,0.119173,0.394001,0.666887,0.448559,0.608361,0.221199,0.111576
SVN,2017,0.374793,0.666637,0.463856,0.629169,0.217054,0.116309,0.375209,0.657819,0.468413,0.603335,0.233612,0.109195
SVN,2018,0.367716,0.657759,0.467242,0.620756,0.225206,0.117035,0.360093,0.653638,0.483557,0.607053,0.236315,0.110656
SVN,2019,0.369165,0.657566,0.465776,0.619183,0.224867,0.117568,0.364668,0.654414,0.47877,0.605186,0.235057,0.110897
SVN,2020,0.386161,0.640751,0.430405,0.591514,0.228353,0.130896,0.3837,0.639663,0.441636,0.57958,0.236048,0.123063
SVN,2021,0.375534,0.641689,0.448612,0.593283,0.244871,0.113441,0.373248,0.645038,0.463662,0.58618,0.248721,0.10715
SVN,2022,0.361495,0.636754,0.461903,0.595923,0.260578,0.102668,0.358027,0.639632,0.479448,0.587354,0.263285,0.0993083
SWE,1995,0.47932,0.635492,0.288058,0.542153,0.209823,0.154685,0.47932,0.635492,0.288058,0.542153,0.209823,0.154685
SWE,1996,0.47581,0.628793,0.283842,0.538973,0.215635,0.155572,0.47183,0.627643,0.290446,0.536462,0.215735,0.156623
SWE,1997,0.463744,0.627398,0.30285,0.540376,0.221083,0.15152,0.463037,0.626959,0.306787,0.534318,0.22098,0.152537
SWE,1998,0.450701,0.618172,0.309749,0.540668,0.228971,0.152856,0.453355,0.619294,0.31117,0.533275,0.225354,0.155844
SWE,1999,0.446896,0.619404,0.315696,0.546439,0.232369,0.148226,0.449931,0.620173,0.316707,0.537538,0.226029,0.154203
SWE,2000,0.432914,0.610487,0.327543,0.542136,0.24589,0.143623,0.440787,0.615535,0.326028,0.535991,0.233246,0.151304
SWE,2001,0.423194,0.606539,0.332032,0.55219,0.247917,0.145544,0.44046,0.617194,0.32404,0.545406,0.231915,0.150221
SWE,2002,0.427273,0.607441,0.324115,0.555879,0.240678,0.151881,0.442675,0.619206,0.321956,0.548308,0.225421,0.155493
SWE,2003,0.428731,0.606106,0.321692,0.551383,0.240392,0.153502,0.43698,0.616268,0.329606,0.543946,0.229461,0.154055
SWE,2004,0.412481,0.597775,0.338097,0.548051,0.25265,0.149574,0.421069,0.608069,0.346174,0.540191,0.241681,0.149666
SWE,2005,0.401509,0.59162,0.349507,0.543942,0.260162,0.148218,0.41029,0.600936,0.355941,0.53561,0.250241,0.147963
SWE,2006,0.387268,0.583451,0.361392,0.542853,0.269261,0.147288,0.398428,0.595116,0.36646,0.536724,0.257665,0.145853
SWE,2007,0.382091,0.571789,0.363477,0.521898,0.283773,0.144438,0.39472,0.584515,0.368745,0.514704,0.272524,0.141057
SWE,2008,0.391867,0.581158,0.366129,0.517005,0.274875,0.143967,0.410389,0.596756,0.36622,0.508894,0.263246,0.139838
SWE,2009,0.409272,0.595626,0.349821,0.532713,0.250131,0.154243,0.429033,0.608213,0.343426,0.521745,0.239769,0.152597
SWE,2010,0.407579,0.586561,0.333971,0.535921,0.262347,0.151092,0.422746,0.596589,0.332945,0.522135,0.252384,0.149832
SWE,2011,0.402333,0.580276,0.339132,0.524701,0.270114,0.14961,0.413403,0.586401,0.341949,0.505919,0.26435,0.147946
SWE,2012,0.400495,0.579829,0.341153,0.525671,0.265156,0.155016,0.413652,0.588088,0.342879,0.50874,0.25859,0.152238
SWE,2013,0.399974,0.579946,0.337671,0.532981,0.26313,0.156924,0.409711,0.588329,0.345771,0.516579,0.257887,0.152255
SWE,2014,0.398429,0.581815,0.340864,0.538004,0.262041,0.156144,0.40908,0.593368,0.349129,0.527849,0.25467,0.150375
SWE,2015,0.384312,0.573786,0.352531,0.53747,0.272528,0.153686,0.402648,0.585773,0.349115,0.524541,0.263423,0.148434
SWE,2016,0.384745,0.573911,0.347007,0.545135,0.26808,0.158009,0.40284,0.586898,0.346465,0.531244,0.260743,0.149817
SWE,2017,0.385692,0.572775,0.343448,0.544718,0.276267,0.150958,0.405514,0.588434,0.343595,0.532373,0.26735,0.141744
SWE,2018,0.381599,0.566437,0.345296,0.535304,0.283506,0.150057,0.3979,0.59075,0.356545,0.540883,0.270037,0.136714
SWE,2019,0.372391,0.56251,0.363068,0.523644,0.28561,0.151881,0.391272,0.587205,0.369527,0.530228,0.272256,0.138783
SWE,2020,0.376142,0.555586,0.344166,0.521387,0.28349,0.160924,0.395156,0.582148,0.353714,0.528653,0.27173,0.14336
SWE,2021,0.371355,0.562624,0.359137,0.532579,0.283592,0.153784,0.375054,0.574626,0.362733,0.550191,0.261942,0.15794
SWE,2022,0.345696,0.55223,0.38808,0.532194,0.296007,0.151763,0.359108,0.568764,0.382351,0.548333,0.270019,0.155483
THA,1995,0.44821,0.70491,0.345511,0.742957,0.236915,0.058175,0.44821,0.70491,0.345511,0.742957,0.236915,0.058175
THA,1996,0.453387,0.684149,0.319688,0.721834,0.24954,0.0663116,0.446883,0.683348,0.328658,0.719487,0.249526,0.0671261
THA,1997,0.445705,0.711045,0.373453,0.710504,0.223173,0.0657818,0.443216,0.711696,0.38006,0.706414,0.222847,0.0676519
THA,1998,0.42824,0.750385,0.452524,0.711887,0.185626,0.0639885,0.437644,0.754278,0.447987,0.706792,0.183184,0.0671573
THA,1999,0.443799,0.746903,0.42904,0.706471,0.184962,0.0681351,0.436718,0.744805,0.442108,0.696858,0.188189,0.0718582
THA,2000,0.426059,0.736298,0.445686,0.696094,0.199868,0.063834,0.424635,0.739591,0.458311,0.687209,0.198506,0.0674095
THA,2001,0.435584,0.731404,0.426522,0.693564,0.202358,0.0662381,0.433296,0.737193,0.443483,0.68525,0.197126,0.0706885
THA,2002,0.439026,0.731539,0.422084,0.69302,0.202344,0.0661178,0.435049,0.73664,0.440882,0.684062,0.197751,0.0702864
THA,2003,0.43945,0.719645,0.415124,0.674968,0.211116,0.0692383,0.436267,0.725314,0.433945,0.666091,0.205594,0.0733393
THA,2004,0.421137,0.707372,0.429462,0.666497,0.223503,0.0691249,0.420188,0.714365,0.447277,0.657706,0.217356,0.072746
THA,2005,0.413892,0.693598,0.424316,0.659192,0.239903,0.0664994,0.419935,0.70489,0.438187,0.650304,0.228087,0.069757
THA,2006,0.40936,0.696083,0.434999,0.659135,0.232227,0.0716901,0.413143,0.710089,0.454678,0.65309,0.220902,0.0742304
THA,2007,0.394495,0.692447,0.451952,0.659256,0.233133,0.0744202,0.393116,0.706589,0.478891,0.654582,0.223419,0.0768532
THA,2008,0.39949,0.685249,0.439938,0.649545,0.241113,0.0736379,0.396882,0.701194,0.470535,0.646737,0.227808,0.0767678
THA,2009,0.417305,0.702409,0.430911,0.661631,0.212581,0.0850098,0.417726,0.718061,0.454867,0.660269,0.201295,0.0889078
THA,2010,0.395041,0.675507,0.434131,0.64604,0.245718,0.078775,0.386871,0.689601,0.469287,0.645086,0.231744,0.0833046
THA,2011,0.405652,0.691495,0.4302,0.664442,0.225482,0.0830231,0.397892,0.70484,0.466087,0.658562,0.213884,0.0886812
THA,2012,0.412501,0.693365,0.418944,0.670409,0.220363,0.0862724,0.403856,0.708476,0.456695,0.667011,0.205974,0.0923883
THA,2013,0.408479,0.696612,0.423798,0.679883,0.216114,0.0872745,0.393923,0.713997,0.470437,0.680376,0.202276,0.0924328
THA,2014,0.404071,0.69859,0.436374,0.674925,0.211011,0.0903987,0.387303,0.721928,0.487805,0.685981,0.196321,0.0952602
THA,2015,0.390048,0.701456,0.454373,0.685355,0.212237,0.0863078,0.376767,0.727631,0.503899,0.696298,0.196485,0.0913982
THA,2016,0.383675,0.707527,0.465208,0.696146,0.201447,0.0910253,0.377126,0.732611,0.505177,0.703685,0.188304,0.0970503
THA,2017,0.378742,0.709879,0.465314,0.711642,0.203344,0.0867768,0.373698,0.736784,0.50532,0.718525,0.187267,0.0926793
THA,2018,0.383342,0.701409,0.452634,0.702703,0.213093,0.0854988,0.369368,0.737376,0.506753,0.726208,0.188403,0.0895129
THA,2019,0.399994,0.706354,0.433943,0.70599,0.207187,0.0864588,0.381757,0.741444,0.49241,0.730462,0.181944,0.0905763
THA,2020,0.458949,0.680212,0.355019,0.623242,0.223006,0.0967817,0.436637,0.697785,0.401485,0.650452,0.195001,0.101393
THA,2021,0.43842,0.656535,0.36584,0.596203,0.249616,0.0938492,0.423389,0.676337,0.402337,0.628697,0.215286,0.0979048
THA,2022,0.433983,0.678785,0.39208,0.624367,0.232524,0.0886909,0.419659,0.701804,0.430837,0.654874,0.204259,0.0914342
TUN,1995,0.532825,0.790765,0.325652,0.792073,0.132896,0.0763385,0.532825,0.790765,0.325652,0.792073,0.132896,0.0763385
TUN,1996,0.517512,0.780331,0.33209,0.791409,0.137882,0.0817868,0.518237,0.78019,0.33247,0.7879,0.136653,0.0831575
TUN,1997,0.502863,0.772335,0.341806,0.788378,0.143554,0.0841112,0.50027,0.773765,0.349587,0.782338,0.140267,0.0860084
TUN,1998,0.530171,0.782458,0.319566,0.789465,0.143249,0.0742934,0.5214,0.784089,0.335781,0.782323,0.138773,0.0767205
TUN,1999,0.508305,0.774341,0.334658,0.794948,0.144712,0.0809472,0.49875,0.77686,0.353484,0.786768,0.141291,0.0826189
TUN,2000,0.523536,0.77944,0.319606,0.800683,0.148754,0.0718063,0.522526,0.783294,0.329071,0.792438,0.140035,0.0753871
TUN,2001,0.501725,0.780925,0.350981,0.795488,0.147043,0.0720313,0.498931,0.784907,0.362964,0.787888,0.141589,0.0735941
TUN,2002,0.53199,0.788405,0.327815,0.782194,0.138155,0.07344,0.528731,0.79058,0.338364,0.773868,0.132934,0.0766856
TUN,2003,0.542247,0.789043,0.317987,0.776118,0.13746,0.0734979,0.540331,0.788272,0.323132,0.767305,0.132979,0.0784659
TUN,2004,0.526877,0.79104,0.339826,0.777351,0.138226,0.0707332,0.530375,0.791212,0.340095,0.766956,0.132979,0.0759999
TUN,2005,0.534293,0.795043,0.341169,0.764283,0.139153,0.0658042,0.551058,0.798314,0.327977,0.753882,0.133369,0.0686946
TUN,2006,0.487425,0.745967,0.353242,0.731913,0.16384,0.0901922,0.507439,0.748329,0.333985,0.721261,0.154598,0.0976034
TUN,2007,0.474076,0.741247,0.363629,0.734737,0.164756,0.0939962,0.496834,0.743732,0.341498,0.722986,0.154175,0.102248
TUN,2008,0.45799,0.738107,0.383403,0.730607,0.173105,0.0887871,0.486793,0.741563,0.354279,0.719122,0.158547,0.0981931
TUN,2009,0.484919,0.744757,0.34794,0.74679,0.165075,0.0901677,0.506145,0.750991,0.332384,0.736635,0.150061,0.0995767
TUN,2010,0.501108,0.752978,0.340375,0.739981,0.163064,0.0839581,0.526829,0.760827,0.321646,0.727502,0.147993,0.0927188
TUN,2011,0.510744,0.74556,0.324076,0.724572,0.160833,0.0936068,0.548562,0.756277,0.29339,0.707985,0.145148,0.105759
TUN,2012,0.504759,0.742559,0.32728,0.726596,0.165964,0.0914767,0.547382,0.755477,0.291847,0.713029,0.146078,0.104753
TUN,2013,0.514921,0.745931,0.320332,0.721157,0.162273,0.0917962,0.551714,0.757214,0.291211,0.705676,0.143962,0.10653
TUN,2014,0.524463,0.74977,0.311805,0.72259,0.158981,0.0912494,0.55347,0.760069,0.291767,0.708097,0.142597,0.105462
TUN,2015,0.578299,0.768016,0.265,0.715914,0.150238,0.0817458,0.597526,0.778924,0.258041,0.70298,0.137373,0.0948932
TUN,2016,0.554914,0.757819,0.285587,0.710484,0.149324,0.0928569,0.586036,0.766119,0.259087,0.695066,0.1354,0.112595
TUN,2017,0.544196,0.756633,0.299411,0.70952,0.152324,0.0910423,0.582258,0.765006,0.263173,0.694401,0.139258,0.108066
TUN,2018,0.543704,0.762321,0.301265,0.725665,0.153079,0.0845993,0.580329,0.770326,0.265944,0.714425,0.136948,0.102403
TUN,2019,0.55241,0.775986,0.306033,0.730562,0.139062,0.0849526,0.59182,0.78492,0.268167,0.720073,0.124548,0.101469
TUN,2020,0.619484,0.790851,0.238245,0.719289,0.117028,0.092121,0.653824,0.81298,0.224194,0.709901,0.10735,0.102603
TUN,2021,0.602565,0.78421,0.259067,0.701154,0.125548,0.0902417,0.639695,0.80525,0.238762,0.693391,0.112952,0.103088
TUN,2022,0.57724,0.781926,0.291996,0.700988,0.12609,0.0919839,0.616478,0.798153,0.262059,0.693257,0.113536,0.106878
TUR,1995,0.651463,0.797657,0.189372,0.771995,0.152708,0.0496353,0.651463,0.797657,0.189372,0.771995,0.152708,0.0496353
TUR,1996,0.65245,0.792314,0.176815,0.791018,0.158094,0.0495917,0.689681,0.805852,0.146947,0.790563,0.146476,0.0476718
TUR,1997,0.600921,0.769404,0.221727,0.759866,0.173695,0.0569009,0.629226,0.772662,0.188929,0.75921,0.162429,0.0526885
TUR,1998,0.60639,0.780291,0.228133,0.762281,0.158129,0.0615795,0.618455,0.777263,0.208177,0.762849,0.148728,0.0585046
TUR,1999,0.635059,0.784645,0.198392,0.753991,0.152217,0.0631383,0.637389,0.777243,0.185972,0.75202,0.151483,0.0581171
TUR,2000,0.621957,0.777274,0.207455,0.748677,0.162046,0.0606799,0.589293,0.754469,0.22095,0.747569,0.170379,0.0596287
TUR,2001,0.599301,0.790405,0.253281,0.754514,0.143906,0.0656891,0.594043,0.776607,0.242009,0.754371,0.143921,0.0636877
TUR,2002,0.6022,0.778494,0.231807,0.760522,0.152566,0.0689402,0.588542,0.763721,0.230572,0.759763,0.156136,0.0651564
TUR,2003,0.616688,0.771016,0.203454,0.758541,0.166901,0.0620822,0.589774,0.749618,0.211997,0.753989,0.17972,0.0568933
TUR,2004,0.608823,0.764141,0.205634,0.755311,0.175562,0.0602979,0.580268,0.743046,0.218759,0.744097,0.187903,0.0565104
TUR,2005,0.608851,0.752651,0.193223,0.744215,0.185804,0.0615454,0.566338,0.722653,0.214138,0.729973,0.210102,0.0563594
TUR,2006,0.608923,0.745768,0.185172,0.739021,0.19089,0.0633421,0.563155,0.712438,0.206635,0.722447,0.219149,0.0577759
TUR,2007,0.623028,0.753022,0.177714,0.731484,0.183615,0.0633624,0.571525,0.71417,0.200199,0.712512,0.215915,0.0576207
TUR,2008,0.606749,0.741757,0.192376,0.701791,0.194798,0.0634448,0.560831,0.704096,0.209904,0.682529,0.228228,0.0585758
TUR,2009,0.615843,0.761734,0.200812,0.726503,0.1689,0.0693661,0.568395,0.723698,0.219079,0.708892,0.197853,0.0645106
TUR,2010,0.639409,0.766379,0.173551,0.7316,0.168038,0.0655833,0.588906,0.724955,0.191873,0.709062,0.198236,0.0601775
TUR,2011,0.628383,0.760274,0.182192,0.723909,0.17518,0.0645468,0.589855,0.718293,0.185129,0.693775,0.206295,0.0594612
TUR,2012,0.625906,0.764616,0.192794,0.719474,0.165819,0.0695642,0.586544,0.724389,0.197238,0.698876,0.193364,0.0638867
TUR,2013,0.616148,0.760382,0.201931,0.714273,0.169847,0.0697713,0.574937,0.719271,0.207777,0.694656,0.199728,0.06449
TUR,2014,0.602727,0.756939,0.216445,0.712476,0.173092,0.0699689,0.561794,0.719528,0.226395,0.696719,0.200502,0.0644948
TUR,2015,0.601983,0.754944,0.21502,0.711385,0.173346,0.0717093,0.562902,0.717599,0.2214,0.698723,0.200636,0.0659655
TUR,2016,0.614473,0.755486,0.200103,0.704704,0.173319,0.0711949,0.579349,0.717364,0.20007,0.68983,0.20018,0.0652319
TUR,2017,0.588059,0.740896,0.216454,0.706093,0.183821,0.0752826,0.561869,0.704954,0.206689,0.692273,0.211154,0.0688555
TUR,2018,0.552136,0.733701,0.25824,0.703089,0.194197,0.0721021,0.5396,0.707977,0.238706,0.705373,0.209024,0.0665792
TUR,2019,0.546747,0.742349,0.275026,0.711214,0.18694,0.070711,0.539403,0.718774,0.251538,0.713098,0.19748,0.064701
TUR,2020,0.562191,0.716292,0.226983,0.678911,0.21457,0.0691379,0.565375,0.699645,0.195471,0.686907,0.227318,0.0635316
TUR,2021,0.527703,0.71843,0.275539,0.692197,0.216661,0.0649089,0.55857,0.713287,0.220069,0.703038,0.210644,0.0603405
TUR,2022,0.51902,0.708921,0.274375,0.692121,0.225026,0.066053,0.592067,0.732948,0.201449,0.699341,0.193855,0.0629308
TWN,1995,0.517158,0.67166,0.298013,0.518443,0.245779,0.0825608,0.517158,0.67166,0.298013,0.518443,0.245779,0.0825608
TWN,1996,0.52269,0.675878,0.30203,0.507195,0.242118,0.0820033,0.52225,0.673095,0.298154,0.505928,0.244515,0.0823903
TWN,1997,0.521203,0.667299,0.296432,0.492848,0.246736,0.0859651,0.521463,0.664751,0.293193,0.488716,0.24885,0.0865328
TWN,1998,0.511303,0.658821,0.294673,0.500614,0.249191,0.0919885,0.521986,0.661551,0.280327,0.497864,0.245469,0.0934393
TWN,1999,0.521339,0.669006,0.296427,0.498156,0.253092,0.0779027,0.525814,0.668744,0.289815,0.493178,0.25183,0.0793828
TWN,2000,0.509491,0.663915,0.310928,0.496654,0.261233,0.0748526,0.507556,0.661519,0.311192,0.494753,0.260987,0.0768228
TWN,2001,0.527438,0.683029,0.311231,0.499922,0.238907,0.0780643,0.527353,0.681455,0.311598,0.494554,0.238219,0.07959
TWN,2002,0.522993,0.682752,0.317639,0.502957,0.239598,0.0776502,0.524143,0.681736,0.316989,0.497157,0.238212,0.0794425
TWN,2003,0.521297,0.678743,0.324071,0.48584,0.248894,0.0723629,0.523465,0.679593,0.325014,0.480372,0.245687,0.0745036
TWN,2004,0.503092,0.66252,0.336029,0.474447,0.268167,0.0693127,0.503512,0.664914,0.34347,0.469915,0.263169,0.0715963
TWN,2005,0.500453,0.663148,0.34273,0.474704,0.267912,0.0689399,0.494008,0.662468,0.359656,0.468392,0.267146,0.070736
TWN,2006,0.488676,0.660658,0.362458,0.474489,0.273066,0.0662757,0.478889,0.662569,0.387083,0.474522,0.270911,0.0689628
TWN,2007,0.47516,0.656474,0.381879,0.474795,0.276981,0.0665457,0.464128,0.660269,0.412619,0.475357,0.275311,0.0696376
TWN,2008,0.481854,0.657008,0.375775,0.466113,0.277149,0.0658431,0.457056,0.659553,0.426716,0.474545,0.278128,0.0691426
TWN,2009,0.507506,0.680635,0.353343,0.489975,0.248895,0.0704697,0.48404,0.678242,0.398062,0.487871,0.251894,0.0730054
TWN,2010,0.47604,0.654389,0.378369,0.471362,0.277882,0.0677292,0.452611,0.652533,0.429412,0.46557,0.284041,0.0704515
TWN,2011,0.477922,0.656378,0.381588,0.467669,0.276467,0.0671544,0.445853,0.650167,0.445787,0.458321,0.290054,0.0701246
TWN,2012,0.483106,0.666036,0.379197,0.482415,0.266745,0.0672185,0.448918,0.660641,0.4465,0.474183,0.279791,0.0704081
TWN,2013,0.481125,0.663946,0.379471,0.481778,0.268085,0.067969,0.451344,0.662037,0.439989,0.478859,0.275736,0.0715868
TWN,2014,0.475558,0.662457,0.379616,0.492335,0.266082,0.0714616,0.447507,0.666715,0.438996,0.49934,0.268424,0.0736556
TWN,2015,0.475821,0.663368,0.376917,0.497582,0.267288,0.0693434,0.4588,0.666848,0.418549,0.497071,0.266177,0.0712431
TWN,2016,0.484871,0.663568,0.363297,0.491876,0.267674,0.0687579,0.467153,0.663649,0.404297,0.486018,0.267969,0.0702081
TWN,2017,0.483258,0.658759,0.363138,0.483289,0.274237,0.0670038,0.460924,0.657232,0.411452,0.477109,0.2776,0.0677046
TWN,2018,0.481623,0.651798,0.355836,0.478241,0.277762,0.0704397,0.451263,0.657274,0.417733,0.493164,0.275478,0.0703047
TWN,2019,0.480812,0.649734,0.352301,0.479481,0.281322,0.0689448,0.450547,0.655096,0.415221,0.492625,0.277419,0.0698186
TWN,2020,0.49225,0.639645,0.33099,0.445317,0.28642,0.0739343,0.467104,0.638305,0.381592,0.448648,0.282544,0.0726966
TWN,2021,0.454523,0.612747,0.356398,0.443953,0.314181,0.073072,0.443022,0.620674,0.39725,0.447206,0.302599,0.0711819
TWN,2022,0.42709,0.605999,0.385406,0.464207,0.319367,0.0746341,0.418724,0.621893,0.428063,0.474625,0.304234,0.0727724
UKR,1995,0.435972,0.576862,0.234355,0.601182,0.241241,0.181897,0.435972,0.576862,0.234355,0.601182,0.241241,0.181897
UKR,1996,0.443845,0.608635,0.269693,0.611027,0.209884,0.181481,0.41318,0.598684,0.302427,0.613387,0.216888,0.184428
UKR,1997,0.462984,0.616759,0.25037,0.614191,0.197669,0.185572,0.41618,0.610581,0.315219,0.616718,0.212899,0.177571
UKR,1998,0.467237,0.636632,0.267879,0.632356,0.200658,0.16271,0.415538,0.623624,0.330419,0.629767,0.219675,0.16234
UKR,1999,0.435188,0.655112,0.344166,0.639005,0.198112,0.146776,0.404146,0.657956,0.401689,0.631859,0.221174,0.142481
UKR,2000,0.424057,0.652106,0.362165,0.629682,0.217298,0.130596,0.371257,0.666156,0.469674,0.627881,0.248245,0.121752
UKR,2001,0.449898,0.649052,0.315297,0.631641,0.220262,0.130686,0.385079,0.658965,0.432458,0.633324,0.249617,0.117173
UKR,2002,0.459241,0.667349,0.326454,0.637479,0.213439,0.119212,0.400259,0.675962,0.433365,0.636191,0.242751,0.107837
UKR,2003,0.491957,0.664411,0.28,0.615907,0.229304,0.106285,0.436338,0.657303,0.35948,0.614679,0.259399,0.0883775
UKR,2004,0.453891,0.667844,0.33031,0.647734,0.236613,0.0955433,0.409385,0.674427,0.415364,0.638094,0.266585,0.08238
UKR,2005,0.494631,0.671083,0.281469,0.626896,0.234715,0.0942014,0.454651,0.669228,0.344332,0.623169,0.254134,0.080148
UKR,2006,0.507567,0.67099,0.264263,0.61841,0.240004,0.0890065,0.469727,0.663817,0.316742,0.612773,0.25905,0.0750883
UKR,2007,0.508762,0.659246,0.246886,0.60953,0.258817,0.0819361,0.486995,0.655414,0.279238,0.603137,0.269388,0.0669373
UKR,2008,0.515507,0.668857,0.251648,0.60938,0.256613,0.0745306,0.493661,0.66718,0.287401,0.603754,0.263158,0.0634407
UKR,2009,0.538113,0.71133,0.275371,0.629031,0.198941,0.0897292,0.517375,0.72648,0.335159,0.623897,0.198803,0.075061
UKR,2010,0.523032,0.688416,0.276899,0.597272,0.221659,0.0899248,0.511532,0.703503,0.324616,0.59138,0.219867,0.0731722
UKR,2011,0.535694,0.692148,0.268277,0.58318,0.228928,0.0789241,0.537523,0.711365,0.30586,0.568369,0.221916,0.0630379
UKR,2012,0.540159,0.698727,0.26259,0.603859,0.217191,0.0840827,0.554117,0.729883,0.294939,0.595942,0.199393,0.0660693
UKR,2013,0.559392,0.727681,0.27709,0.607344,0.189003,0.0833158,0.575143,0.759241,0.305604,0.602409,0.178913,0.0661817
UKR,2014,0.550367,0.746282,0.317583,0.616892,0.160817,0.0929014,0.581348,0.78143,0.328035,0.609939,0.154588,0.0763593
UKR,2015,0.491804,0.716043,0.368125,0.609137,0.186093,0.0978647,0.513525,0.742678,0.377045,0.607761,0.180928,0.0828729
UKR,2016,0.494152,0.708398,0.348562,0.61466,0.205342,0.0862595,0.516774,0.735527,0.355002,0.616203,0.194861,0.0730164
UKR,2017,0.500474,0.710465,0.344236,0.610021,0.199406,0.0901287,0.527786,0.739111,0.346563,0.609774,0.190599,0.0744937
UKR,2018,0.521648,0.719164,0.325402,0.606992,0.18761,0.0932258,0.544133,0.758423,0.341278,0.627904,0.172644,0.0751221
UKR,2019,0.558568,0.743326,0.307536,0.600769,0.169607,0.0870677,0.576665,0.787303,0.332051,0.634353,0.15957,0.0651835
UKR,2020,0.586054,0.759367,0.292001,0.593533,0.149697,0.0909362,0.624864,0.808127,0.292041,0.627524,0.136218,0.0667083
UKR,2021,0.562561,0.753216,0.306018,0.623019,0.161792,0.0849916,0.612778,0.805316,0.297616,0.646933,0.143304,0.0625169
UKR,2022,0.539538,0.707585,0.266146,0.631411,0.144784,0.147631,0.586203,0.756889,0.265941,0.641822,0.128877,0.103877
USA,1995,0.658576,0.718133,0.0977522,0.609265,0.198797,0.0830695,0.658576,0.718133,0.0977522,0.609265,0.198797,0.0830695
USA,1996,0.656788,0.716829,0.097289,0.617145,0.201106,0.0820645,0.655476,0.714898,0.0971181,0.611857,0.203474,0.0816274
USA,1997,0.655289,0.71634,0.0989213,0.617168,0.206874,0.0767858,0.652784,0.711886,0.0968399,0.610304,0.211619,0.0766231
USA,1998,0.655256,0.712503,0.0936204,0.611484,0.209303,0.0781939,0.652252,0.708706,0.0932833,0.60519,0.214811,0.0768111
USA,1999,0.652586,0.708836,0.0918172,0.612631,0.211747,0.0794171,0.651113,0.705575,0.090353,0.602763,0.217849,0.0770289
USA,2000,0.652516,0.708508,0.0919168,0.609154,0.210795,0.0806974,0.651104,0.707001,0.0928604,0.601945,0.216445,0.0769121
USA,2001,0.660529,0.712915,0.0857877,0.610648,0.200967,0.0861185,0.656886,0.710386,0.0888471,0.60216,0.207296,0.0821373
USA,2002,0.660961,0.711154,0.0815009,0.615864,0.19747,0.0913754,0.654832,0.705276,0.0832274,0.606107,0.205291,0.0886812
USA,2003,0.669279,0.717084,0.0779651,0.613157,0.195123,0.0877927,0.661447,0.708757,0.0780365,0.606255,0.204424,0.0860061
USA,2004,0.662176,0.711697,0.0814882,0.607712,0.201456,0.0868471,0.657025,0.703799,0.0779548,0.600008,0.210446,0.0852936
USA,2005,0.65968,0.710224,0.0834402,0.605757,0.204538,0.0852377,0.656842,0.703513,0.0783578,0.595616,0.213262,0.082911
USA,2006,0.653753,0.707187,0.0892771,0.59851,0.206305,0.0865087,0.652132,0.700629,0.0821433,0.590394,0.213993,0.084784
USA,2007,0.660618,0.71923,0.098126,0.597318,0.19928,0.0814897,0.661624,0.712528,0.0866713,0.587318,0.206013,0.0800511
USA,2008,0.65178,0.713598,0.103911,0.594911,0.192425,0.093977,0.653695,0.705559,0.0886109,0.585303,0.198865,0.0934397
USA,2009,0.66677,0.725899,0.0969338,0.609992,0.1718,0.102301,0.665213,0.716478,0.0848262,0.604354,0.177243,0.103699
USA,2010,0.65937,0.7237,0.105328,0.610761,0.177055,0.099245,0.655816,0.709438,0.0893285,0.600272,0.18494,0.10274
USA,2011,0.654028,0.722364,0.113155,0.603922,0.181212,0.0964232,0.654546,0.707438,0.0901591,0.586646,0.189654,0.100055
USA,2012,0.651091,0.720552,0.114491,0.60669,0.191899,0.0875495,0.650503,0.704576,0.0913882,0.591679,0.20095,0.0916753
USA,2013,0.642215,0.712444,0.115068,0.61032,0.196576,0.0909801,0.640795,0.696801,0.0939112,0.596373,0.207006,0.0933216
USA,2014,0.643856,0.713881,0.114434,0.611923,0.197912,0.0882073,0.638006,0.697843,0.0987108,0.60619,0.208762,0.0892502
USA,2015,0.643276,0.708891,0.107917,0.608012,0.203658,0.0874509,0.635853,0.693525,0.0960733,0.600299,0.214571,0.0887158
USA,2016,0.650304,0.713545,0.10341,0.611549,0.199451,0.0870041,0.640113,0.695966,0.0930554,0.600208,0.212844,0.0882575
USA,2017,0.655638,0.720631,0.105762,0.614523,0.202665,0.0767044,0.645711,0.702606,0.094498,0.602072,0.21729,0.0769508
USA,2018,0.646508,0.711384,0.105986,0.612123,0.204657,0.0839582,0.62843,0.693622,0.104363,0.624666,0.219303,0.0830565
USA,2019,0.645708,0.70749,0.102385,0.603428,0.206696,0.0858142,0.628168,0.689587,0.0998451,0.615142,0.221289,0.0853282
USA,2020,0.645595,0.698329,0.0899843,0.586035,0.209363,0.0923084,0.626951,0.679491,0.0877339,0.598854,0.224861,0.0927316
USA,2021,0.649466,0.705006,0.0922611,0.60199,0.207103,0.0878908,0.632487,0.687241,0.0885695,0.618206,0.221702,0.0878372
USA,2022,0.642637,0.700535,0.095769,0.604558,0.207422,0.0920433,0.623343,0.682628,0.0960028,0.617537,0.223136,0.0908765
VNM,1995,0.537985,0.754076,0.280488,0.770414,0.146555,0.0993685,0.537985,0.754076,0.280488,0.770414,0.146555,0.0993685
VNM,1996,0.499371,0.752986,0.329834,0.768917,0.146097,0.100917,0.492538,0.760353,0.348016,0.769548,0.144797,0.0948497
VNM,1997,0.486974,0.748071,0.338947,0.770321,0.152729,0.0991997,0.482496,0.760335,0.360994,0.769649,0.1489,0.0918472
VNM,1998,0.475306,0.749644,0.353951,0.775074,0.156529,0.0938268,0.464619,0.75945,0.38002,0.775832,0.153432,0.0896808
VNM,1999,0.478566,0.762055,0.361558,0.784077,0.151289,0.0866559,0.471839,0.768119,0.379334,0.781053,0.150597,0.0841848
VNM,2000,0.46941,0.779,0.392365,0.789035,0.141002,0.079998,0.463443,0.791496,0.415484,0.789568,0.135629,0.0788009
VNM,2001,0.457728,0.75062,0.375127,0.780782,0.172279,0.0771013,0.452425,0.766435,0.401137,0.782799,0.160255,0.0759621
VNM,2002,0.46179,0.751421,0.37036,0.782023,0.173344,0.0752353,0.458288,0.768891,0.39707,0.782238,0.159357,0.0742146
VNM,2003,0.464702,0.748429,0.364969,0.777401,0.177681,0.0738903,0.459795,0.768161,0.394857,0.780957,0.160033,0.0740194
VNM,2004,0.492393,0.762854,0.353411,0.765288,0.176375,0.0607716,0.445537,0.763427,0.410983,0.773487,0.17243,0.0665866
VNM,2005,0.482422,0.758493,0.360766,0.765235,0.181823,0.0596845,0.438388,0.761951,0.418263,0.773586,0.17622,0.0660258
VNM,2006,0.467459,0.751203,0.369422,0.768075,0.182297,0.0665005,0.4226,0.75722,0.430074,0.778053,0.17778,0.0731149
VNM,2007,0.476323,0.744277,0.350421,0.764662,0.179563,0.0761604,0.420685,0.744497,0.417673,0.775278,0.178628,0.0844233
VNM,2008,0.48613,0.740383,0.341239,0.745088,0.167797,0.0918202,0.412037,0.738238,0.428666,0.760968,0.175863,0.0983749
VNM,2009,0.499928,0.729668,0.302862,0.758564,0.157572,0.11276,0.420487,0.724655,0.393649,0.772689,0.160645,0.11993
VNM,2010,0.486522,0.711014,0.298303,0.752564,0.183789,0.105197,0.39988,0.690249,0.38134,0.761442,0.191424,0.121578
VNM,2011,0.476136,0.715679,0.325343,0.736278,0.18069,0.103631,0.40017,0.698268,0.401513,0.742439,0.191225,0.117651
VNM,2012,0.490162,0.730383,0.322574,0.744702,0.162369,0.107247,0.415947,0.711721,0.392911,0.752774,0.171376,0.120153
VNM,2013,0.474895,0.70554,0.330154,0.698601,0.183738,0.110721,0.395563,0.687448,0.410411,0.711202,0.196131,0.126101
VNM,2014,0.47621,0.713619,0.338721,0.7009,0.183732,0.102649,0.389986,0.698544,0.42797,0.720981,0.194216,0.12115
VNM,2015,0.473345,0.707307,0.341198,0.68571,0.190975,0.101718,0.38055,0.696123,0.446554,0.706687,0.200475,0.122945
VNM,2016,0.464485,0.708513,0.356642,0.684238,0.192481,0.0990066,0.371305,0.697903,0.465188,0.702078,0.206214,0.121724
VNM,2017,0.455827,0.70815,0.366983,0.687559,0.19761,0.0942404,0.366266,0.696852,0.469294,0.704431,0.211553,0.119025
VNM,2018,0.452681,0.70355,0.372937,0.672685,0.204277,0.0921728,0.361168,0.699179,0.480118,0.704018,0.213811,0.117483
VNM,2019,0.443735,0.699462,0.384498,0.665095,0.210128,0.0904102,0.353069,0.699209,0.495504,0.698562,0.218801,0.117454
VNM,2020,0.458206,0.686271,0.357187,0.638502,0.220648,0.0930809,0.360373,0.673269,0.46449,0.673634,0.230864,0.121231
VNM,2021,0.454087,0.667702,0.352933,0.605257,0.242229,0.090069,0.360425,0.652815,0.451785,0.647187,0.249779,0.117424
VNM,2022,0.441841,0.667714,0.36845,0.613035,0.248699,0.0835873,0.35473,0.659529,0.465882,0.65424,0.253379,0.110696
ZAF,1995,0.660483,0.73362,0.123018,0.594518,0.129088,0.137293,0.660483,0.73362,0.123018,0.594518,0.129088,0.137293
ZAF,1996,0.653725,0.732985,0.133107,0.595461,0.126514,0.1405,0.657317,0.734166,0.129466,0.593583,0.130642,0.135192
ZAF,1997,0.655068,0.735052,0.133003,0.601373,0.124236,0.140712,0.65003,0.733594,0.13952,0.598938,0.131597,0.134456
ZAF,1998,0.652047,0.736223,0.139708,0.602513,0.127046,0.136731,0.645283,0.734007,0.147459,0.60169,0.137365,0.129262
ZAF,1999,0.653773,0.737306,0.139329,0.599542,0.126304,0.13639,0.638195,0.729187,0.152549,0.596477,0.140978,0.130756
ZAF,2000,0.64962,0.737114,0.149667,0.584593,0.130033,0.132853,0.630639,0.727415,0.164828,0.587129,0.146739,0.128262
ZAF,2001,0.642399,0.736776,0.160411,0.588343,0.13074,0.132484,0.626674,0.727655,0.170904,0.590864,0.147282,0.128095
ZAF,2002,0.629685,0.731406,0.17203,0.591298,0.137218,0.131376,0.630799,0.727507,0.164674,0.587275,0.150981,0.124949
ZAF,2003,0.642302,0.7341,0.14873,0.617207,0.132606,0.133295,0.634208,0.731291,0.158149,0.613864,0.14852,0.124581
ZAF,2004,0.650862,0.734833,0.138653,0.605619,0.132507,0.13266,0.629131,0.726135,0.160735,0.603504,0.155556,0.123628
ZAF,2005,0.653695,0.740216,0.142408,0.607555,0.132287,0.127497,0.633677,0.731349,0.161604,0.604391,0.154293,0.119679
ZAF,2006,0.64433,0.735175,0.151389,0.600073,0.140486,0.12434,0.641767,0.737742,0.159892,0.600245,0.153243,0.114089
ZAF,2007,0.63349,0.730046,0.163377,0.591001,0.145138,0.124816,0.632849,0.731575,0.167561,0.589199,0.156841,0.116844
ZAF,2008,0.610422,0.714721,0.183474,0.56847,0.153637,0.131642,0.613581,0.716839,0.180669,0.571533,0.164171,0.124062
ZAF,2009,0.626674,0.717497,0.154459,0.588005,0.141368,0.141136,0.628878,0.721404,0.155858,0.593649,0.156159,0.12835
ZAF,2010,0.628849,0.720428,0.163023,0.561757,0.140434,0.139138,0.631982,0.729132,0.171539,0.566343,0.156147,0.120048
ZAF,2011,0.617535,0.710843,0.174093,0.535966,0.148928,0.140229,0.620777,0.716733,0.179301,0.535167,0.167598,0.121609
ZAF,2012,0.62605,0.717953,0.167589,0.54838,0.141313,0.140734,0.626986,0.723133,0.173466,0.554269,0.159103,0.12245
ZAF,2013,0.630794,0.725022,0.160382,0.587522,0.125002,0.149976,0.634164,0.731528,0.163893,0.594073,0.141139,0.129416
ZAF,2014,0.622968,0.722242,0.164066,0.605088,0.126248,0.15151,0.623777,0.731665,0.173342,0.622398,0.142053,0.129382
ZAF,2015,0.626485,0.724452,0.161015,0.608432,0.128384,0.147164,0.631234,0.734839,0.166815,0.621076,0.146678,0.123306
ZAF,2016,0.627561,0.729423,0.163103,0.624527,0.122174,0.148403,0.635769,0.739935,0.164486,0.633286,0.140527,0.123506
ZAF,2017,0.629816,0.726879,0.159774,0.607501,0.123871,0.14925,0.63733,0.73863,0.163784,0.618503,0.142815,0.122416
ZAF,2018,0.636667,0.728632,0.154674,0.594573,0.121861,0.149507,0.634915,0.745783,0.173835,0.637777,0.13716,0.120855
ZAF,2019,0.628196,0.716716,0.15163,0.583789,0.12169,0.161594,0.630439,0.733823,0.163862,0.630925,0.135157,0.13063
ZAF,2020,0.62699,0.714576,0.154534,0.566778,0.116209,0.169215,0.640762,0.73237,0.148192,0.618171,0.122298,0.139593
ZAF,2021,0.62261,0.712946,0.167293,0.53999,0.12515,0.161904,0.637391,0.73319,0.159636,0.60011,0.126114,0.134475
ZAF,2022,0.625501,0.718773,0.16863,0.553115,0.128423,0.152805,0.632864,0.734918,0.167435,0.60951,0.132507,0.128726


==> anc/household_service_income.csv <==
country,year,b_s1m,consumption_rate_s1m,D_s1m,b_s14,consumption_rate_s14,D_s14,gdppc,log_gdppc,svc_va_share,R_hh,R_inv,A_hh,S_hh
AUS,1995,0.64235,0.87615,0.562795,0.642793,,,38653.3,10.5624,0.50575,0.60569,0.16512,0.45094,0.679308
AUS,1996,0.64377,0.863853,0.556122,0.644262,,,39663.2,10.5882,0.51181,0.60371,0.16391,0.450659,0.68564
AUS,1997,0.643856,0.887146,0.571194,0.644344,,,40773.6,10.6158,0.51628,0.59877,0.16708,0.448836,0.688748
AUS,1998,0.647998,0.909285,0.589215,0.648567,,,42257.2,10.6515,0.52321,0.59529,0.17068,0.448906,0.693821
AUS,1999,0.653812,0.911558,0.595987,0.65437,,,43899.1,10.6896,0.52497,0.59642,0.17136,0.450754,0.694627
AUS,2000,0.653501,0.897839,0.586739,0.654129,,,45099.1,10.7166,0.52705,0.59389,0.1675,0.452287,0.692069
AUS,2001,0.660861,0.88671,0.585992,0.661471,,,45428.2,10.7239,0.52367,0.59486,0.16205,0.450637,0.691261
AUS,2002,0.661193,0.919316,0.607845,0.661837,,,46688.4,10.7513,0.52901,0.595,0.17381,0.454558,0.692447
AUS,2003,0.665403,0.910989,0.606175,0.666023,,,47581.2,10.7702,0.52889,0.59835,0.18252,0.456898,0.692625
AUS,2004,0.662216,0.899978,0.59598,0.662819,,,49061.3,10.8008,0.52764,0.59446,0.18739,0.451166,0.69523
AUS,2005,0.667848,0.907032,0.60576,0.668457,,,49997.1,10.8197,0.5195,0.59157,0.18748,0.439493,0.69926
AUS,2006,0.667264,0.902122,0.601953,0.667834,,,50693.7,10.8336,0.5294,0.5861,0.18565,0.434552,0.714032
AUS,2007,0.66357,0.891875,0.591822,0.664051,,,51663.2,10.8525,0.5317,0.58044,0.18744,0.430172,0.717435
AUS,2008,0.664355,0.838292,0.556924,0.664905,,,52473.4,10.8681,0.51924,0.57946,0.18528,0.418752,0.718507
AUS,2009,0.668945,0.855348,0.572181,0.669567,,,52407.9,10.8668,0.53105,0.57838,0.18066,0.424984,0.722739
AUS,2010,0.671113,0.840879,0.564325,0.671652,,,52739.3,10.8731,0.51749,0.5892,0.1795,0.424934,0.717526
AUS,2011,0.668767,0.838962,0.56107,0.669282,,,53257,10.8829,0.52137,0.57731,0.18252,0.414446,0.726245
AUS,2012,0.666171,0.852081,0.567632,0.666674,,,54403.9,10.9042,0.53049,0.57332,0.1865,0.417297,0.728838
AUS,2013,0.664677,0.844406,0.561257,0.665151,,,54895,10.9132,0.52668,0.58273,0.18054,0.419491,0.731635
AUS,2014,0.664674,0.838702,0.557464,0.665196,,,55489.1,10.9239,0.5372,0.58058,0.18067,0.424651,0.734458
AUS,2015,0.656271,0.849741,0.55766,0.656788,,,55880,10.931,0.54592,0.58124,0.1763,0.431583,0.735218
AUS,2016,0.654743,0.854927,0.559757,0.655241,,,56530,10.9425,0.53565,0.5842,0.16974,0.428292,0.730647
AUS,2017,0.653966,0.859825,0.562296,0.654403,,,56881.9,10.9487,0.53153,0.57891,0.16608,0.41971,0.733141
AUS,2018,0.653133,0.855532,0.558777,0.653562,,,57647.8,10.9621,0.52046,0.57654,0.16471,0.410286,0.731358
AUS,2019,0.640026,0.799932,0.511977,0.640445,,,,,0.51543,0.56476,0.16184,0.400282,0.727225
AUS,2020,0.627387,0.770505,0.483405,0.627841,,,,,0.50895,0.56519,0.16351,0.396621,0.725254
AUS,2021,0.613811,0.777985,0.477536,0.614152,,,,,0.48943,0.55263,0.17449,0.383712,0.704883
AUS,2022,0.622859,0.854349,0.532139,0.623235,,,,,0.49378,0.5423,0.17635,0.371222,0.721332
AUT,1995,0.585182,0.818575,0.479015,0.591764,0.815975,0.482864,46639.5,10.7502,0.47082,0.49472,0.12439,0.356084,0.654128
AUT,1996,0.58941,0.83079,0.489676,0.595552,0.828795,0.493591,47608.6,10.7708,0.47137,0.49992,0.12019,0.353026,0.667509
AUT,1997,0.592161,0.84303,0.499209,0.598782,0.840965,0.503555,48575.1,10.7909,0.4752,0.47877,0.12366,0.341193,0.666803
AUT,1998,0.596173,0.844651,0.503558,0.603203,0.840593,0.507048,50216.6,10.8241,0.47894,0.47899,0.12121,0.334732,0.685348
AUT,1999,0.597833,0.829286,0.495775,0.605359,0.825412,0.49967,52004.5,10.8591,0.47763,0.46411,0.12545,0.328568,0.674674
AUT,2000,0.59757,0.834332,0.498572,0.604909,0.831201,0.502801,53534.3,10.8881,0.48549,0.45253,0.11959,0.322493,0.681251
AUT,2001,0.602683,0.857887,0.517034,0.610577,0.859061,0.524523,54032.1,10.8973,0.48766,0.45602,0.11655,0.326036,0.682074
AUT,2002,0.606971,0.85647,0.519853,0.615749,0.857754,0.528161,54565,10.9071,0.497,0.45166,0.11518,0.325632,0.689352
AUT,2003,0.607319,0.855591,0.519616,0.616193,0.857285,0.528253,54919.7,10.9136,0.49684,0.45227,0.11847,0.327387,0.686364
AUT,2004,0.607928,0.859915,0.522766,0.616351,0.858944,0.529411,55980.2,10.9328,0.49814,0.45517,0.11718,0.330245,0.686571
AUT,2005,0.613984,0.847361,0.520267,0.622604,0.84701,0.527352,56890.2,10.9489,0.50488,0.44834,0.11673,0.324384,0.697807
AUT,2006,0.609588,0.840039,0.512078,0.61823,0.840701,0.519746,58460.2,10.9761,0.50626,0.44157,0.11658,0.319748,0.699148
AUT,2007,0.611102,0.829958,0.507189,0.620354,0.827464,0.51332,60470.8,11.0099,0.50736,0.43274,0.11938,0.313087,0.701254
AUT,2008,0.608598,0.829269,0.504691,0.618312,0.826882,0.511271,61157.9,11.0212,0.50816,0.42765,0.11613,0.305671,0.710929
AUT,2009,0.619011,0.829899,0.513717,0.630532,0.827287,0.521631,58810.4,10.9821,0.50853,0.45279,0.11412,0.32272,0.713479
AUT,2010,0.613571,0.849632,0.52131,0.628053,0.847062,0.532,59730.5,10.9976,0.50988,0.44816,0.10865,0.312822,0.730481
AUT,2011,0.608691,0.873003,0.531389,0.622806,0.871009,0.54247,61272.2,11.0231,0.51468,0.436,0.11528,0.304656,0.736566
AUT,2012,0.607636,0.857855,0.521264,0.621912,0.855767,0.532212,61376.6,11.0248,0.51165,0.43915,0.11325,0.306128,0.733983
AUT,2013,0.608144,0.87642,0.532989,0.622553,0.873983,0.5441,60863,11.0164,0.51352,0.43779,0.11212,0.307927,0.730095
AUT,2014,0.614887,0.870913,0.535513,0.631208,0.870555,0.549501,60845.6,11.0161,0.51633,0.44008,0.11209,0.311264,0.730012
AUT,2015,0.621945,0.874127,0.543659,0.639942,0.871809,0.557907,60951.6,11.0178,0.51932,0.4437,0.11303,0.310888,0.741168
AUT,2016,0.620328,0.867103,0.537888,0.638361,0.864159,0.551645,61572.6,11.028,0.51493,0.43935,0.11898,0.308985,0.732181
AUT,2017,0.618945,0.875695,0.542007,0.636974,0.876403,0.558246,62535.8,11.0435,0.51609,0.43579,0.11803,0.306654,0.733416
AUT,2018,0.621319,0.870741,0.541008,0.639785,0.870455,0.556904,63777.9,11.0632,0.52049,0.42637,0.1179,0.299888,0.740012
AUT,2019,0.628647,0.873946,0.549404,0.647398,0.872194,0.564656,,,0.52251,0.42059,0.12053,0.296348,0.741573
AUT,2020,0.603755,0.811763,0.490106,0.623315,0.810178,0.504996,,,0.5116,0.42199,0.12995,0.297034,0.726816
AUT,2021,0.608111,0.831051,0.505372,0.628535,0.831403,0.522565,,,0.50855,0.41273,0.13482,0.282261,0.743615
AUT,2022,0.608202,0.852827,0.518691,0.626387,0.852702,0.534121,,,0.52375,0.39974,0.12294,0.278484,0.751805
BEL,1995,0.56374,0.801358,0.451758,0.560335,0.802659,0.449758,44310.6,10.699,0.49901,0.4426,0.0941,0.314424,0.702444
BEL,1996,0.572043,0.818615,0.468283,0.568599,0.819877,0.466181,44808.5,10.7102,0.49847,0.43724,0.09914,0.314722,0.692519
BEL,1997,0.567612,0.825283,0.468441,0.564142,0.827107,0.466606,46396,10.745,0.49748,0.42961,0.09439,0.305301,0.700042
BEL,1998,0.575007,0.833292,0.479149,0.571187,0.834761,0.476805,47205.3,10.7623,0.50471,0.42323,0.10305,0.308263,0.692943
BEL,1999,0.577466,0.828577,0.478475,0.573774,0.829042,0.475682,48765.8,10.7948,0.51137,0.41764,0.0986,0.302764,0.705388
BEL,2000,0.577583,0.839627,0.484954,0.574939,0.839555,0.482693,50455.7,10.8289,0.51078,0.39628,0.10045,0.290272,0.697318
BEL,2001,0.584367,0.826021,0.482699,0.583237,0.825373,0.481388,50835.4,10.8363,0.51788,0.39587,0.09838,0.293317,0.698958
BEL,2002,0.58995,0.829299,0.489245,0.588962,0.827448,0.487335,51471.9,10.8488,0.5202,0.39557,0.09341,0.292074,0.704521
BEL,2003,0.589984,0.834547,0.492369,0.588984,0.833576,0.490963,51788.8,10.8549,0.52421,0.39547,0.09559,0.291818,0.710405
BEL,2004,0.586895,0.844116,0.495408,0.585732,0.843139,0.493854,53406.7,10.8857,0.52914,0.38705,0.10187,0.285941,0.716251
BEL,2005,0.596754,0.846848,0.50536,0.596482,0.845652,0.504416,54346.9,10.9031,0.53492,0.39075,0.10245,0.28571,0.731572
BEL,2006,0.594358,0.83937,0.498886,0.593878,0.839374,0.498486,55367.6,10.9218,0.53898,0.38702,0.10166,0.282559,0.738244
BEL,2007,0.595713,0.835786,0.497888,0.5955,0.835506,0.497544,56983.5,10.9505,0.53975,0.38287,0.1022,0.280736,0.736122
BEL,2008,0.586108,0.828228,0.485431,0.585187,0.826862,0.483869,56787.7,10.9471,0.54188,0.37575,0.10564,0.278832,0.73024
BEL,2009,0.602594,0.827898,0.498886,0.601848,0.825257,0.49668,55258.7,10.9198,0.54396,0.39143,0.09377,0.289988,0.734243
BEL,2010,0.59578,0.862771,0.514022,0.594447,0.860505,0.511524,56240.2,10.9374,0.54323,0.38133,0.09064,0.284827,0.72728
BEL,2011,0.590237,0.862755,0.50923,0.589459,0.860579,0.507276,56585.3,10.9435,0.54421,0.37605,0.09468,0.27923,0.73291
BEL,2012,0.587561,0.870845,0.511674,0.586651,0.868793,0.509678,56356.8,10.9395,0.54681,0.37378,0.09227,0.279835,0.730386
BEL,2013,0.587235,0.881193,0.517467,0.586336,0.879792,0.515853,56263.2,10.9378,0.54601,0.37564,0.08881,0.281161,0.729481
BEL,2014,0.595358,0.885339,0.527094,0.594115,0.884485,0.525485,57002.9,10.9509,0.5517,0.36934,0.08906,0.279041,0.730238
BEL,2015,0.604919,0.895471,0.541688,0.607235,0.894685,0.543284,57509,10.9597,0.55707,0.36918,0.09171,0.279623,0.735481
BEL,2016,0.607789,0.896675,0.54499,0.610161,0.895844,0.546609,57901.5,10.9665,0.56138,0.36992,0.0977,0.281749,0.737062
BEL,2017,0.608638,0.898933,0.547124,0.610948,0.898386,0.548867,58529.3,10.9773,0.56076,0.36843,0.09735,0.279424,0.739374
BEL,2018,0.606852,0.901756,0.547232,0.608967,0.901272,0.548845,59357.7,10.9913,0.56331,0.36942,0.10107,0.279014,0.745832
BEL,2019,0.603146,0.889224,0.536332,0.605334,0.887967,0.537517,,,0.56269,0.36448,0.10398,0.279217,0.734513
BEL,2020,0.596936,0.817159,0.487792,0.599333,0.815506,0.48876,,,0.5592,0.35913,0.09696,0.271806,0.738855
BEL,2021,0.60202,0.840254,0.50585,0.604123,0.838779,0.506726,,,0.57194,0.34548,0.10509,0.263521,0.749824
BEL,2022,0.587651,0.878322,0.516147,0.589404,0.877394,0.517139,,,0.56271,0.34165,0.10315,0.257501,0.746594
BGR,1995,0.620307,0.701021,0.434848,0.619069,0.700284,0.433524,13591.3,9.51719,0.71582,0.5516,0.09091,0.485931,0.812553
BGR,1996,0.658978,1.07856,0.710749,0.658282,1.06958,0.704085,14372.8,9.57309,0.63619,0.67541,0.01049,0.557895,0.770192
BGR,1997,0.501015,1.01012,0.506087,0.499413,1.00986,0.504335,12419.4,9.42701,0.46648,0.55849,0.03961,0.488121,0.533724
BGR,1998,0.50257,1.00292,0.504038,0.500835,0.998722,0.500195,12976.3,9.47088,0.46087,0.50784,0.08533,0.40643,0.575852
BGR,1999,0.501982,0.974588,0.489226,0.500874,0.973566,0.487634,11953.6,9.38879,0.42888,0.55502,0.07043,0.433564,0.549023
BGR,2000,0.486866,1.00939,0.491439,0.485584,1.01308,0.491938,12563.8,9.43858,0.44686,0.53431,0.07063,0.452068,0.52815
BGR,2001,0.489436,1.0767,0.526975,0.489442,1.08288,0.530009,13306.5,9.49601,0.45526,0.54006,0.08223,0.456468,0.538625
BGR,2002,0.506106,1.0238,0.518152,0.506517,1.04381,0.528707,14397,9.57478,0.46582,0.54766,0.08008,0.45727,0.5579
BGR,2003,0.520932,1.04605,0.544918,0.520381,1.07167,0.557675,15271.5,9.63374,0.46925,0.53359,0.08408,0.444758,0.562969
BGR,2004,0.515234,1.08488,0.558967,0.514281,1.09782,0.564587,16389,9.70436,0.48599,0.51352,0.07934,0.42629,0.585446
BGR,2005,0.519649,1.11551,0.579674,0.519145,1.11242,0.57751,17678,9.78008,0.48214,0.50492,0.0963,0.41237,0.59034
BGR,2006,0.536267,1.09519,0.587314,0.535547,1.09535,0.58661,19024.5,9.85349,0.49415,0.47824,0.1132,0.383545,0.616152
BGR,2007,0.539839,1.18029,0.63717,0.5393,1.17879,0.635719,20440.3,9.92526,0.51186,0.4958,0.11616,0.381502,0.665213
BGR,2008,0.563968,1.07115,0.604096,0.563228,1.07121,0.603336,21846,9.99177,0.50761,0.48327,0.12723,0.364616,0.67279
BGR,2009,0.562186,0.996603,0.560277,0.561281,0.997852,0.560075,21251.2,9.96417,0.5144,0.50085,0.12814,0.381287,0.675706
BGR,2010,0.547393,1.03017,0.563906,0.546241,1.04376,0.570144,21724.3,9.98619,0.54581,0.49143,0.11463,0.379686,0.70645
BGR,2011,0.542786,1.01653,0.551758,0.541385,1.03058,0.557939,22321,10.0133,0.53228,0.47559,0.10767,0.364111,0.695254
BGR,2012,0.518833,1.07668,0.558615,0.517378,1.08643,0.562096,22618.8,10.0265,0.52381,0.47574,0.10493,0.37129,0.671169
BGR,2013,0.550558,1.00268,0.552034,0.548003,1.01006,0.553516,22954.4,10.0413,0.53528,0.45882,0.09552,0.344725,0.712448
BGR,2014,0.54424,1.0269,0.558879,0.541462,1.02294,0.553884,23455.5,10.0629,0.5247,0.44975,0.09286,0.345812,0.682412
BGR,2015,0.545553,1.03944,0.567072,0.542135,1.03424,0.5607,24562.6,10.109,0.52988,0.44273,0.09181,0.344912,0.680148
BGR,2016,0.559188,1.03535,0.578958,0.555652,1.03006,0.572358,25636.7,10.1518,0.53503,0.44003,0.08168,0.342531,0.687319
BGR,2017,0.571227,1.03383,0.590549,0.568156,1.0286,0.584404,26691.8,10.1921,0.53585,0.44154,0.08341,0.335663,0.70488
BGR,2018,0.581896,0.992781,0.577695,0.579,0.983777,0.569607,27690.9,10.2289,0.56173,0.44239,0.08163,0.338139,0.734913
BGR,2019,0.587099,1.03056,0.605038,0.584179,1.02034,0.596061,,,0.57032,0.42679,0.08637,0.32651,0.74548
BGR,2020,0.566374,1.0351,0.586252,0.564211,1.02895,0.580545,,,0.54377,0.43993,0.09012,0.329932,0.725071
BGR,2021,0.566258,1.08242,0.612928,0.564189,1.08156,0.610204,,,0.55381,0.42216,0.09042,0.325124,0.719096
BGR,2022,0.564183,1.09142,0.615762,0.562468,1.08927,0.61268,,,0.52488,0.40114,0.09456,0.304443,0.691586
BRA,2000,0.630405,0.890214,0.561195,0.62005,,,14005.3,9.54719,0.53543,0.71253,0.09146,0.540687,0.705603
BRA,2001,0.617066,0.894382,0.551892,0.606976,,,14016.1,9.54796,0.53191,0.69108,0.09535,0.523674,0.70195
BRA,2002,0.640447,0.887878,0.568639,0.629258,,,14265.9,9.56563,0.53025,0.67556,0.0837,0.507295,0.706128
BRA,2003,0.62547,0.89866,0.562085,0.614888,,,14259.4,9.56517,0.52607,0.67678,0.08819,0.509945,0.698178
BRA,2004,0.624223,0.900792,0.562295,0.613242,,,14911.3,9.60987,0.51741,0.66061,0.09447,0.495232,0.690193
BRA,2005,0.627791,0.910098,0.571351,0.61661,,,15221,9.63043,0.52255,0.66565,0.09483,0.503331,0.691071
BRA,2006,0.625794,0.915651,0.573009,0.613352,,,15657.5,9.6587,0.52393,0.66306,0.10266,0.502512,0.691322
BRA,2007,0.624074,0.914575,0.570762,0.613267,,,16440.6,9.70751,0.52792,0.66191,0.1164,0.500465,0.698228
BRA,2008,0.594729,0.921132,0.547824,0.58471,,,17113.4,9.74762,0.51406,0.64986,0.12878,0.495066,0.674786
BRA,2009,0.599497,0.915441,0.548804,0.589582,,,16939.4,9.7374,0.52069,0.68368,0.11284,0.51475,0.691571
BRA,2010,0.586531,0.915985,0.537254,0.576074,0.914309,0.52671,18062.2,9.80157,0.51516,0.667,0.12995,0.496849,0.69158
BRA,2011,0.590646,0.911176,0.538182,0.580885,0.909676,0.528417,18627.8,9.83241,0.5167,0.66714,0.13126,0.495505,0.695672
BRA,2012,0.596867,0.913648,0.545326,0.587066,0.912286,0.535572,18832.2,9.84332,0.52956,0.67019,0.12458,0.500211,0.709509
BRA,2013,0.598772,0.90636,0.542703,0.589886,0.905194,0.533962,19241.5,9.86482,0.53331,0.67328,0.12475,0.50119,0.716424
BRA,2014,0.603506,0.913286,0.551173,0.594965,0.912004,0.54261,19183.2,9.86179,0.54285,0.68397,0.11888,0.513695,0.722782
BRA,2015,0.601012,0.904804,0.543798,0.592279,0.903489,0.535117,18357.1,9.81777,0.54724,0.68533,0.09659,0.519072,0.722522
BRA,2016,0.602265,0.895949,0.539599,0.593848,0.894381,0.531127,17620.9,9.77684,0.54991,0.69416,0.08561,0.531856,0.717721
BRA,2017,0.607874,0.884386,0.537595,0.59987,0.883045,0.529713,17724.5,9.7827,0.55109,0.69704,0.09,0.533945,0.719423
BRA,2018,0.601013,0.900831,0.541411,0.592404,0.899428,0.532824,17917.7,9.79355,0.54737,0.68949,0.09024,0.525975,0.717531
BRA,2019,0.600773,0.900088,0.540748,0.592194,0.898603,0.532147,,,0.55045,0.69198,0.0937,0.52948,0.719389
BRA,2020,0.572584,0.837618,0.479606,0.563143,0.835544,0.470531,,,0.53096,0.67299,0.09286,0.508696,0.70245
BRA,2021,0.571889,0.913533,0.522439,0.562293,0.912156,0.512899,,,0.5085,0.64823,0.11081,0.479938,0.686802
CAN,1995,0.547406,0.924494,0.506073,0.551788,,,41617.7,10.6363,0.4812,0.51759,0.09139,0.411768,0.604863
CAN,1996,0.606216,0.94481,0.572759,0.601452,,,41880.5,10.6426,0.48491,0.56666,0.10051,0.397242,0.691718
CAN,1997,0.608453,0.962271,0.585496,0.601995,,,43241.2,10.6745,0.49005,0.56102,0.1073,0.386927,0.710544
CAN,1998,0.60955,0.954819,0.58201,0.603659,,,44553.3,10.7044,0.5008,0.54856,0.10413,0.38363,0.716112
CAN,1999,0.610462,0.958321,0.585018,0.604044,,,46464.5,10.7464,0.49676,0.54563,0.10189,0.378494,0.716117
CAN,2000,0.612962,0.959995,0.588441,0.605976,,,48399.3,10.7872,0.48993,0.53702,0.10149,0.364995,0.720825
CAN,2001,0.611597,0.947519,0.5795,0.604858,,,48774.1,10.795,0.49913,0.53633,0.10416,0.372722,0.718228
CAN,2002,0.609468,0.96251,0.58662,0.603563,,,49695,10.8137,0.50273,0.54142,0.10205,0.380652,0.715052
CAN,2003,0.612804,0.975766,0.597953,0.606352,,,50139.8,10.8226,0.49995,0.55036,0.10975,0.386685,0.711562
CAN,2004,0.618215,0.972664,0.601316,0.611724,,,51210.7,10.8437,0.49878,0.54388,0.11687,0.380244,0.713419
CAN,2005,0.619966,0.989324,0.613347,0.613803,,,52356.5,10.8658,0.49659,0.5402,0.12651,0.376989,0.711578
CAN,2006,0.625632,0.974791,0.60986,0.61908,,,53195.8,10.8817,0.50159,0.53991,0.13333,0.37782,0.716777
CAN,2007,0.624243,0.979655,0.611543,0.622867,,,53761.8,10.8923,0.49381,0.5547,0.13046,0.380994,0.718962
CAN,2008,0.602392,0.967369,0.582735,0.596023,,,53711.7,10.8914,0.48476,0.54079,0.13064,0.369472,0.709539
CAN,2009,0.618797,0.945703,0.585198,0.613344,,,51552.4,10.8504,0.50826,0.56899,0.12018,0.401429,0.720409
CAN,2010,0.61837,0.947196,0.585717,0.612471,,,52558.4,10.8697,0.50052,0.56445,0.12826,0.390677,0.723153
CAN,2011,0.614803,0.955504,0.587447,0.608882,,,53681.1,10.8908,0.49234,0.55498,0.13333,0.379613,0.719786
CAN,2012,0.616123,0.948891,0.584634,0.610168,,,54034.8,10.8974,0.4976,0.55102,0.13507,0.379355,0.72278
CAN,2013,0.620215,0.944197,0.585605,0.614764,,,54712.2,10.9098,0.49742,0.55098,0.13724,0.379664,0.721876
CAN,2014,0.619954,0.956184,0.59279,0.614573,,,55723.5,10.9282,0.49846,0.54547,0.13765,0.374785,0.725459
CAN,2015,0.623384,0.946912,0.590289,0.61822,,,55660.8,10.927,0.5157,0.5454,0.12913,0.382543,0.735237
CAN,2016,0.626265,0.968367,0.606455,0.621102,,,55606.1,10.926,0.52404,0.54733,0.1262,0.389479,0.736428
CAN,2017,0.629951,0.966254,0.608693,0.625155,,,56612.3,10.944,0.51938,0.54631,0.13032,0.387379,0.732478
CAN,2018,0.623734,0.975399,0.60839,0.618945,,,57337.5,10.9567,0.5157,0.54245,0.12833,0.38306,0.730273
CAN,2019,0.627317,0.9642,0.604859,0.622628,,,,,0.52096,0.54064,0.12792,0.385091,0.731383
CAN,2020,0.621954,0.840037,0.522464,0.617114,,,,,0.52573,0.54392,0.12914,0.39062,0.732062
CAN,2021,0.621318,0.882647,0.548404,0.616725,,,,,0.50757,0.53599,0.13776,0.37407,0.727272
CAN,2022,0.619436,0.948793,0.587716,0.615187,,,,,0.50758,0.51743,0.13872,0.361375,0.726763
CHL,2003,0.507036,0.900501,0.456587,0.500723,,,18907.3,9.84731,0.48226,0.55342,0.12338,0.417417,0.639396
CHL,2004,0.516457,0.927846,0.479192,0.510984,,,19966.7,9.90182,0.48969,0.53734,0.11688,0.402589,0.653585
CHL,2005,0.522165,0.945994,0.493965,0.516736,,,20923.5,9.94863,0.48928,0.53549,0.12925,0.397896,0.658477
CHL,2006,0.541443,0.932234,0.504752,0.536346,,,21973.7,9.9976,0.49584,0.51496,0.12853,0.375267,0.680418
CHL,2007,0.544224,0.981378,0.534089,0.53915,,,22884.3,10.0382,0.49557,0.5159,0.12413,0.373419,0.684658
CHL,2008,0.528678,0.953777,0.504241,0.523303,,,23515.3,10.0654,0.48592,0.53845,0.14362,0.393205,0.665412
CHL,2009,0.537396,0.94288,0.5067,0.531482,,,23019,10.0441,0.46951,0.55332,0.135,0.402363,0.645668
CHL,2010,0.535176,0.963946,0.515881,0.532373,,,24122.5,10.0909,0.47711,0.55306,0.13829,0.401598,0.657055
CHL,2011,0.531423,0.958422,0.509328,0.528552,,,25372.3,10.1414,0.47762,0.55855,0.14138,0.40368,0.660854
CHL,2012,0.53118,0.929476,0.493719,0.52812,,,26676.8,10.1915,0.47854,0.56015,0.15452,0.404478,0.662719
CHL,2013,0.527306,0.933749,0.492372,0.524773,,,27297.8,10.2146,0.47327,0.58127,0.15002,0.41975,0.655376
CHL,2014,0.525679,0.944247,0.496371,0.523445,,,27511.6,10.2224,0.46573,0.57713,0.14454,0.41996,0.640021
CHL,2015,0.531965,0.960469,0.510936,0.529879,,,27818,10.2334,0.47517,0.58236,0.1465,0.433549,0.63827
CHL,2016,0.536523,0.948057,0.508654,0.534428,,,27965.3,10.2387,0.47544,0.59469,0.13573,0.441661,0.640183
CHL,2017,0.537577,0.972096,0.522576,0.535834,,,27899.6,10.2364,0.46468,0.59935,0.13497,0.434488,0.640997
CHL,2018,0.540791,0.968776,0.523905,0.538881,,,28499.4,10.2576,0.46933,0.59855,0.13538,0.431169,0.651518
CHL,2019,0.53796,0.944292,0.507991,0.535323,,,,,0.46962,0.59102,0.1433,0.425308,0.652602
CHL,2020,0.525748,0.802189,0.421749,0.523426,,,,,0.44617,0.592,0.13299,0.406873,0.649187
CHL,2021,0.51481,0.879633,0.452843,0.51245,,,,,0.4441,0.5968,0.14434,0.402966,0.657726
CHL,2022,0.505661,1.05778,0.534877,0.503304,,,,,0.44239,0.58794,0.14454,0.399606,0.650888
CHN,1995,0.350094,0.694076,0.242992,0.344927,0.694076,0.239406,2807.89,7.94019,0.29576,0.45511,0.25445,0.405693,0.331785
CHN,1996,0.350596,0.684534,0.239995,0.345359,0.684534,0.23641,3055.73,8.02477,0.29551,0.46569,0.24895,0.416173,0.330675
CHN,1997,0.346726,0.677852,0.235029,0.341347,0.677852,0.231383,3305.83,8.10344,0.30053,0.45445,0.24718,0.405973,0.336411
CHN,1998,0.341454,0.676569,0.231017,0.336074,0.676569,0.227377,3533.7,8.1701,0.30634,0.44968,0.24268,0.403474,0.341428
CHN,1999,0.343083,0.704568,0.241725,0.337597,0.704568,0.23786,3774.43,8.236,0.31015,0.44855,0.22619,0.402509,0.345622
CHN,2000,0.336576,0.715721,0.240894,0.331067,0.715721,0.236951,4065.87,8.31038,0.31482,0.4353,0.21674,0.397629,0.344643
CHN,2001,0.378467,0.715903,0.270946,0.373451,0.715903,0.267354,4372.44,8.38308,0.31804,0.45924,0.22938,0.392646,0.371988
CHN,2002,0.379913,0.720017,0.273544,0.374862,0.720017,0.269907,4744.38,8.46472,0.32125,0.45912,0.22493,0.382801,0.385291
CHN,2003,0.374863,0.698014,0.26166,0.370046,0.698014,0.258297,5191.78,8.55483,0.32044,0.43736,0.2436,0.360039,0.389252
CHN,2004,0.381545,0.685498,0.261548,0.377243,0.685498,0.2586,5684.39,8.64548,0.31739,0.41456,0.25861,0.33976,0.387263
CHN,2005,0.386238,0.683641,0.264048,0.382282,0.683641,0.261344,6298.3,8.74803,0.31767,0.41041,0.25296,0.323493,0.403025
CHN,2006,0.396581,0.654484,0.259556,0.392268,0.654484,0.256733,7057.11,8.86179,0.32585,0.40251,0.25148,0.313423,0.418478
CHN,2007,0.404581,0.637156,0.257781,0.400354,0.637156,0.255088,8013.78,8.98892,0.33573,0.39542,0.26371,0.303946,0.436767
CHN,2008,0.425666,0.618635,0.263332,0.421677,0.618635,0.260864,8743.7,9.07609,0.33328,0.39268,0.2794,0.297486,0.439929
CHN,2009,0.423894,0.616371,0.261276,0.419802,0.616371,0.258754,9518.68,9.16101,0.34492,0.40043,0.31781,0.303707,0.454773
CHN,2010,0.425614,0.608535,0.259001,0.421516,0.608535,0.256507,10476.2,9.25686,0.34743,0.39204,0.31934,0.292219,0.466101
CHN,2011,0.433903,0.614611,0.266681,0.429952,0.614611,0.264253,11404.9,9.3418,0.35124,0.38783,0.31067,0.294663,0.462289
CHN,2012,0.436242,0.613154,0.267484,0.432219,0.613154,0.265017,12217.9,9.41066,0.3596,0.38876,0.31781,0.294661,0.474431
CHN,2013,0.44696,0.616851,0.275708,0.443313,0.616851,0.273458,13080.9,9.47891,0.37106,0.38334,0.32826,0.296016,0.480518
CHN,2014,0.45535,0.626866,0.285443,0.451833,0.626866,0.283239,13968.5,9.54456,0.38217,0.38171,0.32931,0.295842,0.493091
CHN,2015,0.455556,0.637159,0.290261,0.452035,0.637159,0.288018,14857.1,9.60623,0.39858,0.40015,0.32764,0.309893,0.514657
CHN,2016,0.453424,0.652223,0.295734,0.449999,0.652223,0.2935,15772.8,9.66604,0.40877,0.4104,0.32798,0.32341,0.518721
CHN,2017,0.460084,0.653088,0.300475,0.456501,0.653088,0.298135,16758,9.72663,0.41121,0.42004,0.32749,0.323157,0.534495
CHN,2018,0.469893,0.651448,0.306111,0.466518,0.651448,0.303912,17807,9.78735,0.41496,0.42071,0.32256,0.32379,0.539177
CHN,2019,0.464022,0.648306,0.300829,0.460386,0.648306,0.298471,,,0.39497,0.42019,0.31638,0.328045,0.505914
CHN,2020,0.456295,0.612847,0.279639,0.452601,0.612847,0.277375,,,0.38625,0.41828,0.32147,0.32484,0.497354
CHN,2021,0.45622,0.643644,0.293644,0.452674,0.643644,0.291361,,,0.39766,0.41652,0.31759,0.32815,0.504751
CHN,2022,0.459014,0.623186,0.286051,0.455489,0.623186,0.283854,,,0.39602,0.40665,0.3262,0.318596,0.50547
COL,2005,0.507971,0.919384,0.467021,0.507354,0.919692,0.466609,11999.3,9.3926,0.45042,0.69307,0.12292,0.557918,0.559522
COL,2006,0.51017,0.909775,0.46414,0.509565,0.909993,0.463701,12636.6,9.44435,0.44966,0.68334,0.12573,0.546104,0.562659
COL,2007,0.509496,0.905309,0.461251,0.508893,0.905487,0.460796,13318.3,9.49689,0.45213,0.68416,0.13135,0.549713,0.562717
COL,2008,0.509599,0.91929,0.468469,0.509034,0.919589,0.468102,13591.1,9.51717,0.44199,0.68671,0.12992,0.541986,0.560018
COL,2009,0.510842,0.910648,0.465197,0.510168,0.910868,0.464695,13586.8,9.51685,0.44621,0.69345,0.125,0.549428,0.563173
COL,2010,0.51352,0.916959,0.470877,0.512828,0.917212,0.470372,14037.1,9.54946,0.44626,0.70016,0.12414,0.548995,0.569147
COL,2011,0.514594,0.925074,0.476038,0.513935,0.925282,0.475535,14852.4,9.60591,0.43476,0.69148,0.12958,0.525659,0.571907
COL,2012,0.517816,0.925647,0.479315,0.517156,0.925813,0.47879,15279.5,9.63427,0.4354,0.70084,0.12046,0.53072,0.574967
COL,2013,0.519926,0.920636,0.478663,0.519235,0.920773,0.478097,15912.2,9.67484,0.44276,0.69581,0.11991,0.529665,0.581651
COL,2014,0.542388,0.923818,0.501068,0.54313,0.923922,0.501809,16480.4,9.70992,0.45867,0.70499,0.1113,0.532886,0.606803
COL,2015,0.538803,0.922753,0.497182,0.539607,0.922989,0.498051,16821.4,9.73041,0.47043,0.69845,0.10946,0.541068,0.607264
COL,2016,0.54034,0.939686,0.50775,0.541122,0.939923,0.508613,17003.2,9.74116,0.47358,0.70323,0.11043,0.550344,0.605136
COL,2017,0.548428,0.924396,0.506965,0.549219,0.924516,0.507761,16986,9.74015,0.47881,0.70652,0.10524,0.552498,0.612293
COL,2018,0.546512,0.923058,0.504462,0.547206,0.923199,0.50518,17104.1,9.74708,0.47729,0.69961,0.10592,0.546561,0.61094
COL,2019,0.545074,0.936739,0.510592,0.545716,0.936854,0.511256,,,0.48034,0.69348,0.1073,0.546041,0.610035
COL,2020,0.529834,0.910495,0.482411,0.530432,0.910419,0.482916,,,0.48176,0.71696,0.09738,0.572182,0.603666
COL,2021,0.527982,0.977275,0.515984,0.528489,0.977559,0.516629,,,0.47793,0.70273,0.10906,0.567229,0.592098
COL,2022,0.527177,0.973938,0.513437,0.527754,0.974123,0.514097,,,0.46834,0.67093,0.12179,0.546984,0.57446
CRI,2012,0.526154,1.00374,0.52812,0.526406,1.0084,0.530827,19970.7,9.90202,0.56099,0.54561,0.10733,0.452073,0.677061
CRI,2013,0.530541,1.00509,0.533243,0.53028,1.0078,0.534414,20242.3,9.91553,0.56694,0.54071,0.1104,0.452379,0.677644
CRI,2014,0.538893,1.00827,0.543349,0.538596,1.01086,0.544445,20735.2,9.93959,0.57519,0.53795,0.1073,0.449908,0.687749
CRI,2015,0.548485,1.00251,0.549864,0.548319,1.00514,0.551136,21265.3,9.96483,0.58118,0.53804,0.10811,0.45214,0.691598
CRI,2016,0.547433,0.962294,0.526792,0.546491,0.963354,0.526464,21936.5,9.99591,0.58109,0.52614,0.1113,0.445858,0.685722
CRI,2017,0.563646,0.964319,0.543534,0.563111,0.965134,0.543477,22633.8,10.0272,0.59108,0.53032,0.11142,0.446293,0.702364
CRI,2018,0.561132,0.950457,0.533332,0.559593,0.951178,0.532273,23069.9,10.0463,0.59308,0.51987,0.11784,0.441629,0.698153
CRI,2019,0.566187,0.956414,0.541509,0.565071,0.95616,0.540299,,,0.59422,0.51853,0.1066,0.441722,0.697538
CRI,2020,0.568799,0.901731,0.512904,0.568673,0.900779,0.512249,,,0.57583,0.53393,0.10835,0.44576,0.689723
CRI,2021,0.560237,0.921033,0.515996,0.561002,0.919992,0.516117,,,0.58346,0.50605,0.11681,0.425009,0.694719
CZE,1995,0.502475,0.878879,0.441615,0.498261,0.88,0.43847,26869,10.1987,0.42224,0.38322,0.16801,0.296414,0.545893
CZE,1996,0.510349,0.880333,0.449277,0.50607,0.880444,0.445566,28021.7,10.2407,0.41423,0.3901,0.18137,0.29689,0.544287
CZE,1997,0.513361,0.879229,0.451362,0.508684,0.880483,0.447887,27884.7,10.2358,0.42875,0.40732,0.159,0.306867,0.569104
CZE,1998,0.508146,0.889626,0.45206,0.503092,0.890958,0.448234,27801.4,10.2328,0.4418,0.40254,0.15331,0.310099,0.573488
CZE,1999,0.511971,0.89381,0.457605,0.507213,0.895274,0.454095,28213.5,10.2476,0.45345,0.40039,0.14684,0.309247,0.587089
CZE,2000,0.521069,0.887102,0.462241,0.51661,0.887099,0.458284,29427.4,10.2897,0.45995,0.38784,0.14192,0.298962,0.596683
CZE,2001,0.520723,0.884923,0.4608,0.517193,0.886454,0.458468,30399.9,10.3222,0.45575,0.39622,0.14536,0.301598,0.598726
CZE,2002,0.529031,0.887976,0.469767,0.525339,0.889369,0.46722,30919.5,10.3391,0.45995,0.41054,0.15562,0.309798,0.609514
CZE,2003,0.532949,0.894669,0.476813,0.529757,0.896428,0.474889,31949.3,10.3719,0.46777,0.40975,0.15772,0.307529,0.623251
CZE,2004,0.527657,0.902871,0.476406,0.52406,0.90449,0.474007,33452.3,10.4179,0.45605,0.3945,0.15505,0.288014,0.624663
CZE,2005,0.532876,0.892193,0.475428,0.529258,0.893731,0.473014,35535.7,10.4783,0.45498,0.39158,0.1555,0.278558,0.639577
CZE,2006,0.532134,0.878046,0.467238,0.528511,0.880419,0.465311,37786.9,10.5397,0.45372,0.37812,0.16164,0.268873,0.638066
CZE,2007,0.535023,0.883927,0.472921,0.531685,0.886318,0.471242,39629,10.5873,0.45818,0.36824,0.17451,0.262322,0.643191
CZE,2008,0.538696,0.86876,0.467997,0.535689,0.869733,0.465907,40328.3,10.6048,0.46598,0.38084,0.17487,0.275295,0.644622
CZE,2009,0.547668,0.873728,0.478513,0.544768,0.873977,0.476115,38175.1,10.5499,0.46313,0.39889,0.16471,0.287633,0.642273
CZE,2010,0.557178,0.881708,0.491269,0.554766,0.882589,0.48963,39097.4,10.5738,0.47233,0.40245,0.15089,0.28522,0.666473
CZE,2011,0.548782,0.89162,0.489305,0.546333,0.892414,0.487555,39708.2,10.5893,0.46428,0.39564,0.14858,0.276267,0.664892
CZE,2012,0.547691,0.890045,0.48747,0.545196,0.890654,0.485582,39347,10.5802,0.46494,0.38637,0.14123,0.269551,0.666448
CZE,2013,0.544468,0.904064,0.492234,0.541738,0.90509,0.490322,39317.6,10.5794,0.46386,0.38599,0.13428,0.269913,0.663334
CZE,2014,0.542019,0.892006,0.483484,0.539382,0.89309,0.481717,40158,10.6006,0.4569,0.37818,0.13336,0.260385,0.663591
CZE,2015,0.548346,0.902065,0.494644,0.545735,0.902977,0.492786,42066.6,10.647,0.45936,0.36589,0.14329,0.25145,0.668432
CZE,2016,0.552078,0.906991,0.50073,0.549565,0.907736,0.49886,43069.5,10.6706,0.46494,0.36783,0.13732,0.254575,0.671775
CZE,2017,0.557535,0.902843,0.503366,0.55505,0.904791,0.502204,45177.5,10.7184,0.47368,0.36509,0.14111,0.254404,0.679765
CZE,2018,0.563754,0.89537,0.504769,0.561142,0.896195,0.502893,46301.1,10.7429,0.48203,0.3682,0.15009,0.25655,0.691813
CZE,2019,0.572476,0.89169,0.510471,0.570248,0.892218,0.508786,,,0.48572,0.37119,0.15647,0.258929,0.696318
CZE,2020,0.576648,0.822385,0.474227,0.574532,0.821502,0.471979,,,0.48646,0.3753,0.153,0.259687,0.703032
CZE,2021,0.582897,0.813197,0.47401,0.5812,0.811277,0.471514,,,0.50043,0.36693,0.16428,0.253007,0.725772
CZE,2022,0.57632,0.823188,0.47442,0.574311,0.820624,0.471293,,,0.49913,0.35977,0.17068,0.250101,0.718002
DEU,1995,0.555087,0.839442,0.465963,0.556628,,,45548.4,10.7265,0.48703,0.5664,0.16076,0.411556,0.670278
DEU,1996,0.576894,0.840602,0.484938,0.578798,,,45888.1,10.734,0.49278,0.58124,0.15119,0.421322,0.679823
DEU,1997,0.556137,0.844386,0.469594,0.558173,,,46670.7,10.7509,0.4976,0.55443,0.15253,0.407256,0.677422
DEU,1998,0.558125,0.846792,0.472615,0.560507,,,47641.5,10.7715,0.50211,0.54552,0.15613,0.402422,0.680664
DEU,1999,0.559844,0.853235,0.477679,0.562557,,,48624.6,10.7919,0.50742,0.5426,0.15477,0.401899,0.68506
DEU,2000,0.562442,0.864345,0.486144,0.565526,,,49955.6,10.8189,0.50832,0.5316,0.14991,0.389489,0.693787
DEU,2001,0.562612,0.85348,0.480178,0.565928,,,50687.7,10.8334,0.51628,0.53196,0.14273,0.394005,0.697053
DEU,2002,0.569388,0.853587,0.486022,0.573472,,,50487,10.8295,0.52262,0.53209,0.13383,0.395496,0.70312
DEU,2003,0.571153,0.851137,0.486129,0.575263,,,50191.7,10.8236,0.52381,0.53482,0.13138,0.396975,0.705701
DEU,2004,0.568229,0.85001,0.483,0.572553,,,50786,10.8354,0.52325,0.52827,0.12454,0.393892,0.701752
DEU,2005,0.567522,0.851485,0.483236,0.57211,,,51264.8,10.8448,0.52689,0.52347,0.12256,0.39032,0.706624
DEU,2006,0.561947,0.853645,0.479703,0.566438,,,53307.2,10.8838,0.52539,0.50973,0.12595,0.379094,0.706431
DEU,2007,0.562671,0.850931,0.478794,0.567497,,,54920.7,10.9136,0.52466,0.49102,0.13224,0.364504,0.706759
DEU,2008,0.567462,0.849454,0.482033,0.567683,,,55513.8,10.9244,0.52573,0.49072,0.13437,0.364585,0.707619
DEU,2009,0.572814,0.85463,0.489544,0.573638,,,52568.8,10.8699,0.5366,0.51427,0.12318,0.390541,0.706614
DEU,2010,0.576327,0.85478,0.492633,0.577978,,,54826.3,10.9119,0.51565,0.49714,0.12315,0.365535,0.7013
DEU,2011,0.569434,0.854735,0.486715,0.571297,,,57951,10.9674,0.51347,0.48612,0.12896,0.352258,0.708591
DEU,2012,0.569327,0.857861,0.488403,0.571058,0.857623,0.489753,58110.4,10.9701,0.50838,0.49067,0.11789,0.354701,0.703265
DEU,2013,0.571279,0.85907,0.490768,0.572964,0.858258,0.491751,58182.1,10.9713,0.51333,0.48777,0.12013,0.352646,0.710029
DEU,2014,0.575118,0.852956,0.490551,0.577238,0.852974,0.492369,59203.2,10.9887,0.51231,0.48148,0.12154,0.347932,0.708958
DEU,2015,0.572532,0.851013,0.487232,0.573715,0.851041,0.488255,59669,10.9966,0.51558,0.47478,0.11664,0.345245,0.709026
DEU,2016,0.571161,0.85041,0.485721,0.572608,0.850194,0.486828,60504.6,11.0105,0.51153,0.47446,0.11859,0.345562,0.702332
DEU,2017,0.572238,0.847285,0.484849,0.573956,0.847522,0.48644,61965.4,11.0343,0.5107,0.46545,0.12243,0.338762,0.701692
DEU,2018,0.572864,0.838858,0.480551,0.574724,0.839048,0.482222,62481.1,11.0426,0.51291,0.4599,0.12785,0.33649,0.701032
DEU,2019,0.571374,0.842386,0.481318,0.573091,0.843503,0.483404,,,0.51071,0.45457,0.12821,0.334441,0.694157
DEU,2020,0.550675,0.786755,0.433246,0.552673,0.786316,0.434576,,,0.50642,0.45016,0.13518,0.332361,0.685904
DEU,2021,0.552864,0.800037,0.442312,0.554763,0.800901,0.44431,,,0.50965,0.4349,0.13359,0.321402,0.68963
DEU,2022,0.529322,0.830004,0.43934,0.530841,0.831442,0.441363,,,0.50793,0.41414,0.1333,0.306131,0.687147
DNK,1995,0.582658,0.996286,0.580494,0.580465,0.990754,0.575098,50644.7,10.8326,0.48811,0.47127,0.12988,0.339347,0.677862
DNK,1996,0.583675,1.02086,0.59585,0.581685,1.0119,0.588605,51817.2,10.8555,0.48406,0.46508,0.12619,0.334437,0.67315
DNK,1997,0.584917,1.05041,0.614403,0.583178,1.0525,0.613795,53237.3,10.8825,0.48437,0.45538,0.14336,0.328053,0.672366
DNK,1998,0.590651,1.04794,0.618968,0.58977,1.04944,0.618926,54278.3,10.9019,0.48394,0.45848,0.14338,0.325801,0.681008
DNK,1999,0.601245,1.06692,0.641481,0.600561,1.06954,0.642325,55704.3,10.9278,0.48392,0.44357,0.1305,0.315613,0.680112
DNK,2000,0.613788,1.05837,0.649617,0.613355,1.05416,0.646577,57585.9,10.961,0.48131,0.42836,0.13169,0.297736,0.692482
DNK,2001,0.616161,1.02715,0.632892,0.616221,1.02331,0.630586,57925.1,10.9669,0.48546,0.42325,0.13399,0.296165,0.693773
DNK,2002,0.622143,1.01574,0.631933,0.622275,1.00911,0.627946,58003.9,10.9683,0.49046,0.41863,0.13115,0.293239,0.700188
DNK,2003,0.626832,1.00495,0.629936,0.627075,0.998208,0.625952,58101.5,10.9699,0.49727,0.4294,0.13145,0.301297,0.708693
DNK,2004,0.625762,1.02805,0.643313,0.625908,1.01615,0.636019,59560.5,10.9947,0.4985,0.4303,0.13405,0.302001,0.710268
DNK,2005,0.631439,1.04761,0.661503,0.636542,1.05282,0.670161,60798.1,11.0153,0.50589,0.43741,0.12005,0.294081,0.752446
DNK,2006,0.633767,1.05013,0.665535,0.638861,1.05427,0.67353,62911.4,11.0495,0.5017,0.42954,0.12541,0.285912,0.753736
DNK,2007,0.636976,1.07808,0.686714,0.641824,1.08057,0.693538,63251.3,11.0549,0.50906,0.42463,0.12801,0.284129,0.760791
DNK,2008,0.635142,1.08894,0.691631,0.63997,1.08933,0.697138,62618.4,11.0448,0.50817,0.41974,0.1218,0.277119,0.769701
DNK,2009,0.648262,1.02773,0.666236,0.654225,1.03233,0.67538,59186,10.9884,0.51814,0.44562,0.10614,0.297345,0.776505
DNK,2010,0.647697,1.01534,0.65763,0.653534,1.01372,0.662504,59856.3,10.9997,0.52224,0.43064,0.1007,0.289753,0.776167
DNK,2011,0.649712,1.00019,0.649835,0.655882,0.998752,0.655063,60391.8,11.0086,0.52207,0.43834,0.09874,0.290224,0.788519
DNK,2012,0.648861,1.01081,0.655875,0.655742,1.01359,0.664651,60161.7,11.0048,0.51923,0.43486,0.09777,0.287657,0.784938
DNK,2013,0.649755,1.02516,0.6661,0.656713,1.02279,0.671679,60745.8,11.0145,0.52949,0.42908,0.0995,0.286966,0.791714
DNK,2014,0.653775,1.02058,0.667231,0.661941,1.02284,0.677058,61210.9,11.0221,0.53439,0.42474,0.101,0.286215,0.79304
DNK,2015,0.658215,0.994289,0.654456,0.666827,0.998725,0.665977,62059.1,11.0358,0.53949,0.42321,0.10029,0.286374,0.797258
DNK,2016,0.660703,0.977146,0.645604,0.669878,0.979983,0.656469,63469,11.0583,0.53729,0.42305,0.11071,0.285634,0.795774
DNK,2017,0.661672,0.981155,0.649202,0.670102,0.986647,0.661155,64989.4,11.082,0.53801,0.41904,0.10946,0.282786,0.797226
DNK,2018,0.658573,0.985243,0.648854,0.666982,0.989008,0.65965,65870.8,11.0955,0.53856,0.41864,0.11098,0.28192,0.799749
DNK,2019,0.663743,0.983795,0.652987,0.671989,0.986061,0.662622,,,0.53556,0.41868,0.10642,0.281193,0.79742
DNK,2020,0.657115,0.968775,0.636596,0.66573,0.972943,0.647718,,,0.54556,0.40713,0.1159,0.281754,0.788328
DNK,2021,0.653486,1.01195,0.661292,0.661103,1.01889,0.673589,,,0.55805,0.37989,0.11915,0.26806,0.790858
DNK,2022,0.648729,0.968066,0.628012,0.656004,0.97302,0.638305,,,0.56963,0.33236,0.10637,0.242462,0.780826
ESP,1995,0.57653,0.918605,0.529603,0.576021,0.922992,0.531662,33501.7,10.4194,0.48671,0.62581,0.10555,0.470084,0.647946
ESP,1996,0.577668,0.908502,0.524812,0.577115,0.912681,0.526722,34232.4,10.4409,0.48286,0.61709,0.10665,0.465797,0.639704
ESP,1997,0.57837,0.899728,0.520376,0.578284,0.903298,0.522362,35312.1,10.472,0.48489,0.60488,0.10544,0.455527,0.643872
ESP,1998,0.585441,0.897389,0.525368,0.585442,0.901095,0.527539,36679.1,10.51,0.48734,0.59549,0.10951,0.445713,0.651111
ESP,1999,0.588615,0.90678,0.533744,0.588591,0.910724,0.536044,38141.3,10.5491,0.48938,0.58909,0.11471,0.439091,0.656556
ESP,2000,0.603271,0.902966,0.544734,0.602386,0.905675,0.545566,39945.9,10.5953,0.49136,0.5915,0.10973,0.432288,0.672336
ESP,2001,0.604477,0.901997,0.545236,0.60368,0.904621,0.546102,41224.3,10.6268,0.49605,0.58632,0.11275,0.430434,0.675698
ESP,2002,0.61408,0.902294,0.55408,0.613555,0.904277,0.554823,41766,10.6398,0.50103,0.588,0.11694,0.429873,0.685336
ESP,2003,0.61977,0.888589,0.550721,0.619409,0.889714,0.551097,42223.1,10.6507,0.50142,0.58704,0.12354,0.427945,0.68783
ESP,2004,0.626254,0.905188,0.566877,0.625788,0.906825,0.56748,42793.4,10.6641,0.50615,0.59175,0.12506,0.428464,0.699043
ESP,2005,0.629275,0.911366,0.5735,0.628857,0.913242,0.574299,43570.8,10.6821,0.5066,0.58988,0.12879,0.424117,0.704602
ESP,2006,0.632888,0.925535,0.58576,0.632541,0.927198,0.586491,44572.7,10.7049,0.51184,0.58315,0.13479,0.418179,0.713756
ESP,2007,0.637492,0.939466,0.598902,0.637221,0.941095,0.599686,45301.3,10.7211,0.51955,0.5779,0.13681,0.417189,0.719701
ESP,2008,0.640645,0.917794,0.58798,0.641211,0.919282,0.589454,44926.3,10.7128,0.52263,0.58172,0.13255,0.417727,0.727816
ESP,2009,0.651534,0.882104,0.574721,0.652183,0.882454,0.575522,42852.2,10.6655,0.53087,0.59472,0.11621,0.430886,0.732726
ESP,2010,0.641984,0.898206,0.576634,0.643842,0.899117,0.578889,42695.5,10.6618,0.53857,0.58981,0.1073,0.432898,0.733775
ESP,2011,0.638743,0.891137,0.569208,0.640432,0.891603,0.571011,42271.8,10.6519,0.55104,0.57664,0.0999,0.429427,0.739946
ESP,2012,0.641753,0.927418,0.595173,0.641803,0.927584,0.595326,41034,10.6222,0.56406,0.57766,0.09311,0.438857,0.742454
ESP,2013,0.643325,0.91205,0.586744,0.642719,0.911846,0.586061,40594.9,10.6114,0.56518,0.57406,0.08722,0.436841,0.74271
ESP,2014,0.642938,0.927466,0.596303,0.642272,0.925724,0.594567,41339.4,10.6296,0.56955,0.57033,0.0885,0.435359,0.746119
ESP,2015,0.645306,0.916765,0.591594,0.644499,0.914418,0.589341,43053.8,10.6702,0.56877,0.56155,0.09081,0.427438,0.747222
ESP,2016,0.648394,0.918881,0.595797,0.648728,0.91687,0.594799,44274.7,10.6982,0.57031,0.55992,0.09249,0.427794,0.746449
ESP,2017,0.640966,0.933028,0.59804,0.640536,0.933019,0.597632,45446.3,10.7243,0.57181,0.54786,0.10004,0.421265,0.743646
ESP,2018,0.644967,0.935483,0.603356,0.644648,0.936571,0.603758,46325.2,10.7434,0.57538,0.54848,0.10263,0.421062,0.749496
ESP,2019,0.647069,0.910762,0.589326,0.647152,0.910169,0.589018,,,0.57386,0.53913,0.10652,0.412797,0.749491
ESP,2020,0.63069,0.819703,0.516979,0.630798,0.818131,0.516075,,,0.55064,0.5534,0.11143,0.413195,0.737472
ESP,2021,0.626261,0.855001,0.535454,0.626583,0.854687,0.535533,,,0.55728,0.5381,0.11188,0.403394,0.743363
ESP,2022,0.59268,0.907836,0.538056,0.592839,0.908105,0.53836,,,0.569,0.50297,0.09994,0.385905,0.741608
EST,1995,0.497522,0.808122,0.402058,0.490824,0.806182,0.395694,14709.6,9.59626,0.46632,0.40789,0.07994,0.294412,0.646058
EST,1996,0.504539,0.872922,0.440424,0.497539,0.872725,0.434214,15666.1,9.65926,0.48243,0.42421,0.08739,0.3177,0.64417
EST,1997,0.521623,0.932543,0.486436,0.515235,0.933386,0.480914,17913.8,9.79333,0.50343,0.41503,0.08514,0.307424,0.679645
EST,1998,0.537527,0.937925,0.50416,0.531359,0.937266,0.498025,18871.6,9.84541,0.51212,0.39243,0.09684,0.298038,0.674311
EST,1999,0.564612,0.938255,0.52975,0.558264,0.939551,0.524518,18736.2,9.83821,0.53588,0.39297,0.08644,0.301261,0.699011
EST,2000,0.568127,0.931628,0.529283,0.561275,0.934238,0.524364,20526.7,9.92948,0.52931,0.39948,0.10997,0.320915,0.65889
EST,2001,0.569156,0.951856,0.541755,0.561504,0.957495,0.537637,21872.7,9.99299,0.53342,0.39763,0.11615,0.321294,0.660164
EST,2002,0.571156,1.02968,0.58811,0.562549,1.03923,0.58462,23537.7,10.0664,0.53287,0.39425,0.12985,0.315887,0.665051
EST,2003,0.567157,1.03595,0.587544,0.558599,1.04438,0.583391,25485.2,10.1459,0.52923,0.39263,0.13401,0.313184,0.663471
EST,2004,0.561844,1.05656,0.593622,0.553741,1.0596,0.586741,27381.5,10.2176,0.53347,0.38892,0.12993,0.308292,0.672986
EST,2005,0.567102,1.04558,0.59295,0.560148,1.04883,0.5875,30161.2,10.3143,0.5311,0.37964,0.12401,0.294943,0.683611
EST,2006,0.573472,1.03763,0.595052,0.567195,1.04052,0.59018,33301.5,10.4134,0.53153,0.3803,0.1431,0.287471,0.70317
EST,2007,0.578501,1.04659,0.605452,0.572334,1.04927,0.600533,35986.5,10.4909,0.52161,0.37596,0.1443,0.273936,0.715876
EST,2008,0.580536,0.939819,0.545599,0.574108,0.939734,0.539509,34233.8,10.441,0.523,0.37091,0.12088,0.266206,0.728712
EST,2009,0.583851,0.874714,0.510703,0.57614,0.873429,0.503217,29281.7,10.2847,0.53483,0.377,0.09152,0.282255,0.714369
EST,2010,0.582962,0.902894,0.526353,0.575587,0.904667,0.520715,30067.5,10.3112,0.53299,0.34698,0.08818,0.258254,0.716109
EST,2011,0.568917,0.910997,0.518282,0.560655,0.91224,0.511451,32453.1,10.3876,0.52464,0.31693,0.09889,0.231892,0.717028
EST,2012,0.576152,0.96522,0.556114,0.568026,0.969301,0.550589,33765.4,10.4272,0.54005,0.3164,0.10399,0.233455,0.731912
EST,2013,0.578184,0.950111,0.54934,0.569774,0.952077,0.542469,34481,10.4482,0.54103,0.31752,0.09484,0.235389,0.729803
EST,2014,0.58145,0.961957,0.55933,0.573146,0.963347,0.552138,35720.3,10.4835,0.54431,0.31769,0.09522,0.23913,0.723122
EST,2015,0.587797,0.944617,0.555244,0.579506,0.946162,0.548306,36353.1,10.501,0.54988,0.3254,0.09774,0.243881,0.733668
EST,2016,0.598208,0.955154,0.571381,0.590027,0.957027,0.564671,37466.6,10.5312,0.55419,0.32538,0.09925,0.242262,0.744318
EST,2017,0.599756,0.950656,0.570162,0.591718,0.950882,0.562654,39529.8,10.5848,0.55605,0.32046,0.10672,0.24002,0.742391
EST,2018,0.604912,0.914566,0.553231,0.597505,0.913492,0.545816,40849.8,10.6177,0.55902,0.32285,0.11059,0.241157,0.748402
EST,2019,0.61629,0.921507,0.567916,0.609627,0.920288,0.561033,,,0.56458,0.32329,0.10625,0.240856,0.757807
EST,2020,0.599204,0.888802,0.532574,0.591974,0.88669,0.524897,,,0.56301,0.33689,0.1285,0.247669,0.765837
EST,2021,0.581799,0.916306,0.533106,0.574367,0.914862,0.525467,,,0.55771,0.31336,0.11703,0.231065,0.756339
EST,2022,0.580729,0.980106,0.569176,0.573259,0.979951,0.561766,,,0.55524,0.30626,0.1115,0.229595,0.740646
FIN,1995,0.59821,0.89644,0.53626,0.598536,0.898858,0.537999,37069.6,10.5206,0.4156,0.5154,0.10486,0.346345,0.618465
FIN,1996,0.594598,0.930695,0.55339,0.594898,0.936739,0.557264,38301.5,10.5532,0.42194,0.51204,0.10278,0.344287,0.627536
FIN,1997,0.596986,0.916738,0.54728,0.598072,0.925111,0.553283,40630.9,10.6123,0.42594,0.49711,0.11392,0.332151,0.637477
FIN,1998,0.602057,0.929107,0.559376,0.603682,0.934811,0.564329,42733.4,10.6627,0.42354,0.49291,0.12036,0.325341,0.641685
FIN,1999,0.600697,0.910311,0.546821,0.602285,0.917897,0.552835,44505.7,10.7034,0.4285,0.4942,0.11421,0.328552,0.644539
FIN,2000,0.604088,0.91121,0.550451,0.605559,0.926473,0.561034,46968.8,10.7572,0.42205,0.48353,0.1194,0.312096,0.653889
FIN,2001,0.60695,0.919377,0.558017,0.608592,0.926146,0.563645,48099.3,10.781,0.43459,0.48582,0.12367,0.319974,0.659833
FIN,2002,0.609971,0.916768,0.559202,0.611953,0.920332,0.5632,48792.5,10.7953,0.4391,0.48982,0.1174,0.324092,0.663637
FIN,2003,0.603565,0.9207,0.555702,0.605397,0.921754,0.558027,49655.5,10.8129,0.4398,0.49794,0.11754,0.330296,0.66303
FIN,2004,0.603099,0.911878,0.549952,0.604704,0.912248,0.55164,51494.7,10.8492,0.445,0.49134,0.11773,0.326295,0.670081
FIN,2005,0.602363,0.926125,0.557864,0.60452,0.925852,0.559696,52744,10.8732,0.44361,0.48209,0.12226,0.317578,0.673403
FIN,2006,0.60025,0.938365,0.563254,0.601715,0.938313,0.564597,54654,10.9088,0.43656,0.48725,0.11776,0.315183,0.674897
FIN,2007,0.597658,0.933988,0.558206,0.598624,0.932241,0.558062,57313.3,10.9563,0.43637,0.47325,0.12246,0.305562,0.675845
FIN,2008,0.603217,0.930889,0.561528,0.605932,0.930149,0.563608,57494.6,10.9594,0.44713,0.47184,0.10835,0.303731,0.6946
FIN,2009,0.61755,0.897252,0.554098,0.621965,0.892278,0.554966,52599.1,10.8705,0.46741,0.50464,0.0959,0.340388,0.69295
FIN,2010,0.614353,0.889344,0.546371,0.616865,0.891951,0.550213,54017.9,10.8971,0.46117,0.50376,0.09423,0.333989,0.695588
FIN,2011,0.612617,0.906501,0.555337,0.614639,0.908876,0.558631,55053.4,10.9161,0.47126,0.49684,0.10196,0.330547,0.708356
FIN,2012,0.613497,0.911118,0.558968,0.615893,0.914336,0.563134,53957.7,10.896,0.48317,0.49427,0.0992,0.334098,0.714812
FIN,2013,0.617911,0.909266,0.561845,0.620308,0.913794,0.566834,53183.4,10.8815,0.48164,0.49533,0.0947,0.335343,0.711423
FIN,2014,0.62205,0.914786,0.569042,0.623984,0.919086,0.573495,52710.7,10.8726,0.4859,0.50244,0.09844,0.343481,0.710774
FIN,2015,0.631191,0.916507,0.578491,0.63005,0.921408,0.580533,52782.5,10.8739,0.48814,0.50246,0.0992,0.344974,0.710988
FIN,2016,0.63125,0.920836,0.581278,0.630133,0.924724,0.5827,53984.6,10.8965,0.48912,0.50315,0.10451,0.345968,0.711334
FIN,2017,0.632662,0.913253,0.57778,0.630109,0.917225,0.577952,55637.2,10.9266,0.49034,0.49204,0.10274,0.337554,0.714752
FIN,2018,0.63359,0.905939,0.573994,0.63118,0.910846,0.574908,56226.3,10.9371,0.4929,0.48817,0.10768,0.334591,0.719149
FIN,2019,0.634856,0.888494,0.564066,0.632348,0.892922,0.564638,,,0.49229,0.48151,0.09917,0.332916,0.71201
FIN,2020,0.630272,0.853975,0.538236,0.627949,0.858013,0.538788,,,0.4863,0.49547,0.10468,0.339151,0.71044
FIN,2021,0.617737,0.873809,0.539784,0.615148,0.877907,0.540042,,,0.4862,0.48787,0.10191,0.333386,0.711499
FIN,2022,0.614197,0.898839,0.552064,0.610567,0.90007,0.549553,,,0.48054,0.47306,0.11117,0.320852,0.708509
FRA,1995,0.575643,0.861207,0.495748,0.590187,0.858566,0.506714,40570.7,10.6108,0.51534,0.55294,0.14,0.408386,0.697744
FRA,1996,0.582351,0.869183,0.50617,0.595733,0.866264,0.516062,40990.7,10.6211,0.51843,0.54876,0.13806,0.407951,0.697373
FRA,1997,0.584497,0.859169,0.502182,0.591587,0.856337,0.506598,41876.9,10.6425,0.52087,0.54096,0.137,0.396286,0.711029
FRA,1998,0.583033,0.866638,0.505279,0.59012,0.864462,0.510136,43162.5,10.6727,0.52587,0.52504,0.14764,0.391871,0.704569
FRA,1999,0.576518,0.869811,0.501461,0.584438,0.867262,0.506861,44400.1,10.701,0.52936,0.52258,0.15581,0.387781,0.713377
FRA,2000,0.58236,0.869509,0.506367,0.589213,0.866931,0.510808,45922.5,10.7347,0.53667,0.51122,0.15846,0.380656,0.720739
FRA,2001,0.583423,0.863002,0.503495,0.591427,0.860148,0.508715,46454.9,10.7462,0.54204,0.5136,0.15637,0.383689,0.725568
FRA,2002,0.588555,0.85196,0.501425,0.595899,0.849283,0.506087,46610.8,10.7496,0.54407,0.51547,0.15116,0.385718,0.727091
FRA,2003,0.594631,0.856812,0.509487,0.602202,0.854229,0.514418,46731,10.7522,0.54841,0.52116,0.15111,0.389917,0.733002
FRA,2004,0.596326,0.855714,0.510285,0.604381,0.853322,0.515732,47720.4,10.7731,0.55171,0.51827,0.15421,0.387958,0.73703
FRA,2005,0.599841,0.864413,0.51851,0.607578,0.861773,0.523595,48257.5,10.7843,0.55558,0.51559,0.15647,0.384793,0.744425
FRA,2006,0.604069,0.861004,0.520105,0.612304,0.85812,0.52543,49223.2,10.8041,0.56199,0.51216,0.15913,0.380715,0.756026
FRA,2007,0.607144,0.85732,0.520516,0.615386,0.853822,0.52543,50157.8,10.8229,0.56298,0.51092,0.16287,0.378512,0.759916
FRA,2008,0.609776,0.857698,0.523004,0.615916,0.855182,0.52672,50068.3,10.8211,0.5684,0.51271,0.16286,0.376625,0.77378
FRA,2009,0.613936,0.844159,0.51826,0.620629,0.840416,0.521587,48405,10.7874,0.56452,0.53104,0.14924,0.389887,0.768895
FRA,2010,0.611135,0.84716,0.517729,0.617235,0.843787,0.520815,49130.4,10.8022,0.56676,0.51705,0.15319,0.382271,0.766579
FRA,2011,0.607178,0.851033,0.516729,0.613693,0.847325,0.519998,50085.7,10.8215,0.56409,0.50646,0.15822,0.373415,0.765067
FRA,2012,0.607301,0.849744,0.516051,0.613955,0.846077,0.519453,49935.6,10.8185,0.56421,0.50148,0.15611,0.37024,0.764207
FRA,2013,0.607161,0.86285,0.523889,0.614098,0.859496,0.527815,50066.5,10.8211,0.56286,0.50014,0.15169,0.368708,0.763498
FRA,2014,0.610185,0.860036,0.524781,0.617506,0.856363,0.528809,50326.6,10.8263,0.56344,0.49478,0.15259,0.365616,0.762493
FRA,2015,0.612192,0.865543,0.529879,0.619739,0.861856,0.534126,50682.9,10.8333,0.56617,0.49077,0.14963,0.364034,0.763272
FRA,2016,0.612774,0.867466,0.531561,0.620385,0.863718,0.535838,50984.1,10.8393,0.57057,0.49068,0.15103,0.366491,0.763906
FRA,2017,0.612968,0.864979,0.530204,0.620551,0.861559,0.534642,51895.6,10.857,0.57087,0.48504,0.15635,0.361584,0.765779
FRA,2018,0.613898,0.866343,0.531846,0.621983,0.863112,0.536841,52561,10.8697,0.57272,0.48121,0.15823,0.359261,0.767121
FRA,2019,0.628013,0.859222,0.539602,0.63709,0.855545,0.545059,,,0.57541,0.48546,0.1606,0.362043,0.771554
FRA,2020,0.623631,0.802398,0.500401,0.633951,0.798486,0.506201,,,0.57078,0.49795,0.16495,0.367199,0.774011
FRA,2021,0.614553,0.816129,0.501555,0.624169,0.812253,0.506983,,,0.5742,0.46993,0.17012,0.350198,0.770523
FRA,2022,0.608462,0.838157,0.509987,0.617356,0.834761,0.515345,,,0.58006,0.44773,0.17349,0.337745,0.768951
GBR,1995,0.643936,0.937724,0.603834,0.656154,0.952481,0.624974,37200.4,10.5241,0.55841,0.63173,0.10016,0.484976,0.727384
GBR,1996,0.646546,0.947521,0.612616,0.660001,0.960923,0.63421,38076.1,10.5473,0.56353,0.63082,0.1027,0.483731,0.734881
GBR,1997,0.64044,0.97694,0.625671,0.65542,0.985816,0.646123,39831.4,10.5924,0.57502,0.63992,0.09295,0.496663,0.740878
GBR,1998,0.647306,1.00752,0.652176,0.662198,1.01682,0.673337,41004.8,10.6214,0.58175,0.63979,0.09647,0.500392,0.743809
GBR,1999,0.654482,1.00653,0.658753,0.669602,1.01807,0.681703,42071.7,10.6471,0.58427,0.63901,0.09269,0.497983,0.749739
GBR,2000,0.655956,0.996998,0.653987,0.671551,1.01031,0.678474,43818.3,10.6878,0.58223,0.63445,0.09333,0.491909,0.750942
GBR,2001,0.657513,0.994368,0.65381,0.673858,1.00779,0.679108,44693.7,10.7076,0.58561,0.62746,0.09234,0.484185,0.758902
GBR,2002,0.658814,0.997671,0.657279,0.676273,1.01467,0.686196,45265.5,10.7203,0.58478,0.62326,0.09348,0.479236,0.760524
GBR,2003,0.661829,1.00939,0.668044,0.680129,1.02643,0.698105,46505.3,10.7473,0.58561,0.61801,0.09226,0.472602,0.765789
GBR,2004,0.661696,1.00932,0.667866,0.680515,1.02725,0.699057,47317,10.7646,0.58869,0.6133,0.09223,0.469926,0.768292
GBR,2005,0.663801,1.01036,0.670677,0.683029,1.02868,0.702617,48304.7,10.7853,0.58791,0.60575,0.09228,0.458422,0.776848
GBR,2006,0.659277,0.999234,0.658772,0.678948,1.01783,0.691051,49001,10.7996,0.589,0.59174,0.09214,0.449439,0.77549
GBR,2007,0.659865,0.992357,0.654822,0.679573,1.0114,0.687318,50045.9,10.8207,0.59382,0.5909,0.09496,0.452059,0.776195
GBR,2008,0.649062,0.989323,0.642133,0.669045,1.00685,0.673628,49629,10.8123,0.58937,0.57822,0.08824,0.43986,0.774754
GBR,2009,0.651194,0.943634,0.614489,0.671951,0.956568,0.642766,46995.5,10.7578,0.59355,0.57394,0.08285,0.44287,0.769211
GBR,2010,0.642024,0.959763,0.616191,0.662999,0.97499,0.646417,47682.7,10.7723,0.59164,0.56932,0.08514,0.437459,0.769974
GBR,2011,0.63771,0.97725,0.623201,0.659369,0.990075,0.652825,47714.3,10.773,0.5925,0.56122,0.08221,0.429667,0.773913
GBR,2012,0.637774,0.972744,0.620391,0.660134,0.984041,0.649598,48099.7,10.781,0.59493,0.567,0.08256,0.435389,0.774773
GBR,2013,0.634811,0.976492,0.619888,0.655043,0.987505,0.646858,48600.5,10.7914,0.59688,0.56971,0.0829,0.442368,0.768696
GBR,2014,0.64245,0.980501,0.629923,0.66154,0.989668,0.654705,49763.2,10.815,0.60337,0.57243,0.08971,0.447663,0.771533
GBR,2015,0.645734,0.952097,0.614802,0.664499,0.958739,0.637081,50462.8,10.829,0.60642,0.5702,0.09251,0.447676,0.772389
GBR,2016,0.645659,0.978901,0.632036,0.663025,0.987128,0.65449,51168.3,10.8429,0.61294,0.56758,0.09276,0.447758,0.776961
GBR,2017,0.644561,0.989864,0.638028,0.661983,0.99602,0.659348,52429.1,10.8672,0.61271,0.55751,0.09279,0.439461,0.777289
GBR,2018,0.639766,0.99094,0.63397,0.658775,0.993042,0.654191,52983,10.8777,0.61202,0.55301,0.09081,0.436939,0.774599
GBR,2019,0.655705,0.978719,0.641751,0.674902,0.981147,0.662178,,,0.61035,0.55137,0.09002,0.429544,0.783461
GBR,2020,0.641829,0.857026,0.550064,0.660947,0.858824,0.567637,,,0.59797,0.53474,0.09115,0.412183,0.775776
GBR,2021,0.640224,0.904192,0.578885,0.657855,0.905769,0.595864,,,0.60831,0.54383,0.08729,0.421871,0.784177
GBR,2022,0.633222,0.994462,0.629715,0.649653,0.997702,0.64816,,,0.61509,0.52744,0.09429,0.411315,0.788737
GRC,1995,0.619909,0.843157,0.522681,0.611028,0.83925,0.512805,27646.1,10.2272,0.55456,0.65419,0.12352,0.533003,0.680655
GRC,1996,0.625555,0.854009,0.53423,0.617815,0.850744,0.525602,27905.1,10.2366,0.57451,0.65162,0.12938,0.53358,0.701607
GRC,1997,0.633975,0.896247,0.568199,0.626542,0.89217,0.558982,28768.2,10.267,0.57456,0.63617,0.12254,0.517593,0.706189
GRC,1998,0.628606,0.909182,0.571517,0.621251,0.90522,0.562369,29592.5,10.2953,0.56805,0.62963,0.13286,0.509339,0.702202
GRC,1999,0.626882,0.900064,0.564234,0.618918,0.895859,0.554463,30263.1,10.3177,0.56248,0.60331,0.12398,0.485562,0.698883
GRC,2000,0.629882,0.906978,0.571289,0.622449,0.903106,0.562138,31386.6,10.3541,0.56753,0.57591,0.12584,0.463438,0.705264
GRC,2001,0.624364,0.92645,0.578442,0.616906,0.922396,0.569031,32675.9,10.3944,0.55299,0.57721,0.13173,0.459267,0.694999
GRC,2002,0.615183,0.912672,0.56146,0.607645,0.908537,0.552068,34081,10.4365,0.55471,0.59183,0.13258,0.478154,0.686588
GRC,2003,0.608494,0.894078,0.544041,0.601699,0.889429,0.535168,35970.7,10.4905,0.54383,0.59677,0.1319,0.477642,0.679465
GRC,2004,0.599844,0.89301,0.535666,0.593078,0.888189,0.526766,37811.5,10.5404,0.54365,0.57693,0.12143,0.469373,0.668227
GRC,2005,0.609606,0.932227,0.568292,0.603921,0.927649,0.560227,38147,10.5492,0.55807,0.59397,0.10846,0.4815,0.68843
GRC,2006,0.61383,0.895822,0.549882,0.607509,0.890742,0.541134,40483.2,10.6086,0.54718,0.57898,0.12463,0.451542,0.701617
GRC,2007,0.618939,0.91063,0.563624,0.613015,0.90615,0.555484,41796.2,10.6406,0.56433,0.5701,0.12651,0.451383,0.712752
GRC,2008,0.622746,0.908326,0.565656,0.617745,0.904238,0.558588,41709.4,10.6385,0.58699,0.58628,0.11598,0.4659,0.738655
GRC,2009,0.633942,0.88874,0.56341,0.629286,0.883315,0.555858,39886.2,10.5938,0.57747,0.62357,0.10419,0.487504,0.738646
GRC,2010,0.657336,0.950065,0.624512,0.653435,0.944229,0.616993,37566.7,10.5339,0.58272,0.63101,0.09404,0.493082,0.745734
GRC,2011,0.647156,0.990143,0.640777,0.641558,0.982941,0.630613,33906.5,10.4314,0.58708,0.63762,0.06486,0.505096,0.74111
GRC,2012,0.638728,1.03366,0.660229,0.632748,1.0228,0.647178,31250.2,10.3498,0.57623,0.63357,0.05812,0.503837,0.724604
GRC,2013,0.639231,1.0532,0.673235,0.632723,1.04055,0.658378,30762.4,10.334,0.58633,0.62,0.05609,0.500646,0.726108
GRC,2014,0.63093,1.03477,0.652868,0.624191,1.02266,0.638338,31213.4,10.3486,0.59517,0.59666,0.05915,0.489886,0.724897
GRC,2015,0.632769,1.01621,0.643026,0.62605,1.00356,0.62828,31348,10.3529,0.58947,0.59297,0.0598,0.484031,0.722134
GRC,2016,0.64126,1.02257,0.655734,0.634617,1.00583,0.638315,31468.6,10.3567,0.59249,0.59495,0.0668,0.481025,0.732817
GRC,2017,0.642248,1.04304,0.669889,0.637356,1.0278,0.655075,31995.4,10.3733,0.60298,0.59318,0.0653,0.484417,0.738367
GRC,2018,0.643309,1.07029,0.68853,0.638987,1.05646,0.675062,32722.3,10.3958,0.60315,0.58533,0.0669,0.476449,0.740984
GRC,2019,0.648063,1.0244,0.663877,0.64349,1.01333,0.652065,,,0.60746,0.57492,0.06354,0.470272,0.742634
GRC,2020,0.630777,0.993658,0.626776,0.626527,0.982553,0.615595,,,0.58782,0.62064,0.08012,0.494183,0.738239
GRC,2021,0.613156,0.955882,0.586104,0.608356,0.944057,0.574323,,,0.59055,0.57274,0.08883,0.462572,0.731196
GRC,2022,0.61128,1.05004,0.641868,0.606559,1.03953,0.630535,,,0.58662,0.54892,0.09444,0.447742,0.719182
HRV,1995,0.511432,0.984288,0.503396,0.508794,0.963586,0.490267,17522.5,9.77124,0.46414,0.55575,0.05565,0.444949,0.579714
HRV,1996,0.524055,0.903197,0.473325,0.522489,0.881669,0.460662,18850.2,9.84428,0.47095,0.53358,0.07162,0.42044,0.597686
HRV,1997,0.50627,0.941949,0.47688,0.504146,0.915508,0.461549,20110.2,9.90898,0.46041,0.51873,0.08701,0.410463,0.581852
HRV,1998,0.519563,0.889656,0.462232,0.517883,0.870522,0.450828,20576,9.93188,0.45079,0.52557,0.0788,0.405896,0.583696
HRV,1999,0.519779,0.849587,0.441598,0.517255,0.847904,0.438582,20489.4,9.92766,0.44991,0.51878,0.07889,0.400973,0.5821
HRV,2000,0.509729,0.842001,0.429192,0.507651,0.84389,0.428402,21302.4,9.96658,0.45362,0.51417,0.07223,0.400138,0.582894
HRV,2001,0.509351,0.850784,0.433347,0.506335,0.844996,0.427851,22826.7,10.0357,0.47687,0.50429,0.07574,0.404575,0.59441
HRV,2002,0.509907,0.947265,0.483017,0.506988,0.946885,0.480059,24136.8,10.0915,0.49426,0.50549,0.08853,0.409033,0.610815
HRV,2003,0.519673,0.941909,0.489485,0.516858,0.939874,0.485781,25473.6,10.1454,0.50755,0.49174,0.10406,0.394945,0.631939
HRV,2004,0.516225,0.930891,0.480549,0.513462,0.931059,0.478063,26528.5,10.186,0.49324,0.49656,0.09212,0.394548,0.620767
HRV,2005,0.518302,0.943185,0.488854,0.515076,0.943396,0.485921,27641.1,10.2271,0.50986,0.4974,0.09604,0.396925,0.638923
HRV,2006,0.52173,0.941481,0.491199,0.518177,0.942958,0.488619,29035.7,10.2763,0.51612,0.47567,0.11295,0.380731,0.644825
HRV,2007,0.52448,0.936486,0.491168,0.520331,0.937031,0.487566,30508.3,10.3258,0.5251,0.46564,0.11408,0.372626,0.656179
HRV,2008,0.524647,0.974944,0.511502,0.519488,0.973629,0.505788,31113.6,10.3454,0.52833,0.46766,0.12054,0.37724,0.65497
HRV,2009,0.55157,0.933577,0.514933,0.545786,0.932777,0.509097,29024.7,10.2759,0.51622,0.49907,0.10519,0.396051,0.650485
HRV,2010,0.565557,0.912943,0.516321,0.559147,0.91199,0.509937,28701.9,10.2647,0.52908,0.49301,0.11077,0.399366,0.653129
HRV,2011,0.550483,0.933221,0.513722,0.54542,0.932447,0.508575,28769,10.2671,0.53119,0.48493,0.09256,0.39085,0.659049
HRV,2012,0.560058,0.951866,0.5331,0.554509,0.951546,0.527641,28259.2,10.2492,0.53319,0.49044,0.09348,0.393804,0.664032
HRV,2013,0.562218,0.961297,0.540459,0.556238,0.960779,0.534422,28398,10.2541,0.53893,0.48691,0.08498,0.398763,0.658055
HRV,2014,0.56796,0.931327,0.528957,0.561653,0.930665,0.522711,28456.3,10.2561,0.54282,0.46992,0.07501,0.382195,0.667409
HRV,2015,0.566854,0.952279,0.539803,0.559433,0.948296,0.530508,29466.5,10.291,0.54605,0.43964,0.08848,0.355936,0.674455
HRV,2016,0.571782,0.926107,0.529531,0.56402,0.924658,0.521525,30820.8,10.3359,0.54646,0.44112,0.09842,0.361304,0.66718
HRV,2017,0.58182,0.944224,0.549368,0.574589,0.94547,0.543257,32348.6,10.3843,0.55527,0.43916,0.08909,0.354192,0.688469
HRV,2018,0.581346,0.938652,0.545681,0.574005,0.937812,0.538309,33729.5,10.4261,0.55677,0.40902,0.08669,0.327618,0.695106
HRV,2019,0.574099,0.941665,0.540609,0.56666,0.94218,0.533896,,,0.55236,0.39833,0.08021,0.315841,0.696614
HRV,2020,0.545333,0.897572,0.489475,0.537763,0.892551,0.479981,,,0.52743,0.44711,0.10515,0.346093,0.681366
HRV,2021,0.535525,0.901344,0.482692,0.527724,0.901668,0.475832,,,0.53904,0.42181,0.08831,0.33677,0.675151
HRV,2022,0.520405,0.95006,0.494416,0.512268,0.953114,0.48825,,,0.55398,0.39359,0.09178,0.317727,0.686254
HUN,1995,0.486464,0.820461,0.399125,0.483159,0.818751,0.395587,18977.2,9.851,0.42775,0.44576,0.10724,0.356552,0.534775
HUN,1996,0.491826,0.824816,0.405666,0.488748,0.823208,0.402341,19029.1,9.85373,0.44289,0.42762,0.11468,0.345383,0.548346
HUN,1997,0.490779,0.838113,0.411328,0.487204,0.835218,0.406921,19635.3,9.88508,0.43542,0.40943,0.1146,0.319399,0.558156
HUN,1998,0.483755,0.853889,0.413072,0.480082,0.851088,0.408592,20438.4,9.92517,0.43519,0.39594,0.11863,0.305398,0.564215
HUN,1999,0.484801,0.895612,0.434193,0.480942,0.892972,0.429468,21128.9,9.9584,0.44221,0.40477,0.11469,0.309803,0.577759
HUN,2000,0.490925,0.915703,0.449541,0.487655,0.911576,0.444535,22117.9,10.0041,0.44804,0.39185,0.10636,0.296893,0.591345
HUN,2001,0.488536,0.909837,0.444488,0.486344,0.906886,0.441058,23069.2,10.0463,0.45375,0.39173,0.10244,0.299849,0.592781
HUN,2002,0.501881,0.937325,0.470425,0.500434,0.934177,0.467494,24229.3,10.0953,0.45907,0.41639,0.10606,0.313449,0.609845
HUN,2003,0.493084,0.952095,0.469463,0.49188,0.950509,0.467537,25255.9,10.1368,0.45255,0.4288,0.10626,0.314827,0.616381
HUN,2004,0.506873,0.916609,0.464604,0.504838,0.916415,0.462641,26568.1,10.1875,0.44871,0.42481,0.11549,0.30539,0.624174
HUN,2005,0.511878,0.901327,0.46137,0.510117,0.901684,0.459965,27765.8,10.2316,0.45638,0.42294,0.11257,0.299268,0.644979
HUN,2006,0.510013,0.899782,0.458901,0.508623,0.899902,0.457711,28903,10.2717,0.46646,0.39374,0.1041,0.281765,0.65183
HUN,2007,0.518175,0.938418,0.486264,0.517023,0.94017,0.486089,29044.1,10.2766,0.47917,0.39659,0.09429,0.285149,0.666439
HUN,2008,0.534602,0.944465,0.504913,0.533609,0.946456,0.505037,29384,10.2882,0.48201,0.39582,0.0928,0.279429,0.682783
HUN,2009,0.554606,0.919324,0.509863,0.554289,0.920993,0.510496,27446,10.22,0.49016,0.40151,0.08499,0.287583,0.684339
HUN,2010,0.561774,0.908036,0.510111,0.562713,0.906997,0.510379,27801.8,10.2329,0.49389,0.40205,0.07678,0.283842,0.699581
HUN,2011,0.553392,0.880595,0.487314,0.554124,0.881382,0.488395,28415.1,10.2547,0.49187,0.39268,0.07321,0.275982,0.699866
HUN,2012,0.546128,0.891505,0.486876,0.546694,0.891429,0.487339,28179.7,10.2464,0.48687,0.39819,0.06952,0.278965,0.694956
HUN,2013,0.541544,0.876372,0.474594,0.544012,0.875629,0.476352,28891,10.2713,0.488,0.38024,0.07632,0.268652,0.690697
HUN,2014,0.545637,0.87365,0.476696,0.547243,0.875634,0.479185,30264.9,10.3177,0.48223,0.36477,0.07996,0.254996,0.689831
HUN,2015,0.554401,0.875711,0.485495,0.555831,0.877244,0.4876,31485.6,10.3573,0.47452,0.36054,0.08102,0.247991,0.689882
HUN,2016,0.55537,0.878683,0.487994,0.556916,0.882586,0.491526,32379,10.3853,0.48044,0.36065,0.0713,0.252799,0.685409
HUN,2017,0.555982,0.874988,0.486478,0.558971,0.877969,0.490759,33828.7,10.4291,0.48719,0.35788,0.07737,0.247769,0.70369
HUN,2018,0.563908,0.850826,0.479788,0.5674,0.85143,0.483101,35798,10.4856,0.49528,0.35253,0.09183,0.244379,0.714472
HUN,2019,0.570549,0.84028,0.479421,0.574066,0.841147,0.482874,,,0.50316,0.35557,0.09726,0.246363,0.726197
HUN,2020,0.5531,0.839942,0.464571,0.556063,0.843105,0.468819,,,0.49915,0.36613,0.10087,0.250072,0.730797
HUN,2021,0.563853,0.820467,0.462623,0.566538,0.817849,0.463342,,,0.50942,0.3601,0.10629,0.24596,0.745829
HUN,2022,0.574899,0.842664,0.484446,0.577039,0.842975,0.486429,,,0.51837,0.36933,0.10269,0.251028,0.76266
IRL,1995,0.563757,0.9252,0.521588,0.573813,,,36032.8,10.4922,0.44992,0.44752,0.07309,0.319909,0.6294
IRL,1996,0.574776,0.930256,0.534689,0.584322,,,38386.9,10.5555,0.46225,0.43871,0.07893,0.31799,0.637732
IRL,1997,0.593671,0.935772,0.555541,0.603368,,,42192.6,10.65,0.46967,0.42234,0.08449,0.300354,0.660418
IRL,1998,0.609511,0.93006,0.566882,0.615965,,,45415,10.7236,0.48136,0.3885,0.07847,0.281863,0.663464
IRL,1999,0.61161,0.965023,0.590218,0.618598,,,49634.5,10.8124,0.49121,0.37642,0.08493,0.272275,0.679107
IRL,2000,0.606291,0.995836,0.603766,0.612055,,,53582.8,10.889,0.49311,0.34843,0.07721,0.257126,0.668212
IRL,2001,0.602398,0.949647,0.572065,0.608963,,,55534.6,10.9248,0.45991,0.34054,0.07008,0.243925,0.642083
IRL,2002,0.615959,0.963816,0.593671,0.624028,,,57828,10.9652,0.44559,0.34432,0.0661,0.234255,0.654948
IRL,2003,0.621656,0.953725,0.592889,0.630174,,,58608.3,10.9786,0.47289,0.33555,0.06478,0.242452,0.654478
IRL,2004,0.617527,0.937296,0.578806,0.627336,,,61452.9,11.026,0.48044,0.32206,0.06267,0.232599,0.665233
IRL,2005,0.621195,0.928337,0.576678,0.630909,,,63579.7,11.06,0.49471,0.31622,0.06856,0.222618,0.702727
IRL,2006,0.614479,0.939881,0.577537,0.624746,,,64975.4,11.0818,0.49466,0.31348,0.07373,0.223582,0.693561
IRL,2007,0.614476,0.953719,0.586037,0.625548,,,66475.8,11.1046,0.51142,0.31467,0.06805,0.230549,0.698022
IRL,2008,0.615836,0.913309,0.562449,0.627825,,,62213.6,11.0383,0.52377,0.32743,0.06862,0.240887,0.71194
IRL,2009,0.597644,0.86778,0.518623,0.610223,,,58446.7,10.9759,0.51845,0.29883,0.06047,0.225022,0.688499
IRL,2010,0.610691,0.884282,0.540023,0.618839,0.884232,0.547197,59107.4,10.9871,0.54966,0.28383,0.05219,0.225022,0.693318
IRL,2011,0.596829,0.888341,0.530188,0.602743,0.887694,0.535051,59797.1,10.9987,0.54362,0.26261,0.04373,0.210721,0.677482
IRL,2012,0.593265,0.870827,0.516631,0.599644,0.871043,0.522316,59303,10.9904,0.55128,0.27012,0.05472,0.218221,0.682395
IRL,2013,0.577089,0.884551,0.510465,0.584226,0.885026,0.517056,60285.2,11.0068,0.56584,0.26853,0.05309,0.228255,0.665674
IRL,2014,0.578932,0.906136,0.524591,0.586087,0.907147,0.531667,65463.2,11.0892,0.57119,0.25119,0.0581,0.214363,0.669323
IRL,2015,0.59079,0.889992,0.525798,0.597318,0.890726,0.532047,80815.6,11.2999,0.46529,0.21965,0.07062,0.154808,0.660166
IRL,2016,0.625838,0.888962,0.556346,0.63208,0.888956,0.561891,80760.1,11.2992,0.48174,0.21365,0.07108,0.156314,0.658451
IRL,2017,0.579457,0.872103,0.505346,0.583071,0.871424,0.508102,87731.8,11.382,0.48769,0.19155,0.06142,0.148063,0.63092
IRL,2018,0.586057,0.895642,0.524897,0.589931,0.896076,0.528623,93115.8,11.4416,0.49315,0.18631,0.04926,0.147332,0.623633
IRL,2019,0.593711,0.873897,0.518842,0.599985,0.876064,0.525625,,,0.49966,0.15462,0.0722,0.131112,0.589241
IRL,2020,0.569765,0.751894,0.428403,0.573427,0.748757,0.429358,,,0.49161,0.14121,0.04093,0.122595,0.566268
IRL,2021,0.53888,0.801466,0.431894,0.541579,0.799594,0.433043,,,0.4867,0.12903,0.01077,0.114474,0.548586
IRL,2022,0.579842,0.885553,0.513481,0.582282,0.885639,0.515692,,,0.46825,0.15913,0.01941,0.122069,0.61041
ISL,2000,0.623486,1.17999,0.735709,0.626896,1.18068,0.740162,50227.8,10.8243,0.46761,0.50026,0.10006,0.33432,0.699713
ISL,2001,0.624104,1.15218,0.719081,0.628955,1.15289,0.725119,51468.3,10.8487,0.45854,0.47296,0.0895,0.313213,0.692396
ISL,2002,0.636611,1.10325,0.702341,0.641577,1.10959,0.711887,51287.6,10.8452,0.46438,0.48281,0.07973,0.318983,0.702878
ISL,2003,0.640518,1.12112,0.718097,0.646139,1.13069,0.730583,52095.6,10.8608,0.4691,0.49461,0.07771,0.331704,0.699488
ISL,2004,0.653532,1.16695,0.762641,0.659082,1.1755,0.77475,55576.6,10.9255,0.48162,0.50226,0.10261,0.329077,0.735072
ISL,2005,0.64983,1.173,0.762253,0.654649,1.18366,0.774883,58549.1,10.9776,0.49322,0.49676,0.12249,0.329749,0.743028
ISL,2006,0.658364,1.11597,0.734716,0.663671,1.11781,0.741859,60434.4,11.0093,0.48558,0.48657,0.15012,0.310652,0.760571
ISL,2007,0.673808,1.07091,0.721589,0.679083,1.0712,0.727432,64075.3,11.0678,0.51744,0.48193,0.1324,0.320627,0.777751
ISL,2008,0.674843,0.984114,0.664122,0.681792,0.981382,0.669098,63963.8,11.0661,0.48408,0.47483,0.1106,0.30187,0.761428
ISL,2009,0.683557,1.03862,0.709953,0.691188,1.03671,0.716558,58441.3,10.9758,0.51805,0.46154,0.05959,0.305961,0.781483
ISL,2010,0.68492,1.18032,0.808425,0.691915,1.17665,0.814139,57225.1,10.9547,0.50171,0.4638,0.05009,0.304579,0.763976
ISL,2011,0.688382,1.14647,0.789209,0.695473,1.13195,0.78724,57837.9,10.9654,0.49458,0.45625,0.05458,0.294509,0.766196
ISL,2012,0.679186,1.15126,0.781922,0.686235,1.13643,0.779858,58203.6,10.9717,0.49444,0.45953,0.05274,0.296861,0.765378
ISL,2013,0.6814,1.15787,0.788975,0.68871,1.13565,0.782131,59729.5,10.9976,0.50018,0.45333,0.05104,0.298198,0.760388
ISL,2014,0.678651,1.13308,0.768968,0.686492,1.1155,0.765783,60199.2,11.0054,0.50956,0.45046,0.05791,0.298246,0.769626
ISL,2015,0.680268,1.06913,0.727296,0.688415,1.04591,0.720023,61820.4,11.032,0.51392,0.42504,0.0682,0.282723,0.772615
ISL,2016,0.688752,1.05232,0.724785,0.698755,1.03569,0.723694,64759.2,11.0784,0.5283,0.42148,0.07849,0.285828,0.779027
ISL,2017,0.699797,1.04425,0.730761,0.710954,1.02397,0.727999,65462.5,11.0892,0.52864,0.43104,0.08186,0.289584,0.786866
ISL,2018,0.7026,1.05124,0.738599,0.713341,1.021,0.72832,66703,11.108,0.52659,0.42793,0.08335,0.285439,0.78947
ISL,2019,0.715105,1.03974,0.743523,0.725955,1.01054,0.733605,,,0.52546,0.444,0.077,0.291967,0.799072
ISL,2020,0.696175,0.980582,0.682657,0.704755,0.949899,0.669446,,,0.4928,0.51518,0.08687,0.324582,0.782172
ISL,2021,0.703186,0.999152,0.702589,0.712251,0.962437,0.685496,,,0.50091,0.49136,0.09052,0.313149,0.78598
ISL,2022,0.696563,1.03927,0.72392,0.705451,1.00567,0.70945,,,0.50319,0.44324,0.08007,0.283778,0.78595
ITA,1995,0.556768,0.780766,0.434706,0.554905,0.779128,0.432342,45410.1,10.7235,0.51953,0.58239,0.13303,0.452677,0.668397
ITA,1996,0.560145,0.779464,0.436613,0.558455,0.7781,0.434534,46008.2,10.7366,0.52204,0.5861,0.13294,0.456182,0.670715
ITA,1997,0.553909,0.802528,0.444528,0.552352,0.801183,0.442534,46869.4,10.7551,0.52199,0.5824,0.13361,0.454628,0.66869
ITA,1998,0.554057,0.835502,0.462916,0.552531,0.834101,0.460866,47701.4,10.7727,0.52685,0.58108,0.13356,0.456636,0.670432
ITA,1999,0.554813,0.842939,0.467673,0.553342,0.84168,0.465737,48493.7,10.7892,0.5335,0.58597,0.13722,0.462078,0.676542
ITA,2000,0.555008,0.859532,0.477047,0.553638,0.858587,0.475346,50353.4,10.8268,0.53984,0.57516,0.13547,0.450634,0.68901
ITA,2001,0.563313,0.849543,0.478558,0.561904,0.848278,0.47665,51332.3,10.8461,0.54436,0.57079,0.13495,0.445153,0.697993
ITA,2002,0.570331,0.839277,0.478665,0.568996,0.837936,0.476782,51369.1,10.8468,0.54515,0.57295,0.14112,0.444725,0.702329
ITA,2003,0.574356,0.840454,0.482719,0.573153,0.839092,0.480928,51126.3,10.8421,0.54968,0.58036,0.13989,0.449322,0.709976
ITA,2004,0.574801,0.837597,0.481451,0.573686,0.8362,0.479717,51495,10.8492,0.54925,0.577,0.13764,0.445116,0.711979
ITA,2005,0.577217,0.844786,0.487625,0.576144,0.84329,0.485856,51585.6,10.851,0.55114,0.57719,0.13428,0.441696,0.7202
ITA,2006,0.578356,0.848153,0.490534,0.577286,0.84688,0.488892,52304.2,10.8648,0.5481,0.57262,0.13552,0.434222,0.722789
ITA,2007,0.582599,0.847831,0.493945,0.581608,0.846509,0.492337,52747.2,10.8733,0.54966,0.57049,0.13486,0.431705,0.726366
ITA,2008,0.579928,0.852415,0.494339,0.579156,0.851055,0.492894,51806.4,10.8553,0.55008,0.57886,0.13025,0.431687,0.737612
ITA,2009,0.592775,0.854878,0.506751,0.59214,0.852766,0.504957,48774.4,10.795,0.56099,0.59612,0.12678,0.451917,0.74
ITA,2010,0.596059,0.87824,0.523482,0.594587,0.87617,0.520959,49301.7,10.8057,0.56127,0.58731,0.12893,0.440963,0.747548
ITA,2011,0.594054,0.882612,0.52432,0.592681,0.881323,0.522343,49473,10.8092,0.56416,0.5857,0.12622,0.440118,0.750764
ITA,2012,0.600633,0.899711,0.540396,0.599373,0.898448,0.538505,47796,10.7747,0.5665,0.58932,0.11323,0.445902,0.748718
ITA,2013,0.602125,0.88648,0.533771,0.600779,0.885262,0.531847,46833.4,10.7544,0.56703,0.58846,0.10881,0.44633,0.747601
ITA,2014,0.607634,0.884552,0.537484,0.606365,0.883366,0.535642,46825.7,10.7542,0.57291,0.58421,0.11031,0.444729,0.752589
ITA,2015,0.607724,0.890852,0.541392,0.605819,0.889896,0.539116,47311.8,10.7645,0.57487,0.57952,0.11024,0.444648,0.74923
ITA,2016,0.611083,0.890936,0.544436,0.609304,0.889953,0.542251,47987.8,10.7787,0.57438,0.57525,0.11352,0.441254,0.748808
ITA,2017,0.608614,0.894801,0.544588,0.606893,0.893857,0.542476,48849.2,10.7965,0.5747,0.56742,0.11537,0.43545,0.748871
ITA,2018,0.606451,0.897871,0.544515,0.604896,0.896935,0.542552,49355.9,10.8068,0.57331,0.56238,0.11763,0.430892,0.74826
ITA,2019,0.610272,0.899431,0.548898,0.608762,0.898441,0.546937,,,0.57509,0.55925,0.11664,0.429726,0.74842
ITA,2020,0.601788,0.825171,0.496577,0.600568,0.824365,0.495087,,,0.56579,0.56419,0.1174,0.427621,0.746479
ITA,2021,0.590462,0.844378,0.498573,0.589075,0.843593,0.496939,,,0.55451,0.53892,0.13513,0.405413,0.737118
ITA,2022,0.574501,0.890385,0.511527,0.572817,0.889863,0.509728,,,0.5537,0.53078,0.13211,0.399944,0.734829
JPN,1995,0.604628,0.813198,0.491682,0.608344,0.821495,0.499752,38137.9,10.549,0.49802,0.61816,0.24212,0.46741,0.658639
JPN,1996,0.606517,0.827208,0.501715,0.609997,0.836374,0.510185,39221.8,10.577,0.49853,0.60667,0.24981,0.457871,0.66054
JPN,1997,0.610272,0.822892,0.502188,0.613932,0.831143,0.510265,39661.7,10.5881,0.50359,0.60531,0.24326,0.457324,0.666557
JPN,1998,0.616141,0.814651,0.50194,0.620996,0.820426,0.509481,38853,10.5675,0.50529,0.6121,0.23449,0.463443,0.667365
JPN,1999,0.616829,0.828532,0.511063,0.621441,0.83283,0.517555,38647.3,10.5622,0.50986,0.62082,0.22569,0.473685,0.668237
JPN,2000,0.616209,0.841707,0.518668,0.620871,0.845708,0.525076,39731.8,10.5899,0.50882,0.61559,0.22718,0.46635,0.671642
JPN,2001,0.624172,0.875349,0.546368,0.629458,0.879705,0.553737,39749,10.5903,0.51824,0.62072,0.22147,0.47101,0.682967
JPN,2002,0.630057,0.884406,0.557226,0.635337,0.889924,0.565402,39690.4,10.5889,0.52443,0.62531,0.20743,0.476965,0.687542
JPN,2003,0.628933,0.892169,0.561115,0.634251,0.897858,0.569467,40152.1,10.6004,0.5262,0.62047,0.20588,0.473927,0.688907
JPN,2004,0.629528,0.889821,0.560167,0.634326,0.89585,0.568261,40986.7,10.621,0.52989,0.61193,0.20374,0.467496,0.693605
JPN,2005,0.628239,0.892803,0.560894,0.633741,0.897766,0.568951,41740.4,10.6392,0.53324,0.60441,0.2041,0.461259,0.698722
JPN,2006,0.612801,0.887819,0.544057,0.619076,0.89333,0.553039,42358.9,10.6539,0.53749,0.59353,0.20614,0.455267,0.700722
JPN,2007,0.614966,0.884949,0.544214,0.621399,0.890404,0.553296,43041.6,10.6699,0.53742,0.58982,0.20215,0.449512,0.705175
JPN,2008,0.612711,0.883847,0.541543,0.619326,0.888419,0.550222,42518.8,10.6577,0.54168,0.5912,0.20197,0.451126,0.70987
JPN,2009,0.623283,0.870734,0.542714,0.630545,0.873191,0.550587,39999.9,10.5966,0.54717,0.63057,0.18513,0.487914,0.707145
JPN,2010,0.617272,0.881265,0.543981,0.624656,0.885749,0.553288,41647,10.637,0.53779,0.61982,0.1818,0.474373,0.702684
JPN,2011,0.617756,0.878107,0.542456,0.625947,0.882614,0.552469,41640.7,10.6368,0.54538,0.6188,0.1814,0.467857,0.721338
JPN,2012,0.618846,0.890678,0.551193,0.627068,0.895839,0.561752,42394.9,10.6548,0.54453,0.62008,0.1849,0.467812,0.72178
JPN,2013,0.616285,0.912743,0.562509,0.624073,0.918685,0.573326,43304.1,10.676,0.54406,0.61545,0.18181,0.462568,0.723885
JPN,2014,0.610404,0.920455,0.561849,0.617605,0.92919,0.573872,43754.4,10.6863,0.53868,0.60501,0.1788,0.452435,0.72034
JPN,2015,0.615877,0.913153,0.562389,0.623401,0.921981,0.574764,44589.3,10.7052,0.52818,0.59977,0.18086,0.446932,0.7088
JPN,2016,0.619057,0.903563,0.559357,0.627282,0.910892,0.571386,44926.6,10.7128,0.52559,0.60107,0.18317,0.44913,0.703406
JPN,2017,0.614721,0.909408,0.559032,0.62285,0.916007,0.570535,45693.4,10.7297,0.52471,0.59316,0.18209,0.441764,0.704523
JPN,2018,0.608807,0.908933,0.553365,0.616502,0.914466,0.56377,46133,10.7393,0.5213,0.59064,0.18245,0.437819,0.703256
JPN,2019,0.610712,0.899239,0.549176,0.618758,0.901472,0.557793,,,0.51995,0.58864,0.18488,0.437683,0.699287
JPN,2020,0.616371,0.825194,0.508626,0.624438,0.826089,0.515841,,,0.51358,0.59206,0.18544,0.440793,0.689826
JPN,2021,0.59658,0.865014,0.51605,0.605291,0.868748,0.525845,,,0.50733,0.58063,0.18006,0.423355,0.695795
JPN,2022,0.589419,0.889128,0.524069,0.597866,0.890895,0.532636,,,0.52207,0.56646,0.17875,0.410949,0.719628
KOR,1995,0.521961,0.793302,0.414073,0.520758,,,20697.9,9.93779,0.45567,0.53859,0.23579,0.414386,0.592242
KOR,1996,0.528801,0.806774,0.426623,0.527907,,,22139.8,10.0051,0.46286,0.54951,0.22581,0.419466,0.606365
KOR,1997,0.539692,0.825804,0.44568,0.538936,,,23311,10.0567,0.46355,0.55119,0.20791,0.4166,0.613308
KOR,1998,0.549991,0.749593,0.41227,0.54947,,,22000.3,9.99881,0.46675,0.51894,0.18072,0.393361,0.61576
KOR,1999,0.542955,0.824082,0.447439,0.542187,,,24382.3,10.1016,0.46629,0.54001,0.18204,0.410737,0.613047
KOR,2000,0.547311,0.896422,0.490622,0.546724,,,26404.2,10.1813,0.46477,0.5459,0.19334,0.41337,0.61378
KOR,2001,0.559747,0.918762,0.514274,0.55907,,,27440.7,10.2198,0.47554,0.56063,0.17629,0.422344,0.631237
KOR,2002,0.566935,0.958747,0.543547,0.565987,,,29395.3,10.2886,0.48166,0.57391,0.1783,0.432505,0.639139
KOR,2003,0.572066,0.926701,0.530134,0.571271,,,30142.5,10.3137,0.47587,0.55587,0.19343,0.415365,0.636841
KOR,2004,0.577811,0.887435,0.51277,0.577414,,,31579.5,10.3603,0.46084,0.53658,0.18015,0.388277,0.63686
KOR,2005,0.587321,0.908145,0.533373,0.587316,,,32886,10.4008,0.46695,0.54452,0.18482,0.395456,0.642962
KOR,2006,0.590417,0.923914,0.545494,0.59042,,,34429.6,10.4467,0.4691,0.54364,0.18857,0.394651,0.646199
KOR,2007,0.591751,0.933062,0.55214,0.592173,,,36257.3,10.4984,0.47257,0.53098,0.18801,0.385972,0.650123
KOR,2008,0.592132,0.915141,0.541884,0.592333,,,37064.2,10.5204,0.47974,0.50657,0.17478,0.367876,0.660605
KOR,2009,0.58562,0.91593,0.536387,0.585808,,,37176.2,10.5234,0.46913,0.51449,0.16825,0.372001,0.648822
KOR,2010,0.565965,0.922368,0.522028,0.565897,,,39574.1,10.5859,0.46503,0.48259,0.19701,0.351092,0.6392
KOR,2011,0.559334,0.932197,0.521409,0.559454,,,40719.2,10.6145,0.46193,0.47644,0.19713,0.342739,0.642133
KOR,2012,0.55743,0.93016,0.518499,0.557545,,,41537.7,10.6344,0.46133,0.46965,0.19261,0.339629,0.637937
KOR,2013,0.551979,0.917735,0.50657,0.551654,,,42710,10.6622,0.45727,0.46899,0.19078,0.339237,0.632171
KOR,2014,0.560778,0.903203,0.506496,0.561163,,,43806.9,10.6875,0.45588,0.48266,0.17804,0.344438,0.638822
KOR,2015,0.562213,0.877001,0.493061,0.563233,,,44849.1,10.7111,0.45532,0.47007,0.19467,0.338918,0.631517
KOR,2016,0.575065,0.889066,0.51127,0.576667,,,46088.2,10.7383,0.45483,0.47265,0.20413,0.33801,0.636013
KOR,2017,0.581724,0.904676,0.526271,0.583283,,,47536.8,10.7693,0.45091,0.468,0.21172,0.328242,0.642895
KOR,2018,0.593189,0.906961,0.538,0.594606,,,48834.4,10.7962,0.45528,0.47169,0.20605,0.327402,0.655931
KOR,2019,0.598925,0.8954,0.536278,0.600762,,,,,0.46029,0.47685,0.2106,0.331998,0.661126
KOR,2020,0.56591,0.832642,0.471201,0.565803,,,,,0.45468,0.4731,0.21748,0.332316,0.647302
KOR,2021,0.555929,0.855176,0.475417,0.556211,,,,,0.45922,0.47321,0.20759,0.33378,0.65105
KOR,2022,0.554331,0.883975,0.490015,0.554304,,,,,0.46335,0.47105,0.19899,0.331108,0.65918
LTU,1995,0.445623,1.00459,0.447668,0.44456,1.0063,0.447359,12168.8,9.40663,0.41375,0.56538,0.08485,0.425135,0.550243
LTU,1996,0.445672,1.02174,0.455362,0.44482,1.0242,0.455586,12878.1,9.46328,0.41232,0.53211,0.08488,0.404063,0.542985
LTU,1997,0.449494,0.983843,0.442232,0.448569,0.986059,0.442316,14050.3,9.5504,0.41401,0.49976,0.09777,0.374745,0.552118
LTU,1998,0.451581,0.967591,0.436946,0.450684,0.969454,0.436918,15208.7,9.62962,0.41654,0.50264,0.10169,0.368914,0.567527
LTU,1999,0.464046,0.990818,0.459785,0.462722,0.992905,0.45944,15149,9.62569,0.43434,0.54638,0.09739,0.410056,0.578736
LTU,2000,0.469715,0.97545,0.458184,0.467845,0.975886,0.456563,15777.4,9.66634,0.46395,0.54346,0.0796,0.414181,0.608756
LTU,2001,0.479606,0.999194,0.47922,0.478116,0.999858,0.478049,16939.5,9.7374,0.4699,0.53347,0.08539,0.403817,0.62077
LTU,2002,0.487739,0.996667,0.486114,0.485471,0.997167,0.484096,18223.5,9.81047,0.48581,0.51981,0.08545,0.39829,0.634035
LTU,2003,0.498881,1.0073,0.502525,0.496969,1.00717,0.500534,20310.7,9.9189,0.4841,0.52577,0.08606,0.401856,0.633372
LTU,2004,0.478549,1.00509,0.480986,0.47645,1.00383,0.478274,21875.6,9.99313,0.47445,0.51917,0.08498,0.405694,0.607151
LTU,2005,0.481264,1.03305,0.497169,0.479741,1.03499,0.496528,23953.8,10.0839,0.48136,0.50731,0.08808,0.394258,0.619383
LTU,2006,0.496557,1.00781,0.500433,0.49503,1.00933,0.499647,26139.3,10.1712,0.48011,0.48975,0.09178,0.365946,0.642533
LTU,2007,0.509853,1.08369,0.552525,0.508184,1.08467,0.551211,29382,10.2881,0.49426,0.48911,0.1168,0.362467,0.666945
LTU,2008,0.513606,1.02889,0.528443,0.512015,1.02882,0.526772,30457.4,10.3241,0.49196,0.49021,0.10975,0.35947,0.670881
LTU,2009,0.519765,0.975936,0.507258,0.518505,0.975884,0.506001,26227.5,10.1746,0.51814,0.53102,0.07566,0.404005,0.681043
LTU,2010,0.471634,0.952299,0.449137,0.470081,0.952342,0.447678,26897.7,10.1998,0.51086,0.45943,0.0828,0.357487,0.656541
LTU,2011,0.442614,0.991258,0.438745,0.441023,0.991674,0.437351,29251.9,10.2837,0.49467,0.42366,0.09701,0.330055,0.634961
LTU,2012,0.444305,1.0276,0.45657,0.442225,1.02774,0.454493,30932.1,10.3395,0.4983,0.40599,0.08674,0.322259,0.627774
LTU,2013,0.46865,1.01292,0.474706,0.466591,1.01262,0.472481,32487,10.3886,0.5121,0.41361,0.07828,0.320746,0.660367
LTU,2014,0.476502,1.02815,0.489916,0.474478,1.02825,0.487881,33988,10.4338,0.5115,0.42707,0.08204,0.336972,0.648252
LTU,2015,0.494269,1.02209,0.505189,0.492233,1.02189,0.503009,35264.7,10.4706,0.51741,0.42665,0.08646,0.333209,0.662508
LTU,2016,0.496318,0.994477,0.493577,0.494592,0.994646,0.491944,36632.1,10.5087,0.52913,0.42957,0.0809,0.342624,0.663397
LTU,2017,0.492202,1.05338,0.518477,0.490564,1.05424,0.517174,38789.2,10.5659,0.53142,0.41203,0.07815,0.329609,0.664308
LTU,2018,0.501631,1.0401,0.521744,0.50037,1.04146,0.521114,41035.4,10.6222,0.5401,0.40354,0.0802,0.319559,0.682047
LTU,2019,0.511033,0.995008,0.508481,0.509611,0.996284,0.507717,,,0.53435,0.38834,0.07905,0.311777,0.665579
LTU,2020,0.50696,0.894183,0.453314,0.505196,0.894066,0.451678,,,0.52219,0.39284,0.08246,0.311533,0.658469
LTU,2021,0.497214,0.910313,0.45262,0.495821,0.911224,0.451804,,,0.52436,0.36705,0.07895,0.292715,0.65753
LTU,2022,0.49435,0.966125,0.477604,0.493104,0.969532,0.47808,,,0.52545,0.35243,0.09852,0.283008,0.65434
LUX,1995,0.633955,0.84653,0.536662,0.645917,0.838976,0.541909,92396.4,11.4338,0.63185,0.26403,0.05013,0.198619,0.83994
LUX,1996,0.628022,0.874953,0.54949,0.641225,0.866418,0.555569,92421.6,11.4341,0.64448,0.24697,0.05075,0.188725,0.84338
LUX,1997,0.618397,0.861444,0.532714,0.632038,0.851564,0.538221,96216.9,11.4744,0.64605,0.22919,0.05389,0.175842,0.84206
LUX,1998,0.628728,0.892041,0.560851,0.643406,0.883688,0.568571,101370,11.5265,0.64144,0.23179,0.0528,0.170717,0.870917
LUX,1999,0.630967,0.89574,0.565183,0.64944,0.886043,0.575432,108187,11.5916,0.6603,0.21131,0.05556,0.163104,0.85546
LUX,2000,0.627281,0.879623,0.551771,0.642724,0.876853,0.563574,114148,11.6453,0.67177,0.20014,0.05165,0.156227,0.860614
LUX,2001,0.633908,0.877205,0.556067,0.650331,0.872737,0.567568,116265,11.6636,0.67142,0.21068,0.05484,0.161443,0.876169
LUX,2002,0.644709,0.862728,0.556208,0.661488,0.858947,0.568183,118764,11.6849,0.66509,0.21824,0.0553,0.169296,0.85737
LUX,2003,0.641021,0.879979,0.564085,0.659839,0.87557,0.577735,120403,11.6986,0.66102,0.21344,0.05768,0.164597,0.857184
LUX,2004,0.622861,0.883867,0.550526,0.64242,0.879641,0.565098,123726,11.7258,0.66352,0.19053,0.05741,0.14781,0.855295
LUX,2005,0.630976,0.892063,0.56287,0.649649,0.887492,0.576559,124872,11.735,0.67865,0.18082,0.05484,0.140462,0.873637
LUX,2006,0.632295,0.898491,0.568112,0.651958,0.895392,0.583758,130290,11.7775,0.70269,0.16581,0.04914,0.133688,0.871528
LUX,2007,0.636301,0.891,0.566944,0.656712,0.887741,0.582989,138683,11.8399,0.69606,0.15725,0.05023,0.127609,0.857754
LUX,2008,0.644176,0.88928,0.572852,0.666121,0.88504,0.589544,135815,11.819,0.71691,0.15475,0.0559,0.127159,0.872478
LUX,2009,0.67487,0.874175,0.589955,0.699765,0.864682,0.605074,129005,11.7676,0.72254,0.1699,0.05003,0.143593,0.854921
LUX,2010,0.634997,0.887138,0.563329,0.662574,0.878147,0.581837,131434,11.7863,0.72631,0.1417,0.04721,0.123042,0.836457
LUX,2011,0.627266,0.884163,0.554605,0.654852,0.875889,0.573578,129888,11.7744,0.72597,0.14385,0.0525,0.123768,0.843779
LUX,2012,0.646804,0.880558,0.569548,0.675848,0.872981,0.590003,128897,11.7668,0.72582,0.13815,0.04997,0.118828,0.843819
LUX,2013,0.666553,0.849334,0.566126,0.695953,0.841034,0.58532,129947,11.7749,0.72485,0.13722,0.04473,0.117991,0.842993
LUX,2014,0.681244,0.851994,0.580416,0.713451,0.842474,0.601064,130250,11.7772,0.72047,0.13442,0.04472,0.116409,0.831957
LUX,2015,0.645784,0.870013,0.561841,0.675364,0.860762,0.581327,130097,11.776,0.72049,0.13033,0.04439,0.117045,0.802285
LUX,2016,0.625363,0.8826,0.551945,0.654645,0.874156,0.572262,133662,11.8031,0.71566,0.13107,0.04289,0.119446,0.785274
LUX,2017,0.61349,0.869641,0.533516,0.642195,0.862309,0.55377,132170,11.7918,0.72306,0.13047,0.04764,0.119025,0.792577
LUX,2018,0.599782,0.872895,0.523547,0.629351,0.869207,0.547037,131734,11.7885,0.71285,0.12887,0.04165,0.119087,0.771438
LUX,2019,0.600723,0.856071,0.514261,0.630422,0.84858,0.534963,,,0.69996,0.12639,0.04093,0.118316,0.747746
LUX,2020,0.584051,0.741947,0.433335,0.616903,0.731482,0.451254,,,0.6959,0.11869,0.03634,0.111791,0.73883
LUX,2021,0.571553,0.821432,0.469492,0.603226,0.81422,0.491158,,,0.71104,0.10487,0.03071,0.102315,0.728755
LUX,2022,0.564282,0.866585,0.488999,0.595703,0.866163,0.515975,,,0.72012,0.10217,0.03096,0.100503,0.732085
LVA,1995,0.366755,1.20799,0.443037,0.363527,1.20501,0.438055,10707.5,9.2787,0.43057,0.46461,0.06996,0.428851,0.466466
LVA,1996,0.421008,1.17902,0.496377,0.417284,1.17323,0.489572,11077.9,9.3127,0.45398,0.42705,0.07988,0.399811,0.484906
LVA,1997,0.400897,1.04509,0.418973,0.39721,1.03981,0.413023,12215,9.41042,0.45769,0.43056,0.09012,0.394983,0.498917
LVA,1998,0.448288,1.06402,0.476987,0.444762,1.05819,0.470645,13138.4,9.48329,0.48988,0.43644,0.09432,0.376164,0.568384
LVA,1999,0.438835,1.08202,0.474828,0.436035,1.07745,0.469806,13619.1,9.51923,0.49938,0.45715,0.10575,0.399211,0.571867
LVA,2000,0.460685,1.00094,0.461118,0.457426,0.995806,0.455507,14554.2,9.58564,0.51214,0.44717,0.12186,0.396192,0.578032
LVA,2001,0.456889,1.01291,0.462788,0.453036,1.00555,0.455551,15695.9,9.66116,0.53241,0.43181,0.13828,0.386963,0.594118
LVA,2002,0.459902,1.00183,0.460746,0.45682,0.995741,0.454874,17096.6,9.74663,0.53606,0.43757,0.14219,0.39098,0.599944
LVA,2003,0.452862,0.98936,0.448044,0.449101,0.982211,0.441112,18717.7,9.83722,0.54576,0.43364,0.15245,0.383861,0.616537
LVA,2004,0.488385,0.984944,0.481032,0.480336,0.981291,0.47135,20574.1,9.93179,0.55018,0.43096,0.16256,0.375558,0.63134
LVA,2005,0.485907,0.974129,0.473336,0.476632,0.972363,0.463459,23213.4,10.0525,0.57041,0.40366,0.17878,0.354937,0.648714
LVA,2006,0.498572,0.998928,0.498038,0.490113,0.993308,0.486833,26431.8,10.1823,0.56144,0.42469,0.19298,0.361266,0.660019
LVA,2007,0.532708,1.00711,0.536495,0.525801,1.0044,0.528112,29423.7,10.2896,0.54685,0.43414,0.19558,0.346021,0.686099
LVA,2008,0.538359,0.888328,0.478239,0.531649,0.884629,0.470312,28727,10.2656,0.53921,0.41874,0.18521,0.33333,0.677379
LVA,2009,0.546736,0.882533,0.482512,0.539841,0.882219,0.476258,24520.7,10.1073,0.54499,0.44698,0.12707,0.371016,0.656574
LVA,2010,0.535015,0.9506,0.508585,0.528419,0.954683,0.504472,24119.7,10.0908,0.55455,0.43702,0.10514,0.362622,0.668325
LVA,2011,0.539086,0.999062,0.53858,0.530978,1.00202,0.532053,25308.7,10.1389,0.55419,0.40965,0.11845,0.331258,0.685346
LVA,2012,0.545876,1.01214,0.5525,0.538751,1.01427,0.546438,27496.5,10.2218,0.5627,0.40138,0.12282,0.320472,0.704771
LVA,2013,0.551511,1.05162,0.579979,0.544945,1.05808,0.576594,28375.2,10.2533,0.56745,0.42419,0.10039,0.335577,0.717294
LVA,2014,0.550839,1.02086,0.562331,0.54304,1.02893,0.558752,29243.7,10.2834,0.57333,0.41995,0.10274,0.331357,0.726616
LVA,2015,0.55682,0.987183,0.549683,0.550708,0.990536,0.545496,30599.6,10.3287,0.57043,0.41784,0.10399,0.332006,0.717905
LVA,2016,0.565176,0.980604,0.554214,0.558798,0.984184,0.54996,31668.5,10.3631,0.57592,0.42239,0.09466,0.340547,0.714327
LVA,2017,0.559896,0.971951,0.544192,0.553876,0.976173,0.540679,33036.4,10.4054,0.5632,0.41856,0.09267,0.332342,0.70931
LVA,2018,0.559107,0.962448,0.538111,0.552289,0.963147,0.531936,34729.7,10.4554,0.56379,0.41075,0.09792,0.320897,0.721653
LVA,2019,0.558878,0.945354,0.528337,0.552811,0.945812,0.522856,,,0.55455,0.41005,0.097,0.319123,0.712563
LVA,2020,0.534728,0.886673,0.474129,0.528692,0.888729,0.469864,,,0.53548,0.40427,0.10059,0.313631,0.690238
LVA,2021,0.514786,0.923081,0.475189,0.508318,0.923495,0.469429,,,0.51813,0.3826,0.11677,0.293533,0.675341
LVA,2022,0.502869,0.99208,0.498887,0.496764,0.995063,0.494312,,,0.52212,0.36228,0.11959,0.284366,0.665174
MEX,2003,0.581558,0.986924,0.573954,0.581493,0.989923,0.575633,19701.5,9.88845,0.55282,0.71714,0.08889,0.565526,0.701024
MEX,2004,0.569352,0.993259,0.565515,0.569293,0.996699,0.567413,20127.2,9.90983,0.54472,0.68756,0.1067,0.545419,0.686676
MEX,2005,0.570867,1.005,0.573719,0.57102,1.00952,0.576455,20277.3,9.91726,0.54738,0.69287,0.10194,0.545132,0.695729
MEX,2006,0.572343,0.980322,0.561081,0.572679,0.984475,0.563788,20965.8,9.95065,0.53771,0.68543,0.10773,0.531375,0.693609
MEX,2007,0.573893,0.987001,0.566433,0.57446,0.99293,0.570398,21102.3,9.95714,0.53971,0.68412,0.10987,0.528061,0.699212
MEX,2008,0.584524,0.992466,0.58012,0.585308,0.996569,0.5833,20992.6,9.95192,0.53735,0.69465,0.10726,0.526534,0.70891
MEX,2009,0.588933,0.92262,0.543362,0.589972,0.925831,0.546214,19385.5,9.87228,0.54984,0.67385,0.11034,0.519073,0.713793
MEX,2010,0.586607,0.945276,0.554505,0.58729,0.950126,0.558,20058.4,9.9064,0.54806,0.67448,0.10592,0.516634,0.715514
MEX,2011,0.585515,0.919163,0.538184,0.585852,0.922993,0.540737,20457.6,9.92611,0.54099,0.66851,0.10913,0.505174,0.715904
MEX,2012,0.582586,0.938759,0.546908,0.582494,0.943717,0.549709,20898.9,9.94745,0.53789,0.65993,0.11085,0.498987,0.711381
MEX,2013,0.588988,0.939932,0.553609,0.589526,0.947253,0.558431,20805.3,9.94297,0.55134,0.67628,0.09597,0.512689,0.727269
MEX,2014,0.581556,0.935502,0.544047,0.58218,0.943088,0.549047,21069.8,9.95559,0.5513,0.65887,0.09949,0.504389,0.720155
MEX,2015,0.582634,0.899614,0.524145,0.583315,0.905827,0.528383,21408.9,9.97156,0.55896,0.63961,0.10556,0.490255,0.729245
MEX,2016,0.580637,0.906819,0.526532,0.581514,0.913228,0.531055,21578.3,9.97944,0.56115,0.62513,0.1064,0.479332,0.731835
MEX,2017,0.574146,0.916324,0.526104,0.575131,0.924678,0.531811,21777.5,9.98863,0.55334,0.62034,0.10584,0.476664,0.72013
MEX,2018,0.576646,0.918812,0.529829,0.577613,0.926578,0.535204,21997.8,9.9987,0.54741,0.62084,0.09968,0.468356,0.725631
MEX,2019,0.575975,0.899925,0.518334,0.577241,0.907645,0.523931,,,0.55066,0.62316,0.09767,0.477243,0.719017
MEX,2020,0.568829,0.860616,0.489543,0.570718,0.863372,0.492742,,,0.54507,0.6237,0.09011,0.474817,0.715978
MEX,2021,0.560438,0.870737,0.487994,0.56174,0.873983,0.490951,,,0.5411,0.63136,0.09006,0.478413,0.714094
MEX,2022,0.555474,0.918154,0.510011,0.55651,0.921408,0.512773,,,0.53849,0.63158,0.08724,0.479156,0.709788
NLD,1995,0.625972,0.896956,0.56147,0.621982,0.898752,0.559007,46720.3,10.7519,0.50712,0.43531,0.1088,0.30514,0.723448
NLD,1996,0.621559,0.911396,0.566486,0.617382,0.912561,0.563398,48096,10.781,0.5167,0.43408,0.11484,0.310839,0.721567
NLD,1997,0.628336,0.910719,0.572237,0.624091,0.910979,0.568534,49881.9,10.8174,0.52976,0.42571,0.11673,0.308936,0.730017
NLD,1998,0.636679,0.926793,0.59007,0.632679,0.926883,0.586419,51879.4,10.8567,0.542,0.42538,0.11972,0.31252,0.737729
NLD,1999,0.64204,0.949142,0.609387,0.637949,0.950572,0.606416,54134.4,10.8992,0.55101,0.42432,0.12098,0.315793,0.740386
NLD,2000,0.65711,0.956117,0.628274,0.652483,0.954382,0.622718,56016.8,10.9334,0.55436,0.4236,0.11886,0.314634,0.74635
NLD,2001,0.634693,0.920523,0.58425,0.629678,0.925609,0.582836,56887.4,10.9488,0.54653,0.41503,0.12629,0.31349,0.723545
NLD,2002,0.646154,0.932659,0.602641,0.641271,0.936391,0.60048,56664.4,10.9449,0.54702,0.42131,0.11799,0.315632,0.730172
NLD,2003,0.648565,0.943832,0.612136,0.643643,0.945656,0.608665,56452.9,10.9412,0.54512,0.41983,0.10834,0.310083,0.738051
NLD,2004,0.646337,0.948115,0.612801,0.64132,0.951605,0.610284,57391.4,10.9576,0.54685,0.41375,0.10871,0.302563,0.7478
NLD,2005,0.647491,0.962512,0.623218,0.642432,0.966873,0.62115,58422,10.9754,0.54532,0.40965,0.11001,0.298501,0.748374
NLD,2006,0.670654,0.946353,0.634676,0.66583,0.953227,0.634687,60391.5,11.0086,0.54851,0.40283,0.11317,0.282722,0.781538
NLD,2007,0.676237,0.94826,0.641249,0.671386,0.953603,0.640236,62601.7,11.0445,0.55398,0.39919,0.12431,0.279998,0.789812
NLD,2008,0.670314,0.946097,0.634182,0.665211,0.955748,0.635774,63678.4,11.0616,0.553,0.39372,0.12312,0.278601,0.781495
NLD,2009,0.654653,0.918437,0.601258,0.648933,0.924931,0.600218,61029.7,11.0191,0.54578,0.38204,0.12168,0.27449,0.759618
NLD,2010,0.653375,0.92408,0.603771,0.647366,0.931776,0.6032,61518.6,11.0271,0.5481,0.39082,0.12653,0.279329,0.766862
NLD,2011,0.667678,0.934385,0.623869,0.661849,0.940201,0.622272,62318.1,11.04,0.54953,0.39233,0.11908,0.277511,0.776892
NLD,2012,0.646308,0.935089,0.604355,0.640152,0.939123,0.601182,61480.8,11.0265,0.54762,0.38271,0.11519,0.275611,0.760417
NLD,2013,0.647318,0.942461,0.610072,0.641103,0.945323,0.60605,61281.3,11.0232,0.55185,0.37706,0.11407,0.27412,0.759097
NLD,2014,0.649787,0.931359,0.605185,0.64369,0.929363,0.598222,62045.8,11.0356,0.56009,0.37689,0.11209,0.277356,0.76108
NLD,2015,0.647033,0.926942,0.599762,0.642711,0.925789,0.595015,63081.4,11.0522,0.5687,0.33808,0.10042,0.252664,0.760959
NLD,2016,0.655779,0.913044,0.598755,0.651441,0.910426,0.593089,64267.7,11.0708,0.56891,0.34189,0.10597,0.25347,0.767366
NLD,2017,0.658071,0.927909,0.61063,0.653674,0.92554,0.605001,65666,11.0923,0.56957,0.33883,0.10296,0.250587,0.770131
NLD,2018,0.656939,0.9201,0.60445,0.652631,0.917627,0.598872,66758.2,11.1088,0.56968,0.33666,0.10094,0.249314,0.769266
NLD,2019,0.657898,0.904508,0.595074,0.653614,0.90155,0.589266,,,0.57035,0.33125,0.10685,0.246145,0.767548
NLD,2020,0.642284,0.828994,0.53245,0.637523,0.82511,0.526026,,,0.55918,0.33105,0.10921,0.244078,0.758442
NLD,2021,0.644746,0.852639,0.549735,0.640331,0.849303,0.543835,,,0.56155,0.32324,0.11271,0.233968,0.775829
NLD,2022,0.641374,0.904057,0.579839,0.637176,0.901227,0.57424,,,0.56706,0.33202,0.11247,0.244903,0.76876
NZL,1998,0.610118,0.99374,0.606299,0.609283,0.994855,0.606149,33565.7,10.4213,0.52412,0.55301,0.11911,0.435049,0.666228
NZL,1999,0.603132,0.955633,0.576373,0.60177,0.957,0.575894,35187.2,10.4684,0.52211,0.53671,0.12293,0.423847,0.661143
NZL,2000,0.594937,1.01003,0.600904,0.592937,1.01188,0.599983,35984.6,10.4908,0.51413,0.51792,0.11963,0.406094,0.655711
NZL,2001,0.59191,0.995035,0.588971,0.589574,0.997148,0.587892,36995.1,10.5185,0.51906,0.5052,0.12289,0.398141,0.658636
NZL,2002,0.594565,1.0361,0.616027,0.592306,1.04177,0.617045,38072.3,10.5472,0.52896,0.51175,0.12617,0.406253,0.666313
NZL,2003,0.596461,1.00573,0.599881,0.594355,1.01195,0.601455,39092.3,10.5737,0.53504,0.51824,0.13682,0.415203,0.667814
NZL,2004,0.597532,1.00866,0.602706,0.595192,1.01309,0.602981,40091.1,10.5989,0.53298,0.51873,0.14349,0.412446,0.670323
NZL,2005,0.595069,1.0241,0.609409,0.592476,1.03071,0.610669,40970.3,10.6206,0.53197,0.52311,0.14508,0.414465,0.671414
NZL,2006,0.590195,1.00729,0.594496,0.587935,1.01413,0.596241,41596.8,10.6358,0.52986,0.52933,0.12445,0.413572,0.678165
NZL,2007,0.587895,0.98061,0.576496,0.585344,0.987241,0.577875,42473.1,10.6566,0.52144,0.5163,0.1397,0.401771,0.670078
NZL,2008,0.585095,1.0011,0.585737,0.582684,1.00614,0.586259,41682.2,10.6378,0.51581,0.51252,0.1287,0.394792,0.669624
NZL,2009,0.592067,0.978781,0.579504,0.590187,0.982916,0.580104,41251,10.6274,0.5201,0.52634,0.11582,0.407525,0.671746
NZL,2010,0.586126,0.97594,0.572023,0.584052,0.978146,0.571288,41395.4,10.6309,0.51404,0.52915,0.11292,0.408241,0.66629
NZL,2011,0.584191,0.969126,0.566155,0.582336,0.972943,0.566579,41961.9,10.6445,0.51874,0.52442,0.11655,0.405604,0.670703
NZL,2012,0.585338,0.975974,0.571275,0.583697,0.98241,0.573429,42693.4,10.6618,0.5259,0.52945,0.11786,0.411091,0.67731
NZL,2013,0.585525,0.987545,0.578232,0.583674,0.99313,0.579664,43453.3,10.6794,0.526,0.52595,0.12963,0.410716,0.673581
NZL,2014,0.594127,1.00728,0.598451,0.592691,1.01566,0.601975,44369.8,10.7003,0.53878,0.52364,0.13418,0.410087,0.687957
NZL,2015,0.599601,0.996135,0.597284,0.598308,1.00372,0.600534,45097,10.7166,0.54242,0.52258,0.13525,0.410259,0.690923
NZL,2016,0.600728,0.999777,0.600594,0.599433,1.00609,0.603085,45746.1,10.7309,0.54154,0.53058,0.13513,0.41751,0.6882
NZL,2017,0.597787,1.00011,0.597851,0.596331,1.00686,0.60042,46286,10.7426,0.53906,0.52864,0.13569,0.414627,0.68729
NZL,2018,0.597051,0.994661,0.593863,0.595699,1.00268,0.597297,46974.7,10.7574,0.54065,0.52816,0.13619,0.413283,0.690937
NZL,2019,0.596146,0.973386,0.58028,0.594969,0.982875,0.58478,,,0.53606,0.52854,0.13069,0.411883,0.687889
NZL,2020,0.602022,0.914175,0.550353,0.601029,0.924012,0.555358,,,0.51563,0.55554,0.13689,0.424137,0.675378
NZL,2021,0.596162,0.96003,0.572334,0.594886,0.969936,0.577002,,,0.52963,0.55051,0.14648,0.420765,0.692946
NZL,2022,0.603683,0.996268,0.60143,0.602432,1.00381,0.60473,,,0.53939,0.54082,0.14637,0.408084,0.714835
POL,1995,0.498506,0.824395,0.410966,0.495555,0.821811,0.407253,14227.6,9.56294,0.41162,0.59755,0.10651,0.466363,0.527408
POL,1996,0.505549,0.84608,0.427734,0.503256,0.847345,0.426432,15083.1,9.62133,0.43062,0.60135,0.11503,0.476791,0.543121
POL,1997,0.511387,0.851827,0.435614,0.509404,0.853212,0.43463,16031.7,9.68232,0.44762,0.59025,0.1224,0.471686,0.560138
POL,1998,0.515929,0.843509,0.435191,0.514109,0.844816,0.434327,16766.6,9.72715,0.46181,0.56653,0.12811,0.457055,0.57242
POL,1999,0.537573,0.873682,0.469668,0.535794,0.87558,0.46913,17556,9.77315,0.47741,0.57236,0.1367,0.460257,0.593682
POL,2000,0.54184,0.88398,0.478975,0.542966,0.88484,0.480438,18566.4,9.82911,0.49493,0.56149,0.12609,0.454469,0.611477
POL,2001,0.547656,0.868649,0.475721,0.548961,0.869924,0.477555,18800.6,9.84164,0.50011,0.58716,0.10375,0.47143,0.622876
POL,2002,0.540906,0.906302,0.490224,0.542189,0.908025,0.492321,19166.9,9.86094,0.50433,0.58821,0.09368,0.477805,0.620873
POL,2003,0.53581,0.911332,0.488301,0.537098,0.910002,0.48876,19855.6,9.89624,0.49474,0.56674,0.0897,0.455101,0.616112
POL,2004,0.516457,0.920444,0.47537,0.517084,0.915929,0.473613,20878.7,9.94648,0.48021,0.5589,0.09586,0.450584,0.595649
POL,2005,0.52006,0.928584,0.48292,0.520143,0.923447,0.480324,21568.9,9.97901,0.48552,0.54419,0.09722,0.439933,0.600576
POL,2006,0.517758,0.935924,0.484582,0.517854,0.929103,0.48114,22921.2,10.0398,0.48622,0.52376,0.09956,0.421146,0.604692
POL,2007,0.510791,0.943599,0.481982,0.510877,0.936708,0.478543,24484.1,10.1058,0.4823,0.5045,0.11451,0.406225,0.598975
POL,2008,0.517259,0.971662,0.502601,0.517293,0.964333,0.498843,25553.9,10.1485,0.48913,0.51506,0.11338,0.407909,0.617608
POL,2009,0.516286,0.954599,0.492846,0.516058,0.946159,0.488273,26204.4,10.1737,0.48221,0.51674,0.09984,0.411588,0.605413
POL,2010,0.512889,0.955334,0.489981,0.512519,0.943613,0.48362,27112.1,10.2077,0.47357,0.50727,0.09463,0.398423,0.602942
POL,2011,0.502436,0.977671,0.491217,0.501836,0.966943,0.485247,28521.7,10.2584,0.46554,0.50214,0.0953,0.390849,0.598097
POL,2012,0.499928,0.972608,0.486234,0.499377,0.961611,0.480206,28952.9,10.2734,0.47991,0.49662,0.09047,0.390253,0.610713
POL,2013,0.495655,0.960621,0.476136,0.495003,0.950659,0.470579,29168.6,10.2808,0.48797,0.48462,0.08741,0.385948,0.612724
POL,2014,0.498276,0.933819,0.465299,0.498476,0.926792,0.461983,30334.9,10.3201,0.47637,0.48201,0.09149,0.379059,0.60576
POL,2015,0.49821,0.940958,0.468795,0.498253,0.934886,0.46581,31700.4,10.3641,0.47784,0.46888,0.09183,0.371716,0.602744
POL,2016,0.502527,0.925712,0.465195,0.502816,0.918648,0.461911,32675.3,10.3944,0.47797,0.45626,0.0867,0.361438,0.603368
POL,2017,0.510068,0.950534,0.484837,0.510261,0.94243,0.480885,34354.6,10.4445,0.49418,0.45697,0.08093,0.363731,0.620858
POL,2018,0.509798,0.955499,0.487111,0.509993,0.945147,0.482018,36500.4,10.5051,0.49592,0.4446,0.08435,0.352821,0.624929
POL,2019,0.519607,0.943488,0.490242,0.520046,0.933453,0.485438,,,0.49948,0.44154,0.08096,0.344908,0.639413
POL,2020,0.508243,0.876123,0.445283,0.509197,0.86821,0.44209,,,0.48893,0.42848,0.07831,0.335025,0.625316
POL,2021,0.494889,0.956367,0.473295,0.495947,0.945059,0.4687,,,0.48453,0.40849,0.09041,0.319593,0.619315
POL,2022,0.477635,0.997659,0.476517,0.478377,0.986253,0.4718,,,0.49044,0.40386,0.08783,0.320608,0.617783
PRT,1995,0.50715,0.862679,0.437508,0.512248,0.858915,0.439978,29460.8,10.2908,0.47497,0.56953,0.12109,0.434014,0.623267
PRT,1996,0.510522,0.873434,0.445908,0.515499,0.869701,0.44833,30378.8,10.3215,0.46749,0.57346,0.12505,0.433899,0.617862
PRT,1997,0.51355,0.875079,0.449397,0.51833,0.873098,0.452553,31574.4,10.3601,0.4744,0.56308,0.13294,0.421676,0.63349
PRT,1998,0.517983,0.863684,0.447374,0.522383,0.861283,0.449919,32925.7,10.402,0.47721,0.55168,0.14081,0.409915,0.642243
PRT,1999,0.519138,0.867071,0.45013,0.523305,0.871605,0.456116,34019,10.4347,0.48183,0.55562,0.14338,0.411579,0.650448
PRT,2000,0.527257,0.877646,0.462745,0.531494,0.881847,0.468696,35069.8,10.4651,0.48325,0.55117,0.13815,0.401074,0.664103
PRT,2001,0.532605,0.873725,0.46535,0.537644,0.878131,0.472122,35500.2,10.4773,0.48459,0.55492,0.139,0.402305,0.668429
PRT,2002,0.548355,0.87454,0.479559,0.553849,0.876953,0.485699,35578.5,10.4795,0.48928,0.56417,0.13255,0.408352,0.675983
PRT,2003,0.549064,0.88028,0.483331,0.554583,0.877714,0.486766,35115.4,10.4664,0.49519,0.57245,0.12073,0.417281,0.679331
PRT,2004,0.55249,0.892439,0.493063,0.558084,0.89308,0.498414,35658.1,10.4817,0.49872,0.57285,0.11934,0.416621,0.685744
PRT,2005,0.561209,0.90339,0.50699,0.566738,0.902802,0.511652,35870.3,10.4877,0.50332,0.58093,0.1175,0.419432,0.697118
PRT,2006,0.564701,0.919515,0.519251,0.570258,0.918625,0.523853,36387.5,10.502,0.51284,0.57218,0.1117,0.41738,0.703047
PRT,2007,0.563144,0.92991,0.523674,0.569412,0.927956,0.528389,37226.5,10.5248,0.52459,0.56006,0.12098,0.417384,0.703918
PRT,2008,0.561889,0.932654,0.524048,0.568748,0.931043,0.529529,37291.5,10.5265,0.53348,0.5621,0.12171,0.420385,0.71332
PRT,2009,0.578467,0.888269,0.513835,0.586529,0.88682,0.520146,36092.8,10.4938,0.53478,0.57489,0.11591,0.432942,0.710111
PRT,2010,0.574715,0.912127,0.524213,0.582823,0.91066,0.530754,36703.1,10.5106,0.536,0.57714,0.10743,0.429416,0.720386
PRT,2011,0.56969,0.912938,0.520092,0.578786,0.913494,0.528718,36127.3,10.4948,0.54951,0.56593,0.09651,0.426355,0.729401
PRT,2012,0.574237,0.904859,0.519604,0.584199,0.901379,0.526585,34804.6,10.4575,0.56076,0.56806,0.08311,0.436273,0.730147
PRT,2013,0.575586,0.911885,0.524869,0.585834,0.908763,0.532384,34651.8,10.4531,0.55714,0.56102,0.0766,0.428353,0.729703
PRT,2014,0.571874,0.936192,0.535384,0.581907,0.93578,0.544537,35097.4,10.4659,0.56032,0.55436,0.07901,0.427952,0.725819
PRT,2015,0.568694,0.925917,0.526563,0.578348,0.925406,0.535207,35803.4,10.4858,0.55577,0.54396,0.08328,0.422266,0.715945
PRT,2016,0.571032,0.927384,0.529566,0.580971,0.927868,0.539064,36636.3,10.5088,0.55966,0.54172,0.08347,0.422643,0.717343
PRT,2017,0.567782,0.934202,0.530423,0.578159,0.935059,0.540613,37943.1,10.5438,0.56265,0.52334,0.09102,0.409733,0.718656
PRT,2018,0.566416,0.930652,0.527136,0.576474,0.93195,0.537245,39123.6,10.5745,0.56316,0.51557,0.09615,0.405317,0.716346
PRT,2019,0.571301,0.929879,0.531241,0.581184,0.93099,0.541077,,,0.56884,0.50905,0.10016,0.401987,0.720345
PRT,2020,0.562589,0.878267,0.494104,0.572581,0.88031,0.504049,,,0.5508,0.53832,0.11059,0.412943,0.718024
PRT,2021,0.554667,0.889971,0.493637,0.564143,0.893244,0.503917,,,0.55183,0.51205,0.11482,0.393787,0.717545
PRT,2022,0.547276,0.925582,0.506549,0.555415,0.930204,0.51665,,,0.57712,0.47306,0.11159,0.373437,0.731079
ROU,1995,0.395569,0.985571,0.389861,0.392773,0.98609,0.387309,14863.2,9.60664,0.37027,0.6383,0.10985,0.564202,0.418903
ROU,1996,0.394197,0.814031,0.320888,0.390866,0.815065,0.318581,15488.6,9.64786,0.36705,0.64851,0.10261,0.578211,0.41168
ROU,1997,0.394679,0.857403,0.338399,0.390462,0.862584,0.336807,14780,9.60103,0.37146,0.63281,0.09892,0.570081,0.41234
ROU,1998,0.433424,0.994706,0.431129,0.427565,0.996385,0.426019,14510,9.58259,0.42098,0.68842,0.08454,0.612997,0.472786
ROU,1999,0.454471,0.985534,0.447896,0.447617,0.99124,0.443696,14478,9.58039,0.43253,0.63902,0.07596,0.563974,0.490085
ROU,2000,0.471801,0.924309,0.43609,0.464337,0.924289,0.429182,14853.6,9.606,0.44698,0.61731,0.09553,0.546971,0.504464
ROU,2001,0.43575,0.909104,0.396142,0.427531,0.908122,0.38825,15848.3,9.67082,0.40791,0.58903,0.09811,0.543007,0.44248
ROU,2002,0.444605,0.993646,0.44178,0.436896,0.99694,0.435559,17061.6,9.74459,0.40777,0.59289,0.09485,0.538416,0.449028
ROU,2003,0.45273,0.982572,0.44484,0.444024,0.996378,0.442416,17587.5,9.77494,0.40955,0.58079,0.10109,0.520196,0.457251
ROU,2004,0.430437,0.969169,0.417166,0.421014,0.97684,0.411263,19532.5,9.87983,0.40278,0.58069,0.10147,0.528507,0.442542
ROU,2005,0.46026,0.984731,0.453233,0.451336,0.986855,0.445404,20570.9,9.93163,0.42904,0.59914,0.09265,0.520302,0.494048
ROU,2006,0.461243,0.959216,0.442431,0.452129,0.975724,0.441153,22354.6,10.0148,0.4363,0.57659,0.10886,0.493866,0.509383
ROU,2007,0.489557,1.17956,0.57746,0.481272,1.19989,0.577475,24328.4,10.0994,0.46108,0.58267,0.14122,0.474707,0.565939
ROU,2008,0.464035,1.11989,0.519668,0.455589,1.14194,0.520256,27039.6,10.2051,0.42868,0.55422,0.14409,0.453483,0.523909
ROU,2009,0.49211,1.12848,0.555338,0.482996,1.14114,0.551166,25761.6,10.1566,0.44352,0.57877,0.11295,0.473638,0.541971
ROU,2010,0.489511,1.08218,0.529738,0.479833,1.08561,0.520911,24902.9,10.1227,0.39273,0.59423,0.11987,0.467819,0.498848
ROU,2011,0.459115,1.09185,0.501287,0.448949,1.0948,0.49151,26150.7,10.1716,0.37466,0.5765,0.12181,0.460199,0.46934
ROU,2012,0.510502,1.11473,0.569072,0.499596,1.11874,0.558916,26767.5,10.1949,0.45126,0.55783,0.12104,0.456811,0.551048
ROU,2013,0.505267,1.07673,0.544036,0.501837,1.07893,0.541449,26941.9,10.2014,0.45879,0.54566,0.10996,0.444257,0.563507
ROU,2014,0.489811,1.10525,0.541364,0.483454,1.1083,0.535813,28156.1,10.2455,0.45183,0.52671,0.10402,0.43696,0.544629
ROU,2015,0.521166,1.10545,0.576122,0.513736,1.11022,0.570359,29181.9,10.2813,0.49283,0.5201,0.11054,0.432244,0.592996
ROU,2016,0.52458,1.07876,0.565893,0.518625,1.08312,0.561734,30189.1,10.3152,0.49516,0.52326,0.10158,0.426617,0.607321
ROU,2017,0.526201,1.07822,0.567362,0.520883,1.08031,0.562715,32852.6,10.3998,0.49855,0.51675,0.10366,0.42016,0.613166
ROU,2018,0.527336,1.14393,0.603237,0.521877,1.12747,0.588403,34828.9,10.4582,0.48986,0.52833,0.09579,0.428133,0.604508
ROU,2019,0.530366,1.05669,0.560432,0.524364,1.04524,0.548086,,,0.4996,0.50555,0.10647,0.408305,0.618585
ROU,2020,0.531771,1.00589,0.534904,0.525459,1.0011,0.526036,,,0.50755,0.50486,0.11556,0.406186,0.630859
ROU,2021,0.532135,1.03922,0.553006,0.527118,1.03817,0.54724,,,0.52134,0.48637,0.11659,0.394155,0.643307
ROU,2022,0.537379,1.0953,0.588593,0.532856,1.09479,0.583368,,,0.53398,0.47585,0.11742,0.39208,0.648062
RUS,2011,0.559701,0.923373,0.516813,0.557396,0.925059,0.515624,34444.6,10.4471,0.4894,0.53024,0.15503,0.380688,0.681647
RUS,2012,0.572283,0.924594,0.52913,0.570192,0.926235,0.528132,35740.7,10.484,0.48801,0.54287,0.15309,0.384893,0.68831
RUS,2013,0.5711,0.927653,0.529782,0.569198,0.929279,0.528944,36260.1,10.4985,0.49377,0.54461,0.15288,0.392524,0.685073
RUS,2014,0.56808,0.919637,0.522428,0.566079,0.921781,0.521801,35853.2,10.4872,0.49293,0.5425,0.14941,0.390792,0.684287
RUS,2015,0.571434,0.885048,0.505747,0.569415,0.887009,0.505076,35037.2,10.4642,0.487,0.53858,0.15511,0.387553,0.676783
RUS,2016,0.557151,0.877041,0.488644,0.554951,0.878588,0.487573,35005.4,10.4633,0.48841,0.54184,0.16566,0.39429,0.671191
RUS,2017,0.564059,0.883462,0.498325,0.561806,0.885242,0.497334,35570.7,10.4793,0.48587,0.54634,0.16498,0.395754,0.670753
RUS,2018,0.552746,0.914671,0.50558,0.550193,0.91742,0.504758,36536.7,10.5061,0.47512,0.50942,0.15017,0.366873,0.659725
RUS,2019,0.553235,0.919903,0.508922,0.550878,0.922547,0.508211,,,0.47467,0.51618,0.15967,0.374556,0.654152
SVK,1995,0.581815,0.861346,0.501144,0.578917,0.858903,0.497233,15805.4,9.66811,0.48183,0.50333,0.07126,0.344088,0.704824
SVK,1996,0.580579,0.840826,0.488166,0.579887,0.837488,0.485648,16737.2,9.72539,0.5006,0.48686,0.10282,0.340555,0.715655
SVK,1997,0.584255,0.826026,0.48261,0.583909,0.821925,0.479929,17622.8,9.77695,0.49582,0.48199,0.12144,0.327213,0.730351
SVK,1998,0.578357,0.845849,0.489203,0.576951,0.841053,0.485247,18272.5,9.81315,0.49658,0.47752,0.1265,0.337252,0.703111
SVK,1999,0.567597,0.864208,0.490522,0.564545,0.858737,0.484796,18167.5,9.80739,0.50648,0.48718,0.10873,0.355098,0.694872
SVK,2000,0.550068,0.875138,0.481385,0.547447,0.870908,0.476777,18335.7,9.8166,0.4849,0.49054,0.09311,0.346286,0.6869
SVK,2001,0.533126,0.897246,0.478345,0.532363,0.893556,0.475696,18906.6,9.84727,0.48261,0.48803,0.08957,0.348574,0.675688
SVK,2002,0.556573,0.907473,0.505075,0.554063,0.903712,0.500713,19748.9,9.89085,0.48996,0.49708,0.08614,0.346865,0.702155
SVK,2003,0.558703,0.913455,0.51035,0.556994,0.909372,0.506515,20721.7,9.93894,0.48134,0.49191,0.07755,0.340564,0.695244
SVK,2004,0.558859,0.918989,0.513586,0.556466,0.915599,0.509499,21843,9.99163,0.47959,0.48415,0.08676,0.329771,0.704094
SVK,2005,0.555092,0.937169,0.520215,0.554036,0.933599,0.517247,23257.2,10.0544,0.48476,0.45,0.10012,0.306385,0.711988
SVK,2006,0.53718,0.953214,0.512048,0.535714,0.949936,0.508894,25331.9,10.1398,0.46344,0.44463,0.08626,0.298387,0.690585
SVK,2007,0.54451,0.941209,0.512498,0.543328,0.937751,0.509506,28064.2,10.2423,0.47221,0.43516,0.08988,0.293756,0.699527
SVK,2008,0.551337,0.943119,0.519977,0.551736,0.939696,0.518464,29544.1,10.2936,0.48384,0.46252,0.07491,0.313912,0.712899
SVK,2009,0.574553,0.931325,0.535095,0.576728,0.927545,0.534941,27880.4,10.2357,0.50718,0.50712,0.06461,0.35252,0.729604
SVK,2010,0.581293,0.922214,0.536076,0.582757,0.918049,0.535,29745.9,10.3004,0.51016,0.48012,0.0836,0.327329,0.7483
SVK,2011,0.58629,0.933316,0.547194,0.588427,0.931557,0.548153,30468.8,10.3245,0.51341,0.46341,0.08804,0.314659,0.756127
SVK,2012,0.587796,0.945664,0.555858,0.589705,0.943197,0.556208,30894.3,10.3383,0.51299,0.46621,0.06194,0.318882,0.749994
SVK,2013,0.582188,0.938399,0.546324,0.58465,0.936529,0.547542,31078.2,10.3443,0.5151,0.45469,0.06997,0.31395,0.746006
SVK,2014,0.588876,0.936701,0.551601,0.590581,0.934427,0.551855,31888.8,10.37,0.50943,0.46459,0.06463,0.3199,0.739835
SVK,2015,0.585991,0.917251,0.537501,0.588216,0.914419,0.537876,33507.8,10.4195,0.51299,0.44606,0.08353,0.299761,0.763357
SVK,2016,0.60682,0.919486,0.557962,0.608387,0.916568,0.557628,34116.5,10.4375,0.51153,0.45701,0.07986,0.304429,0.767911
SVK,2017,0.5861,0.940316,0.551119,0.587518,0.939405,0.551917,35042.8,10.4643,0.51575,0.44404,0.08512,0.30499,0.750897
SVK,2018,0.592818,0.910524,0.539775,0.591957,0.908223,0.537629,36415.8,10.5028,0.50912,0.44839,0.08001,0.304383,0.749986
SVK,2019,0.588189,0.915366,0.538408,0.588073,0.913575,0.537249,,,0.49861,0.44986,0.07946,0.301624,0.743657
SVK,2020,0.571605,0.896649,0.512529,0.575033,0.896828,0.515705,,,0.49616,0.46786,0.074,0.31493,0.737097
SVK,2021,0.584249,0.901365,0.526621,0.587525,0.902404,0.530184,,,0.49971,0.4669,0.07708,0.311325,0.749425
SVK,2022,0.576387,0.959583,0.553091,0.579195,0.960978,0.556594,,,0.52337,0.47348,0.07449,0.3229,0.767448
SVN,1995,0.484647,0.887021,0.429892,0.476253,0.882541,0.420313,24722.7,10.1155,0.45365,0.46754,0.1085,0.352806,0.601177
SVN,1996,0.511248,0.882238,0.451043,0.502782,0.878557,0.441723,25458.9,10.1448,0.45145,0.48986,0.10589,0.353935,0.624824
SVN,1997,0.486857,0.858209,0.417825,0.478513,0.854421,0.408851,26811.5,10.1966,0.44879,0.46593,0.11063,0.342604,0.610338
SVN,1998,0.486781,0.867424,0.422246,0.478735,0.864508,0.413871,27693.3,10.2289,0.44708,0.46465,0.11597,0.338615,0.613475
SVN,1999,0.488857,0.89593,0.437982,0.48092,0.894053,0.429969,29131.4,10.2796,0.44947,0.47154,0.12737,0.342164,0.619416
SVN,2000,0.507272,0.858625,0.435557,0.499434,0.857849,0.428439,30061.2,10.311,0.45241,0.46765,0.11723,0.332063,0.637146
SVN,2001,0.508007,0.845432,0.429485,0.501308,0.851258,0.426742,30862.9,10.3373,0.44968,0.461,0.11438,0.327052,0.633853
SVN,2002,0.524579,0.842178,0.441789,0.518176,0.84792,0.439372,31836.5,10.3684,0.45366,0.4509,0.11116,0.319571,0.640086
SVN,2003,0.528919,0.868005,0.459104,0.522117,0.873134,0.455878,32833.9,10.3992,0.45868,0.45355,0.11493,0.318833,0.652487
SVN,2004,0.530489,0.864741,0.458735,0.524048,0.866163,0.453911,34304.6,10.443,0.45936,0.43721,0.12525,0.302757,0.663363
SVN,2005,0.535984,0.840576,0.450535,0.530184,0.845393,0.448214,35565,10.4791,0.46438,0.42902,0.12161,0.293172,0.679562
SVN,2006,0.543533,0.827768,0.449919,0.538792,0.832144,0.448352,37546.5,10.5333,0.47012,0.4082,0.12492,0.272832,0.703365
SVN,2007,0.545916,0.846484,0.462109,0.542232,0.842605,0.456888,40002.7,10.5967,0.47359,0.39619,0.13343,0.265973,0.705453
SVN,2008,0.547356,0.850184,0.465353,0.543295,0.844732,0.458938,41286.3,10.6283,0.48331,0.38488,0.1343,0.25852,0.71954
SVN,2009,0.550461,0.874996,0.481651,0.546522,0.870381,0.475683,37809.2,10.5403,0.49131,0.41876,0.12035,0.289008,0.711882
SVN,2010,0.543847,0.888997,0.483478,0.540203,0.885794,0.478509,38063.3,10.547,0.49546,0.41471,0.10776,0.286003,0.718433
SVN,2011,0.537721,0.894173,0.480815,0.533937,0.891451,0.475979,38233.3,10.5515,0.49189,0.40602,0.09866,0.275904,0.723857
SVN,2012,0.533947,0.909009,0.485362,0.530284,0.907961,0.481477,37040.7,10.5198,0.48557,0.41002,0.08734,0.278943,0.713742
SVN,2013,0.540143,0.887812,0.479546,0.536896,0.885702,0.47553,36685.7,10.5101,0.4871,0.40677,0.08836,0.277859,0.713086
SVN,2014,0.539333,0.887895,0.478871,0.536589,0.885098,0.474934,37662.3,10.5364,0.48739,0.3979,0.09708,0.277743,0.698255
SVN,2015,0.547054,0.885959,0.484667,0.545083,0.882699,0.481144,38534.6,10.5593,0.48963,0.39509,0.0935,0.274498,0.704738
SVN,2016,0.546999,0.880722,0.481754,0.545124,0.877112,0.478134,39674.9,10.5885,0.48898,0.39172,0.08799,0.271365,0.705843
SVN,2017,0.54567,0.874001,0.476916,0.543804,0.870808,0.473549,41700.7,10.6383,0.48998,0.37451,0.09175,0.257854,0.711653
SVN,2018,0.545865,0.868371,0.474013,0.543871,0.865102,0.470504,43369.2,10.6775,0.48939,0.36739,0.0955,0.254112,0.707547
SVN,2019,0.543454,0.871633,0.473692,0.541402,0.867687,0.469768,,,0.48557,0.36882,0.09541,0.254038,0.704952
SVN,2020,0.533375,0.779181,0.415596,0.531605,0.776098,0.412578,,,0.46596,0.38582,0.10613,0.264623,0.679372
SVN,2021,0.532948,0.83513,0.44508,0.531581,0.835206,0.443979,,,0.47621,0.37521,0.10975,0.257639,0.693515
SVN,2022,0.535842,0.864069,0.463005,0.534491,0.861739,0.460592,,,0.4908,0.36117,0.11881,0.249138,0.711489
SWE,1995,0.641795,0.972886,0.624393,0.633915,0.986896,0.625608,40385.2,10.6062,0.45962,0.47842,0.10322,0.329873,0.666595
SWE,1996,0.647,1.0019,0.648232,0.638786,1.01058,0.645545,41008.4,10.6215,0.46925,0.47492,0.10893,0.32978,0.675774
SWE,1997,0.64729,1.04043,0.673457,0.638977,1.0488,0.670162,42241.1,10.6511,0.47359,0.46284,0.10745,0.32223,0.680242
SWE,1998,0.647219,1.05082,0.680113,0.638913,1.05722,0.67547,44010.1,10.6922,0.47708,0.44972,0.11263,0.31361,0.684147
SWE,1999,0.643076,1.06972,0.687909,0.635499,1.0781,0.685133,45823.3,10.7325,0.48226,0.44589,0.11586,0.313971,0.684882
SWE,2000,0.638586,1.06921,0.682782,0.62947,1.08433,0.682555,47868.5,10.7762,0.48604,0.43188,0.12269,0.305363,0.687409
SWE,2001,0.639704,1.02288,0.654342,0.630236,1.0353,0.652485,48389.8,10.787,0.4889,0.42219,0.12828,0.300954,0.685847
SWE,2002,0.641977,1.0021,0.643325,0.632162,1.01188,0.639672,49331.2,10.8063,0.48595,0.42626,0.12629,0.302216,0.68541
SWE,2003,0.641384,1.01217,0.649189,0.631301,1.01943,0.643569,50072.5,10.8212,0.48822,0.4277,0.12617,0.303608,0.68777
SWE,2004,0.639726,1.02296,0.654412,0.629835,1.03163,0.649756,51960.5,10.8582,0.49517,0.41139,0.13015,0.29804,0.683492
SWE,2005,0.641713,1.02207,0.655874,0.631697,1.02905,0.65005,53198.7,10.8818,0.50179,0.40046,0.13156,0.290408,0.691946
SWE,2006,0.640757,0.998388,0.639724,0.630618,1.00496,0.633745,55373.9,10.9219,0.50212,0.38615,0.13537,0.279405,0.693947
SWE,2007,0.641831,0.982856,0.630828,0.632195,0.989238,0.625391,56737.4,10.9462,0.50047,0.381,0.14129,0.274951,0.693492
SWE,2008,0.653482,0.951116,0.621537,0.643524,0.956782,0.615713,55777.4,10.9291,0.50897,0.39075,0.13092,0.274048,0.725701
SWE,2009,0.659959,0.943684,0.622793,0.651072,0.945658,0.615691,52950.7,10.8771,0.51946,0.40819,0.12392,0.29901,0.709127
SWE,2010,0.658252,0.951894,0.626586,0.64937,0.95661,0.621194,55520.4,10.9245,0.50745,0.40652,0.14247,0.294282,0.700998
SWE,2011,0.66407,0.937513,0.622574,0.655816,0.943695,0.618891,56846.1,10.9481,0.51147,0.4012,0.14298,0.290231,0.707018
SWE,2012,0.663618,0.91087,0.604469,0.655108,0.919621,0.602452,56193.3,10.9366,0.51606,0.39938,0.13829,0.291245,0.707656
SWE,2013,0.668378,0.911053,0.608928,0.660145,0.918459,0.606316,56353.1,10.9394,0.52618,0.39884,0.14079,0.293618,0.714748
SWE,2014,0.675175,0.916135,0.618551,0.667072,0.920351,0.61394,57077.7,10.9522,0.53041,0.39734,0.14056,0.291208,0.723727
SWE,2015,0.669333,0.931795,0.623681,0.660938,0.938199,0.620092,58955.6,10.9845,0.52552,0.38319,0.1458,0.282942,0.711712
SWE,2016,0.665236,0.921319,0.612895,0.657658,0.928725,0.610783,59460.3,10.9931,0.52297,0.38363,0.14473,0.280254,0.715888
SWE,2017,0.665057,0.922688,0.61364,0.658063,0.926771,0.609873,59769,10.9982,0.51919,0.38463,0.15218,0.276807,0.721422
SWE,2018,0.663219,0.924088,0.612873,0.655909,0.928276,0.608864,60124.6,11.0042,0.52044,0.38057,0.15473,0.273894,0.723152
SWE,2019,0.6692,0.910919,0.609586,0.66208,0.913256,0.604649,,,0.52414,0.37136,0.14792,0.269718,0.721657
SWE,2020,0.667229,0.886879,0.591752,0.659873,0.889525,0.586973,,,0.52625,0.37511,0.15725,0.273288,0.722329
SWE,2021,0.662193,0.897912,0.594592,0.6546,0.901452,0.590091,,,0.51704,0.37025,0.15444,0.259229,0.738468
SWE,2022,0.657246,0.911327,0.598966,0.649509,0.913512,0.593334,,,0.51525,0.34448,0.15645,0.240387,0.738359
TUR,2009,0.516165,0.9068,0.468059,0.515438,,,18612.2,9.83157,0.48523,0.61556,0.12409,0.492146,0.606909
TUR,2010,0.52481,0.904885,0.474892,0.523567,,,19897.4,9.89835,0.47031,0.63918,0.13011,0.504007,0.596453
TUR,2011,0.516578,0.901399,0.465643,0.515347,,,21760.4,9.98785,0.47084,0.62812,0.13427,0.492861,0.60005
TUR,2012,0.51979,0.897086,0.466296,0.518766,,,22517.7,10.0221,0.47122,0.62563,0.12191,0.487957,0.604173
TUR,2013,0.517431,0.872833,0.451631,0.516577,,,24117.3,10.0907,0.47852,0.61581,0.1245,0.479252,0.614866
TUR,2014,0.515972,0.859784,0.443624,0.514969,,,24888.9,10.1222,0.47927,0.60238,0.12395,0.469734,0.614608
TUR,2015,0.516085,0.853932,0.440701,0.514744,,,25984.8,10.1653,0.48196,0.60164,0.12435,0.471998,0.614333
TUR,2016,0.527955,0.85655,0.45222,0.526445,,,26489.6,10.1845,0.4804,0.61414,0.1258,0.469831,0.627962
TUR,2017,0.529795,0.847541,0.449023,0.52841,,,28194.7,10.2469,0.48853,0.58771,0.13266,0.453047,0.633739
TUR,2018,0.526699,0.839473,0.442149,0.525114,,,28780.3,10.2674,0.4974,0.55177,0.13251,0.428465,0.640543
TUR,2019,0.522319,0.860038,0.449214,0.520687,,,,,0.50229,0.54638,0.1228,0.436047,0.629378
TUR,2020,0.531966,0.879917,0.468086,0.530298,,,,,0.49627,0.56185,0.15622,0.440817,0.632531
TUR,2021,0.524522,0.885273,0.464346,0.522901,,,,,0.51819,0.52733,0.14761,0.42404,0.64442
TUR,2022,0.512104,0.894533,0.458093,0.511116,,,,,0.52568,0.51859,0.15626,0.427625,0.637496
USA,1995,0.499649,0.881152,0.440266,0.499413,0.886715,0.442837,47227,10.7627,0.53119,0.6555,0.16633,0.557564,0.624485
USA,1996,0.503256,0.886313,0.446042,0.503147,0.892987,0.449304,48441.9,10.7881,0.53699,0.65354,0.1689,0.556797,0.630293
USA,1997,0.504688,0.889265,0.448801,0.504487,0.899278,0.453674,49990.7,10.8196,0.53967,0.65188,0.17347,0.55497,0.63391
USA,1998,0.51111,0.885259,0.452465,0.511162,0.8922,0.456059,51626.5,10.8518,0.54938,0.65166,0.17725,0.556334,0.643516
USA,1999,0.513718,0.902559,0.463661,0.513896,0.910321,0.46781,53480.9,10.8871,0.55268,0.64874,0.18037,0.555762,0.64515
USA,2000,0.516278,0.905077,0.467272,0.516606,0.913039,0.471682,55045.7,10.9159,0.55514,0.64836,0.17903,0.55424,0.649416
USA,2001,0.514715,0.899965,0.463226,0.515227,0.903298,0.465404,55024.4,10.9155,0.56028,0.65665,0.17216,0.563909,0.652429
USA,2002,0.516877,0.891021,0.460548,0.517606,0.891475,0.461433,55443.2,10.9231,0.56307,0.65714,0.171,0.565289,0.654565
USA,2003,0.539508,0.893844,0.482236,0.541091,0.893737,0.483593,56505.4,10.9421,0.55821,0.66586,0.17004,0.567693,0.65474
USA,2004,0.536456,0.8974,0.481415,0.53821,0.900134,0.484461,58139.1,10.9706,0.55557,0.65875,0.17485,0.562383,0.650764
USA,2005,0.534351,0.917381,0.490204,0.536211,0.923023,0.494935,59612.4,10.9956,0.55784,0.65634,0.177,0.558556,0.655507
USA,2006,0.53674,0.910808,0.488867,0.538986,0.914117,0.492696,60684.3,11.0134,0.55584,0.6504,0.17608,0.552896,0.653863
USA,2007,0.537643,0.913157,0.490953,0.54099,0.916634,0.495889,61314.5,11.0238,0.55631,0.65723,0.16628,0.551549,0.6629
USA,2008,0.528782,0.899195,0.475478,0.531422,0.897094,0.476735,60806.2,11.0154,0.55375,0.64836,0.15741,0.552806,0.649468
USA,2009,0.530111,0.884645,0.46896,0.533145,0.879635,0.468973,58722.5,10.9806,0.55669,0.66371,0.14217,0.571585,0.646408
USA,2010,0.529704,0.884947,0.46876,0.532831,0.881574,0.46973,59797.1,10.9987,0.55626,0.65603,0.14399,0.56439,0.646576
USA,2011,0.52278,0.880723,0.460424,0.525842,0.876104,0.460692,60253.2,11.0063,0.55577,0.65048,0.1449,0.562153,0.643098
USA,2012,0.53388,0.868927,0.463902,0.537925,0.865189,0.465407,61142.4,11.021,0.56294,0.64776,0.15523,0.556436,0.655328
USA,2013,0.528629,0.894399,0.472806,0.531511,0.890806,0.473473,61966.7,11.0344,0.56195,0.63908,0.15994,0.558426,0.643114
USA,2014,0.533468,0.888574,0.474026,0.536434,0.886282,0.475431,63026.9,11.0513,0.56551,0.6406,0.1616,0.5597,0.647254
USA,2015,0.537336,0.884793,0.475431,0.541014,0.882547,0.47747,64367.7,11.0724,0.57485,0.63993,0.16892,0.562766,0.653676
USA,2016,0.552359,0.888826,0.490951,0.555772,0.886835,0.492878,65026,11.0825,0.58048,0.64693,0.16628,0.568324,0.660769
USA,2017,0.555766,0.884743,0.49171,0.560342,0.88379,0.495224,66164,11.0999,0.57901,0.65204,0.16915,0.565807,0.667263
USA,2018,0.557494,0.877769,0.489351,0.561007,0.876715,0.491843,67728.4,11.1233,0.57936,0.64311,0.1706,0.564041,0.660569
USA,2019,0.561963,0.869544,0.488652,0.565407,0.867929,0.490733,,,0.58449,0.64219,0.17294,0.56427,0.665193
USA,2020,0.562847,0.793689,0.446725,0.566729,0.789232,0.447281,,,0.58745,0.64223,0.17953,0.562302,0.670958
USA,2021,0.562921,0.829268,0.466812,0.565966,0.830437,0.469999,,,0.59046,0.64626,0.17757,0.572174,0.666916
USA,2022,0.568366,0.901935,0.512629,0.571609,0.900486,0.514725,,,0.58923,0.63895,0.17667,0.56435,0.667123
ZAF,1995,0.592712,1.01223,0.599962,0.59249,,,10318.8,9.24173,0.64135,0.66039,0.08709,0.554769,0.763456
ZAF,1996,0.601204,1.01602,0.610838,0.601057,,,10623.9,9.27086,0.64657,0.65363,0.08093,0.545551,0.774664
ZAF,1997,0.600225,0.96763,0.580796,0.600076,,,10770.3,9.28455,0.64629,0.65498,0.07935,0.547008,0.773865
ZAF,1998,0.596014,0.996401,0.593869,0.59589,,,10693.7,9.27741,0.64782,0.65195,0.08041,0.546896,0.772267
ZAF,1999,0.594842,0.999576,0.59459,0.594767,,,10831.7,9.29023,0.64983,0.65369,0.07896,0.551957,0.769597
ZAF,2000,0.587899,1.00139,0.588715,0.587788,,,11183.8,9.32222,0.65085,0.64953,0.07709,0.549371,0.769502
ZAF,2001,0.591359,1.00672,0.595336,0.591298,,,11387.5,9.34027,0.65273,0.6423,0.07471,0.542858,0.772296
ZAF,2002,0.592705,0.998748,0.591963,0.59264,,,11697.6,9.36714,0.65323,0.62959,0.07743,0.530644,0.775032
ZAF,2003,0.596109,0.987033,0.588379,0.596127,,,11923.1,9.38623,0.65228,0.64222,0.08483,0.543493,0.770765
ZAF,2004,0.595441,0.994946,0.592432,0.595487,,,12341.2,9.4207,0.65115,0.65076,0.08619,0.549521,0.771108
ZAF,2005,0.590545,1.00136,0.591349,0.590633,,,12861.6,9.462,0.65,0.65358,0.08488,0.551556,0.770234
ZAF,2006,0.58968,1.02528,0.604589,0.589799,,,13444.2,9.50631,0.65149,0.6442,0.08876,0.541468,0.775096
ZAF,2007,0.588618,1.03481,0.609105,0.58877,,,14016.2,9.54797,0.64873,0.63335,0.08795,0.528639,0.777238
ZAF,2008,0.596842,1.03779,0.619395,0.597001,,,14297.7,9.56785,0.64224,0.61028,0.08545,0.499192,0.785172
ZAF,2009,0.602687,1.00759,0.607262,0.602823,,,13910.7,9.54041,0.64457,0.62656,0.08763,0.518273,0.779237
ZAF,2010,0.609275,1.00741,0.613787,0.609587,,,14165,9.55853,0.64816,0.62872,0.0791,0.520722,0.782586
ZAF,2011,0.609238,1.02613,0.625156,0.609581,,,14434.3,9.57736,0.64784,0.61739,0.07948,0.508146,0.787109
ZAF,2012,0.604985,1.03499,0.626153,0.605285,,,14563.8,9.58629,0.64735,0.6259,0.0753,0.515336,0.786233
ZAF,2013,0.63268,1.03035,0.65188,0.632463,,,14681.1,9.59432,0.64727,0.63067,0.06856,0.510469,0.799693
ZAF,2014,0.628812,1.01487,0.638161,0.628635,,,14643.3,9.59174,0.64504,0.62285,0.07158,0.503994,0.79716
ZAF,2015,0.634746,0.990946,0.628999,0.63458,,,14541.7,9.58477,0.64638,0.62638,0.07502,0.509349,0.794896
ZAF,2016,0.637298,0.992939,0.632798,0.637112,,,14501.3,9.58199,0.64222,0.62747,0.07047,0.509283,0.791256
ZAF,2017,0.639861,0.989855,0.63337,0.639661,,,14573.6,9.58697,0.64424,0.62973,0.07004,0.512875,0.791015
ZAF,2018,0.641895,0.999426,0.641526,0.641715,,,14553.6,9.58559,0.64539,0.63657,0.06784,0.516963,0.794708
ZAF,2019,0.665611,0.995679,0.662734,0.664793,,,,,0.68523,0.6281,0.06707,0.520967,0.826149
ZAF,2020,0.660488,0.967355,0.638927,0.659644,,,,,0.67792,0.62689,0.05918,0.513757,0.827202
ZAF,2021,0.661733,0.962563,0.63696,0.660933,,,,,0.67225,0.6225,0.05869,0.504758,0.829057
ZAF,2022,0.656822,0.976279,0.641242,0.655989,,,,,0.67298,0.62539,0.06357,0.505365,0.832811


==> anc/manifest.csv <==
file,rows,sha256
chain_volume_country_year.csv,2128,782d9c26e3c719003ff2f134fdb47fc6b24a804fe87e406e8c94b19d6d89a8cc
global_households_country_year.csv,2128,f5b4e1b500be7e9f9d9d1ba09187d7d1037da94f6285074519b3af62d175777c
H_episodes_national_currency.csv,161,b43ff9b3f1eb97fb1689400b3b8747f054db65a980fb0e9f7247128c943a0833
H_tertiarization_episodes.csv,161,0a88d65c3d2d626995713c42c5b3477dd84dbafd4e608022c043a1193e4e6cf4
household_service_income.csv,1085,b0d7ded08dac7ccd52c67e2bb693fbe46c01ae79d4bc2385835ce2ec457273f1
R_country_year.csv,2128,64b59004d751e1e4af712abdb25d9bafb99484ea6596820f53b224311cf7f0e6
service_VA_by_ultimate_demand.csv,2128,96b1b80734fd3c03c7208050d92eb582c3bc5526deba878f16d1e01db8864b90


==> anc/service_VA_by_ultimate_demand.csv <==
country,year,va_mkt_hh,va_mkt_gov,va_mkt_inv,va_mkt_exp,va_tot_hh,va_tot_gov,va_tot_inv,va_tot_exp
ARG,1995,81041.483,5082.489,10613.496,8642.761,148241.457,36732.865,34526.097,22893.204
ARG,1996,83875.19,4972.899,11195.913,9504.14,156566.18,36236.521,36169.256,25724.489
ARG,1997,90744.894,5437.019,11814.733,9934.263,168276.481,37620.695,39675.189,27656.728
ARG,1998,92084.54,5359.139,13043.212,10061.315,170076.559,39659.74,41963.731,27947.26
ARG,1999,88459.646,5423.567,10909.766,9274.432,163179.247,41308.432,37012.018,25527.959
ARG,2000,88856.22,5312.319,9748.493,10195.454,163472.705,41505.472,34252.718,28448.554
ARG,2001,85039.616,5140.353,8028.426,10137.008,156435.892,40374.481,29740.758,28549.487
ARG,2002,28945.507,1884.324,2411.494,9049.398,50577.482,12983.45,8992.206,24938.208
ARG,2003,36351.448,2197.738,3878.339,10295.216,64481.484,15385.489,13806.64,28152.955
ARG,2004,40718.012,2624.95,5018.503,11773.335,73456.967,17105.815,18169.403,32351.266
ARG,2005,49074.709,3418.489,6784.729,14009.88,86195.562,22488.524,23946.597,38002.187
ARG,2006,57755.095,4116.292,7597.539,16487.868,100071.313,26834.543,28304.763,43761.98
ARG,2007,71111.429,5360.404,10233.346,20874.004,120454.515,34442.12,36920.841,52669.198
ARG,2008,90177.131,6977.657,12447.982,26004.159,150918.183,45609.252,45330.443,64725.503
ARG,2009,86142.133,7351.585,9925.673,23143.286,142847.105,49445.911,36169.649,53603.928
ARG,2010,107633.255,9086.535,13443.548,26791.166,183698.165,59431.526,49277.37,65365.175
ARG,2011,132828.865,11502.014,17164.925,32359.344,226755.243,76310.257,63753.876,78639.685
ARG,2012,151126.527,13264.576,17565.687,33160.432,255537.67,89522.936,65566.208,77018.076
ARG,2013,161701.596,14055.72,19570.356,31693.554,274943.64,95330.125,71521.605,73260.584
ARG,2014,146013.848,13382.696,17850.474,28124.746,253611.075,88530.963,66155.101,67635.089
ARG,2015,178289.642,16713.061,23341.159,26852.704,298024.719,108202.097,78355.271,57937.624
ARG,2016,151582.054,13992.504,21286.162,26465.902,255523.644,91296.571,65451.072,58507.841
ARG,2017,182761.621,16740.519,25838.9,29518.514,298286.759,105382.422,78820.43,60495.994
ARG,2018,146852.219,12984.452,16492.103,30246.504,248801.873,76653.466,56616.707,62293.585
ARG,2019,119400.987,11468.533,11911.562,32180.406,200900.154,66531.819,42850.204,65599.544
ARG,2020,102318.439,10824.258,11515.293,26099.256,173692.202,58480.747,36605.299,53671.141
ARG,2021,119518.262,12955.222,19526.568,32174.89,206660.862,69661.641,56894.534,72273.172
ARG,2022,158807.035,16238.17,24862.738,40864.538,275026.464,89139.463,73732.877,86602.346
AUS,1995,106881.365,15103.062,29138.073,25340.547,157338.702,65877.901,68655.283,57040.911
AUS,1996,120580.598,16324.162,32738.391,30088.131,175865.785,73315.589,75545.334,65514.98
AUS,1997,120881.338,16761.597,33729.712,30509.046,175508.751,72619.565,76080.928,66821.672
AUS,1998,109003.04,15453.792,31253.88,27397.864,157105.513,65580.9,68995.44,58292.662
AUS,1999,119372.643,17342.386,34298.121,29134.368,171851.519,71627.386,76015.966,61758.216
AUS,2000,113935.995,16626.92,32134.903,29147.921,164631.026,67937.576,67069.968,64358.616
AUS,2001,107789.337,15675.254,29363.244,28373.39,155931.527,64495.799,62722.684,62874.672
AUS,2002,121816.358,17794.652,35584.057,29539.301,175921.55,71750.133,75636.523,63708.232
AUS,2003,156068.935,22468.622,47606.896,34689.569,225329.635,91696.111,102079.79,74066.738
AUS,2004,188962.226,27723.123,59565.097,41620.292,271798.065,111091.368,127821.282,91723.63
AUS,2005,207669.066,30564.854,65815.457,46997.225,296983.977,123643.896,142590.844,112523.697
AUS,2006,224713.432,34315.986,71178.339,53194.435,314710.78,131111.375,152905.317,125492.169
AUS,2007,270285.056,41745.193,87283.036,66343.904,376738.194,157319.695,187685.33,154041.07
AUS,2008,286119.032,45016.668,91487.766,71144.833,398213.111,171305.292,201595.842,179837.51
AUS,2009,286383.433,45638.787,89450.971,73670.381,396247.575,171527.917,193729.223,170877.522
AUS,2010,354943.45,57140.194,108136.472,82199.142,494676.995,215993.215,240155.157,213300.385
AUS,2011,424041.746,69883.537,134061.458,106531.667,583882.861,260933.523,294954.494,269056.678
AUS,2012,448245.65,72964.261,145816.564,114817.004,615013.884,274888.048,316007.159,267894.212
AUS,2013,434661.451,69135.925,134664.719,107444.19,594095.93,263554.94,300518.971,258061.1
AUS,2014,422925.54,66595.885,131613.333,107319.927,575833.604,254450.258,282843.081,242889.729
AUS,2015,364117.542,59500.114,110444.26,92392.659,495251.105,222951.865,233471.328,195846.922
AUS,2016,369649.419,64798.337,107400.648,90891.415,505920.835,233021.188,230756.528,211553.762
AUS,2017,395723.416,70170.976,113524.306,104151.091,539764.126,253124.163,246064.665,247088.937
AUS,2018,396808.855,72412.785,113359.809,105677.98,542564.382,262611.599,245881.814,271348.088
AUS,2019,372366.492,73982.273,106705.629,106277.219,512037.288,264464.368,228012.685,274678.625
AUS,2020,377150.361,81492.05,109112.43,99546.799,520025.444,284063.023,231944.709,275105.991
AUS,2021,419803.338,95240.316,132552.641,112049.214,595564.825,337332.492,276307.203,342911.59
AUS,2022,426043.599,96478.122,138544.264,124557.457,590634.814,333514.716,283989.324,382916.272
AUT,1995,50507.456,9062.642,12699.932,29823.632,77213.396,46016.369,35641.096,57969.423
AUT,1996,50029.507,8569.748,12028.129,29446.878,74949.523,44967.649,35026.667,57361.861
AUT,1997,43136.883,7848.999,11141.828,27972.143,64692.109,40061.597,30309.363,54542.463
AUT,1998,44669.775,7986.992,11303.48,29298.194,65178.246,40917.71,31066.14,57555.447
AUT,1999,42819.664,7977.49,11574.382,29889.731,63467.173,41123.408,30086.415,58485.881
AUT,2000,38700.498,6870.776,10227.803,29721.886,56808.0,36162.262,26333.654,56848.477
AUT,2001,39266.019,6764.466,10035.586,30040.341,57568.549,35600.029,25759.782,57642.85
AUT,2002,42969.366,7408.617,10957.599,33800.426,62332.976,38347.305,27514.437,63227.004
AUT,2003,52700.536,9297.45,13804.392,40721.974,76782.176,47245.115,35023.76,75479.255
AUT,2004,60981.743,10753.116,15699.369,46541.93,88820.793,53671.458,39242.731,87219.072
AUT,2005,63646.661,11859.799,16571.173,49883.66,91209.569,56617.243,40757.422,92593.925
AUT,2006,67147.813,12440.994,17727.476,54748.259,96042.333,59618.762,42862.849,101844.591
AUT,2007,76357.99,13955.099,21064.159,65076.434,108887.729,67296.398,51009.071,120594.217
AUT,2008,83924.068,15881.355,22790.241,73651.176,118048.467,76788.184,56527.429,134830.232
AUT,2009,82474.153,16361.79,20787.558,62524.953,115594.297,77517.695,51341.877,113733.697
AUT,2010,79915.061,16307.998,19373.825,62720.156,109400.625,74508.523,46508.051,119304.278
AUT,2011,86393.741,16764.134,22842.594,72151.707,117292.639,78930.435,52375.851,136401.04
AUT,2012,81910.73,15822.141,21123.685,67664.357,111597.526,74738.057,49783.645,128425.685
AUT,2013,86233.72,16704.375,22084.237,71952.86,118113.048,78762.992,52086.489,134612.315
AUT,2014,89779.303,17247.482,22867.843,74110.949,122983.245,80936.204,54581.822,136607.963
AUT,2015,78540.688,15187.214,20008.391,63276.785,105968.803,70212.142,47573.591,117103.91
AUT,2016,79916.529,15370.287,21642.873,64969.31,109148.661,72268.485,50532.232,121300.167
AUT,2017,83744.784,15900.977,22682.679,69840.818,114184.625,75337.639,52894.662,129939.271
AUT,2018,90279.813,17008.434,24963.426,79489.065,121997.848,81363.866,57598.841,145850.702
AUT,2019,87371.145,16793.067,25037.942,78530.941,117818.668,79982.194,57079.658,142687.972
AUT,2020,84402.664,18009.69,25992.254,71605.451,116126.635,84878.106,58618.559,131330.484
AUT,2021,90036.544,19172.599,29411.773,79527.281,121079.53,92466.017,65831.004,149586.107
AUT,2022,88457.622,18107.578,27203.84,87517.049,117660.278,85507.467,61198.461,158137.292
BEL,1995,57344.538,9226.653,12191.993,50798.643,81635.778,56101.871,30930.686,90967.432
BEL,1996,54586.839,8343.989,12376.531,49535.85,78823.633,54286.745,28762.135,88582.405
BEL,1997,48348.409,7793.717,10622.462,45776.046,69065.057,48213.572,26426.071,82514.632
BEL,1998,49401.893,7604.083,12028.652,47690.469,71292.844,48485.648,27050.288,84443.995
BEL,1999,49203.375,8091.881,11616.364,48901.756,69753.592,49387.16,27441.716,83807.1
BEL,2000,42741.105,7037.99,10834.121,47243.39,61293.584,43852.425,24554.385,81459.092
BEL,2001,43481.473,7190.041,10805.412,48359.655,62208.963,44168.866,24143.822,81566.077
BEL,2002,47584.833,8658.72,11236.229,52815.948,67542.153,50181.829,24874.209,88651.765
BEL,2003,59062.417,11323.34,14276.483,64686.589,83139.047,62842.221,31391.302,107527.948
BEL,2004,67471.597,12852.679,17757.461,76239.703,94201.103,71399.646,37969.786,125871.869
BEL,2005,71985.878,13239.495,18874.813,80127.058,98398.849,74736.102,40742.124,130524.398
BEL,2006,75961.736,14076.622,19952.203,86283.102,102895.151,78545.21,43901.307,138813.516
BEL,2007,86832.306,15392.362,23177.548,101389.47,117959.081,88957.035,51728.829,161532.44
BEL,2008,94028.335,17694.491,26435.765,112080.193,128763.555,101252.78,59343.541,172437.078
BEL,2009,91914.384,18042.318,22019.013,102842.333,125182.547,100790.063,49538.192,156171.233
BEL,2010,89074.171,17614.669,21173.192,105726.174,122475.782,99219.584,49344.412,158960.324
BEL,2011,95746.217,19817.012,24106.191,114942.377,130638.372,108112.853,55810.437,173291.091
BEL,2012,90613.93,18277.033,22369.266,111162.911,124063.13,103050.783,51488.747,164741.879
BEL,2013,95604.467,18556.946,22603.764,117747.891,131058.258,108233.193,52027.041,174813.892
BEL,2014,97611.341,19027.144,23537.38,124108.424,133670.569,110751.464,53300.781,181313.624
BEL,2015,85179.479,15896.891,21159.172,108490.957,115814.58,92715.175,47707.852,157943.906
BEL,2016,88276.307,16346.692,23315.359,110699.168,119767.836,95386.209,50499.099,159433.999
BEL,2017,92664.669,16203.781,24485.412,118161.544,125328.566,98637.071,52813.088,171745.423
BEL,2018,100808.939,17636.127,27579.312,126858.778,135163.013,105830.342,58587.231,184849.513
BEL,2019,98114.559,18009.276,27991.118,125074.672,133577.787,104613.483,59037.844,181172.854
BEL,2020,94875.485,19959.56,25615.339,123733.556,128408.787,109170.868,55116.057,179733.228
BEL,2021,105872.074,18945.702,32206.24,149425.066,141195.966,117802.801,64679.005,212126.976
BEL,2022,100503.572,18071.589,30344.891,145251.645,134616.078,111481.198,61235.365,215446.611
BGD,1995,10741.429,273.041,1509.248,1117.102,24074.016,1767.225,5552.111,3029.148
BGD,1996,11549.414,278.44,1653.405,1283.659,25839.864,1825.968,6032.004,3578.223
BGD,1997,11875.312,285.448,1810.506,1385.874,26564.448,1852.53,6439.151,3986.866
BGD,1998,11939.05,295.081,1925.3,1508.041,26929.419,1980.001,6927.127,4437.481
BGD,1999,12346.331,310.201,2129.972,1611.654,27598.003,2109.981,7481.914,4926.039
BGD,2000,12611.968,317.175,2303.03,1738.854,28230.757,2141.478,7895.183,5255.846
BGD,2001,12576.094,310.368,2325.349,1828.961,28109.57,2134.663,8011.416,5631.389
BGD,2002,12815.583,336.649,2395.018,1891.642,28397.645,2265.778,8194.276,5854.534
BGD,2003,13623.668,383.794,2682.336,2001.716,30055.791,2619.108,8995.966,6015.255
BGD,2004,14715.934,438.444,2897.865,2289.225,32286.63,2977.962,9624.446,6875.44
BGD,2005,15434.0,471.682,3076.756,2567.428,33581.701,3172.525,10052.144,7672.956
BGD,2006,17069.712,523.012,3735.324,2940.662,36828.832,3533.823,11820.697,8854.46
BGD,2007,19584.48,606.32,4641.282,3519.595,42100.403,4117.805,14463.13,10797.687
BGD,2008,22343.216,686.502,5306.565,3949.639,48098.277,4662.368,16628.557,12340.568
BGD,2009,25317.883,777.35,5939.329,4399.396,54573.213,5244.058,18759.867,13949.151
BGD,2010,28551.505,884.767,6645.165,4826.783,61695.366,5951.016,20870.442,15015.717
BGD,2011,30687.152,982.928,7432.818,5630.877,65806.138,6617.937,23199.17,17633.424
BGD,2012,31697.675,1041.238,8123.323,6119.995,67727.849,7061.213,24655.357,20154.935
BGD,2013,35173.657,1185.343,9325.985,6679.946,75496.792,8064.232,28274.734,22220.323
BGD,2014,41111.19,1457.877,10542.545,7804.416,88486.622,9772.665,32479.008,25372.269
BGD,2015,46211.688,1722.596,12682.267,8419.104,99636.101,11469.81,38612.375,26990.077
BGD,2016,53043.107,2174.112,14638.523,9298.235,112859.527,13883.365,43833.751,29028.829
BGD,2017,58618.491,2552.063,17504.618,9969.243,124840.145,16489.703,51941.54,30587.326
BGD,2018,64674.528,2758.394,19894.462,10665.904,138269.484,18116.871,58698.626,31756.236
BGD,2019,71697.38,3106.645,21966.145,12419.544,151914.648,20217.492,66028.962,36103.789
BGD,2020,85090.552,3215.142,26470.513,13369.815,184321.615,22182.443,82350.004,36578.981
BGD,2021,102145.559,3420.102,31806.341,13560.638,222331.21,23704.555,97676.613,36061.257
BGD,2022,109939.155,3627.402,33211.721,15667.309,237117.769,24850.335,103044.487,42838.906
BGR,1995,6927.356,1333.15,1141.718,3156.451,8525.418,2634.794,1872.708,4511.575
BGR,1996,4846.401,427.917,75.295,1825.877,6292.456,1477.872,171.492,3337.115
BGR,1997,2692.823,338.974,190.978,1598.852,5045.352,1191.224,527.409,3572.293
BGR,1998,3135.48,527.929,526.862,1983.937,5444.936,2474.92,1352.548,4124.594
BGR,1999,2879.158,324.913,365.373,1618.016,5244.151,2287.652,1141.37,3422.279
BGR,2000,2773.95,305.916,366.688,1745.079,5252.197,2190.568,1135.013,3040.375
BGR,2001,3072.727,372.346,467.853,1776.696,5704.758,2271.008,1403.26,3118.583
BGR,2002,3724.812,428.038,544.667,2103.834,6676.489,2675.464,1546.564,3702.227
BGR,2003,4627.535,624.858,729.149,2690.941,8219.878,3532.093,2007.64,4722.078
BGR,2004,5599.222,734.302,865.118,3704.877,9564.022,4113.451,2227.519,6530.495
BGR,2005,6190.344,721.014,1180.658,4168.107,10486.069,4365.191,3206.118,7371.401
BGR,2006,6858.037,939.432,1623.297,4919.498,11130.431,4799.515,4338.018,8751.947
BGR,2007,9565.947,1203.66,2241.159,6283.285,14380.271,5758.553,5912.272,11642.738
BGR,2008,11236.663,1373.655,2958.173,7682.911,16701.584,7106.469,7960.292,14037.612
BGR,2009,11646.136,1410.203,2979.665,7216.796,17235.504,7100.658,8090.452,12776.895
BGR,2010,11868.196,1494.509,2768.326,8019.202,16799.758,6973.841,6080.181,14392.658
BGR,2011,12744.992,1617.717,2885.436,9549.981,18331.427,7538.885,6194.803,18280.66
BGR,2012,11771.329,1429.62,2596.362,8945.963,17538.538,6994.676,5468.629,17234.931
BGR,2013,11819.244,1533.979,2460.699,9945.907,16589.612,7771.373,5223.246,18539.955
BGR,2014,11683.011,1565.062,2412.122,10316.335,17120.175,7917.746,5098.178,19371.06
BGR,2015,10285.613,1371.432,2132.925,9442.46,15122.617,6815.69,4671.354,17235.241
BGR,2016,10938.235,1514.835,2030.357,10374.545,15914.36,7038.532,4565.36,18942.846
BGR,2017,12059.494,1547.409,2278.071,11427.129,17108.567,7776.37,5110.195,20974.386
BGR,2018,14301.088,1745.174,2638.964,13641.952,19459.572,9212.278,5754.583,23122.651
BGR,2019,14500.678,2012.74,2934.625,14527.905,19451.458,9708.053,6115.928,24298.412
BGR,2020,14590.993,2352.738,2988.951,13233.595,20123.524,11451.972,6239.243,23178.143
BGR,2021,17215.663,2600.151,3687.398,17277.045,23940.692,13197.967,7088.505,29408.3
BGR,2022,16904.899,2518.035,3985.091,18734.433,24443.651,13691.325,7846.977,34307.871
BLR,1995,2141.319,605.951,490.707,1082.337,4680.004,2585.252,1937.762,3779.061
BLR,1996,2174.759,630.662,416.015,1093.437,4955.752,2675.952,1807.129,3651.549
BLR,1997,1937.287,540.944,429.531,1215.58,4390.865,2386.493,1738.766,4014.348
BLR,1998,2053.176,546.607,422.07,1360.707,4610.297,2516.987,1807.394,4524.155
BLR,1999,1651.857,419.663,346.866,1084.87,3675.854,1957.567,1430.474,3717.119
BLR,2000,1340.349,333.485,265.99,1020.73,2987.57,1621.313,1181.406,3300.902
BLR,2001,1542.884,455.852,279.361,1299.014,3375.678,2100.92,1250.732,4209.459
BLR,2002,1902.814,533.498,317.285,1523.399,4114.641,2448.091,1405.554,4796.479
BLR,2003,2236.497,661.106,416.121,1864.163,4666.773,2975.312,1753.524,5932.48
BLR,2004,2846.058,819.91,633.934,2322.587,6017.439,3702.044,2539.172,7982.04
BLR,2005,3834.736,1156.707,969.089,2958.644,7762.619,5092.675,3668.535,9791.371
BLR,2006,4861.663,1185.139,1412.993,3484.29,9852.191,5809.721,5116.02,11693.931
BLR,2007,5946.974,1308.698,1758.708,4253.732,12116.362,6805.878,6553.717,14085.878
BLR,2008,7854.146,1396.979,2615.105,5374.007,16636.267,8182.838,9445.286,18619.958
BLR,2009,7327.85,1038.305,2514.309,4125.446,15275.17,6728.492,8784.684,13172.476
BLR,2010,8066.433,1098.93,2844.847,5245.367,16707.471,7417.738,10059.911,16040.577
BLR,2011,7617.996,873.056,2587.166,7256.299,15270.85,6655.911,8720.362,24492.585
BLR,2012,7809.057,995.548,2426.018,7804.4,15321.738,7235.253,8811.574,26242.157
BLR,2013,9897.984,1135.119,3437.206,8473.432,20337.158,8738.447,12096.054,25394.353
BLR,2014,10766.638,1215.932,3246.018,8831.033,21960.712,9408.921,11966.006,26283.327
BLR,2015,7542.962,1004.711,1774.194,6706.704,15094.467,7012.846,7505.285,19343.264
BLR,2016,6325.856,856.101,1293.961,6252.531,12995.306,6171.939,5691.045,16363.696
BLR,2017,7250.172,1032.525,1630.125,7443.94,14700.417,7049.699,6330.12,19522.353
BLR,2018,7707.676,1138.596,1684.41,8460.866,15431.077,7749.933,6740.644,22338.376
BLR,2019,8323.135,1347.868,1836.214,8857.245,16786.695,8847.97,7650.295,22847.523
BLR,2020,8000.389,1311.968,1645.87,8488.965,15964.072,8504.238,6980.027,22388.211
BLR,2021,9149.226,1439.985,1624.68,9961.117,17866.694,9555.325,7304.342,26474.771
BLR,2022,10499.854,1653.428,1608.339,9860.145,20967.632,10337.894,7316.382,26562.606
BRA,1995,244458.432,43744.618,36915.583,22002.769,356217.712,157447.093,108048.207,43874.042
BRA,1996,295532.161,39808.214,39036.151,24672.659,414031.266,167463.112,114395.995,47634.367
BRA,1997,306146.769,44894.003,38196.667,25553.829,432642.679,174180.82,118149.407,51245.219
BRA,1998,296434.547,45986.869,36840.467,26293.594,416793.54,174474.521,116917.768,51678.676
BRA,1999,201677.714,30486.043,22527.035,23989.724,281354.837,118062.35,72717.29,47099.133
BRA,2000,215069.952,31524.651,27607.653,27637.97,304802.846,122490.56,82943.116,53495.695
BRA,2001,175284.441,26437.695,24185.108,27730.346,249710.831,104521.785,68635.199,53976.617
BRA,2002,155805.824,26726.887,19304.169,28796.657,220648.125,99293.71,57997.767,57010.408
BRA,2003,170146.997,26000.467,22171.642,33088.396,243701.444,105097.584,61711.885,67386.303
BRA,2004,194206.676,30373.265,27771.501,41628.014,281380.247,121894.828,77532.164,87371.941
BRA,2005,263313.258,42128.787,37512.944,52619.527,381022.199,166753.842,100304.401,108920.544
BRA,2006,327275.312,53185.218,50671.684,62447.621,473404.999,211249.301,129233.132,128189.491
BRA,2007,416293.567,65432.556,73208.013,73991.008,596213.969,262433.307,182862.048,149809.499
BRA,2008,478480.03,74412.681,94817.924,88574.029,709084.243,314025.819,228662.579,180529.783
BRA,2009,507344.303,72047.742,83734.614,78948.709,733611.356,327103.641,216367.603,148096.013
BRA,2010,645128.761,102069.472,125689.533,94317.071,932832.539,418254.929,331320.084,195088.747
BRA,2011,766657.465,115487.536,150844.92,116178.711,1102039.029,483896.159,390339.486,247796.544
BRA,2012,744004.571,110194.473,138305.482,117639.062,1048618.392,451636.864,357715.358,238382.35
BRA,2013,758373.473,109151.968,140522.777,118345.196,1058553.979,460181.736,357992.787,235354.253
BRA,2014,784691.72,111219.114,136381.737,114975.721,1085655.03,464002.007,343060.616,220706.459
BRA,2015,581185.479,82787.634,81911.311,102156.867,804384.204,350297.838,209454.141,185521.65
BRA,2016,592576.196,85628.512,73082.229,102372.708,825635.817,360370.963,184964.148,181395.02
BRA,2017,682446.154,92858.036,88119.956,115644.354,948602.225,411848.182,206377.1,209764.711
BRA,2018,620896.315,85029.624,81263.887,113330.898,865323.3,376460.6,187150.915,216244.196
BRA,2019,616512.966,83435.909,83484.789,107506.314,856995.191,371147.934,188214.168,202203.971
BRA,2020,457118.678,62419.288,63070.721,96627.312,650749.121,291022.631,146001.364,191477.456
BRA,2021,464324.386,64449.258,79372.438,108151.38,676067.645,295780.795,184208.215,252600.685
BRA,2022,556278.379,67393.934,90777.394,130925.913,821883.383,329522.65,204707.266,303269.699
BRN,1995,369.891,101.17,241.396,266.664,623.005,1131.939,1354.711,2200.771
BRN,1996,398.333,92.406,289.406,276.778,677.673,1160.597,1537.711,2364.693
BRN,1997,418.75,93.338,316.937,234.339,737.14,1182.25,1548.094,2343.989
BRN,1998,323.639,95.796,263.082,141.095,565.202,1027.374,1342.091,1591.01
BRN,1999,407.448,114.869,260.187,170.181,751.11,1181.649,1224.413,2063.525
BRN,2000,508.891,151.278,340.252,255.484,881.078,1475.916,1182.965,3344.867
BRN,2001,440.227,167.481,279.736,286.123,722.641,1483.099,1013.541,3189.01
BRN,2002,426.639,163.879,348.458,282.641,677.516,1495.233,1234.574,3273.486
BRN,2003,524.588,148.742,392.284,308.277,880.108,1538.643,1309.735,3775.825
BRN,2004,650.812,152.803,424.884,410.734,1088.34,1721.385,1607.605,4563.466
BRN,2005,751.242,106.968,549.654,553.056,1387.139,1790.792,1899.29,5791.111
BRN,2006,895.225,155.226,612.985,658.21,1574.559,2145.871,2216.901,7117.41
BRN,2007,937.044,260.896,630.828,657.202,1553.452,2724.616,2480.384,7166.771
BRN,2008,855.396,216.039,874.103,1002.868,1491.647,2541.686,2758.382,9733.51
BRN,2009,744.335,218.53,625.589,615.726,1213.502,2497.258,2088.474,6491.65
BRN,2010,667.603,256.092,658.753,1123.536,1204.18,2714.184,2064.215,8152.202
BRN,2011,868.357,286.608,1041.834,1417.135,1582.483,3075.561,3295.354,11117.237
BRN,2012,972.936,225.205,1149.473,1352.621,1501.939,3108.512,3425.076,11524.077
BRN,2013,913.394,230.037,1109.605,1295.275,1395.382,3151.207,3674.74,10430.25
BRN,2014,940.26,243.64,865.392,1310.579,1492.513,3194.13,2700.882,10175.797
BRN,2015,932.123,192.276,715.604,696.448,1724.501,2945.571,2694.886,5927.682
BRN,2016,872.535,162.394,746.108,584.488,1548.495,2753.086,2555.224,4805.609
BRN,2017,902.082,212.522,760.419,593.022,1611.822,2914.726,2647.863,5262.145
BRN,2018,1099.246,218.403,821.252,600.082,1871.887,3032.812,2875.158,6131.624
BRN,2019,1234.275,228.111,789.208,689.978,2045.184,2961.15,2628.086,6504.389
BRN,2020,1084.272,177.36,633.616,492.388,1877.37,2548.153,2715.022,5207.151
BRN,2021,1365.187,165.928,692.799,520.071,2305.223,2522.645,2531.686,7026.713
BRN,2022,1525.389,200.247,790.607,714.521,2514.608,2700.069,2765.415,9147.627
CAN,1995,139962.982,45074.028,24714.286,60663.365,231395.992,117311.689,60597.734,152651.419
CAN,1996,160911.051,26590.338,28539.696,67921.432,232625.27,123526.638,66656.859,162791.615
CAN,1997,166889.279,26939.8,31918.368,71726.807,234875.269,123006.07,77714.953,171431.034
CAN,1998,161246.932,27753.486,30607.923,74336.634,225170.132,118155.142,72280.962,171339.651
CAN,1999,170338.007,29075.294,31809.352,80963.273,237863.324,122634.428,75653.47,192294.771
CAN,2000,181982.845,31594.68,34392.242,90908.709,252464.614,133098.417,82841.766,223287.921
CAN,2001,184182.648,33329.001,35769.723,90128.747,256440.316,135916.085,83064.66,212598.846
CAN,2002,191541.774,35817.768,36104.461,90315.6,267871.0,143508.311,86621.136,205714.91
CAN,2003,228888.324,42049.116,45644.062,99310.287,321670.457,170365.984,107875.783,231955.673
CAN,2004,258861.284,46851.586,55626.037,114616.856,362846.181,190188.787,130577.0,270632.473
CAN,2005,293163.439,53332.977,68656.908,127543.836,411990.842,214480.319,159951.682,306421.594
CAN,2006,333256.733,60653.195,82300.201,141039.107,464937.638,243269.544,192665.323,329707.371
CAN,2007,375686.58,62885.793,88358.721,150341.785,522540.286,270954.685,221339.116,356685.444
CAN,2008,382037.873,73471.23,92287.7,158645.89,538430.959,296464.213,237271.038,385132.03
CAN,2009,372157.296,71854.884,78608.678,131448.887,516591.439,292178.751,197681.966,280428.563
CAN,2010,427597.35,82948.645,97164.632,149839.221,591296.082,339302.682,246582.325,336337.228
CAN,2011,459157.793,89675.138,110305.501,168200.3,637908.843,369761.463,279400.271,393347.448
CAN,2012,469289.524,91268.914,115037.824,176076.999,649283.765,374660.42,294446.959,393154.71
CAN,2013,474094.37,85058.369,118093.377,183212.01,656753.318,369104.623,302917.424,401050.692
CAN,2014,459679.439,81106.417,115998.664,185943.494,633639.38,353161.715,293260.474,410613.666
CAN,2015,408390.991,74049.71,96689.589,169663.58,555455.142,313342.217,239448.387,343760.32
CAN,2016,408095.68,74479.786,94097.103,168939.142,554155.432,311579.069,225521.475,331557.198
CAN,2017,435379.458,79005.509,103853.593,178701.972,594392.87,329790.772,248644.174,361569.359
CAN,2018,449757.848,78703.276,106399.209,194266.593,615876.578,342987.833,257532.404,391385.563
CAN,2019,458906.018,79841.531,108580.198,201495.046,627449.302,347343.27,257678.034,396882.12
CAN,2020,444333.329,81149.063,105494.54,185928.551,606960.925,358775.534,245724.947,342380.415
CAN,2021,510631.138,95800.708,131241.76,215022.208,702118.222,405991.363,320269.32,448590.056
CAN,2022,531016.589,98713.434,142362.626,254169.199,730660.281,421365.102,348297.272,521564.847
CHE,1995,85984.188,9033.513,28338.247,55539.673,139791.489,44075.035,66203.62,92265.475
CHE,1996,86068.579,9069.012,26452.86,55376.225,135901.727,42430.829,61362.377,90537.519
CHE,1997,72936.518,8187.872,22238.522,53508.164,114237.396,35519.854,49665.145,86332.026
CHE,1998,74860.055,8472.231,23830.44,55934.973,117185.172,35477.117,52273.049,88656.637
CHE,1999,71775.389,8256.817,23045.781,56280.298,112988.849,34476.177,49950.007,88471.188
CHE,2000,63632.242,7677.848,21530.509,58353.804,99483.5,31391.96,45847.846,90196.555
CHE,2001,66029.681,7349.159,21848.295,57779.062,104295.234,32614.938,47045.716,90862.723
CHE,2002,71094.815,8711.86,23153.322,60602.733,113646.29,36284.467,50047.266,97666.029
CHE,2003,84594.287,10451.046,26791.705,70799.017,134445.079,43208.104,58010.975,112961.108
CHE,2004,90765.805,11601.288,29673.517,84268.972,144298.045,47115.623,62220.973,134890.313
CHE,2005,93650.002,10964.769,31562.323,88842.552,148071.463,47943.477,66363.297,140350.648
CHE,2006,95930.267,11836.876,33672.075,98250.871,151145.67,47913.281,70702.123,155235.6
CHE,2007,101484.912,12742.377,36551.285,118082.606,159341.335,51446.168,75812.855,185557.125
CHE,2008,118598.666,14969.344,42256.179,134246.942,186490.35,61003.985,86163.628,212639.755
CHE,2009,124508.271,16813.35,41470.239,122366.39,198590.845,63243.657,84654.843,188174.157
CHE,2010,128569.7,18278.541,43549.8,141007.434,204212.864,66367.981,86863.475,219840.618
CHE,2011,155492.955,21280.326,54213.168,160809.433,248495.851,79950.168,110327.123,251971.196
CHE,2012,141352.004,20236.248,54825.118,162743.782,228050.593,76729.118,108302.581,250867.781
CHE,2013,140185.724,18769.699,55621.045,173762.4,224448.052,80877.128,106941.54,271035.717
CHE,2014,149608.627,18529.723,57461.097,175509.621,237403.211,85324.245,111461.738,268968.484
CHE,2015,143485.005,17193.524,53900.967,168433.784,228976.652,81800.083,104460.602,257078.362
CHE,2016,140032.54,17073.191,52590.26,170077.314,223198.666,80147.004,102113.85,261839.723
CHE,2017,141026.119,16955.947,53065.873,170892.135,224800.908,81296.991,104064.994,263761.542
CHE,2018,144183.276,17787.369,54210.405,185196.579,231604.194,82861.018,106333.783,283957.274
CHE,2019,143325.997,17119.877,56346.955,177753.902,233397.898,83255.653,110478.239,274212.439
CHE,2020,148732.405,17801.481,62697.478,169262.057,244471.049,90805.797,121054.638,265504.045
CHE,2021,152207.426,20248.031,63510.402,199628.149,251706.529,97229.849,123369.547,320139.496
CHE,2022,154841.24,20234.822,63536.125,219476.54,251180.207,93133.213,120094.417,341993.901
CHL,1995,18295.049,1284.687,4615.819,6366.049,28617.068,8006.393,12485.136,16874.809
CHL,1996,19974.95,1346.739,4554.433,6246.173,31042.103,8727.307,12815.815,16791.547
CHL,1997,21195.378,1636.642,5292.112,6662.348,33252.438,9713.291,14772.37,17981.803
CHL,1998,20317.349,1612.635,4960.396,6172.887,32276.439,9571.437,13581.234,16596.476
CHL,1999,18935.145,1589.154,3881.711,6557.503,30038.652,9516.576,10241.806,17139.662
CHL,2000,19425.833,1672.233,4263.255,7299.837,30588.0,9742.451,10258.511,18666.416
CHL,2001,17572.175,1548.567,3776.013,7127.216,27482.41,8907.432,9321.091,17750.52
CHL,2002,17186.86,1642.087,3757.192,7165.365,26846.992,8756.077,9195.423,17717.573
CHL,2003,18273.497,1959.019,4073.764,8712.838,28579.302,9127.121,9980.296,20780.351
CHL,2004,23504.103,2464.03,5112.584,12661.186,35961.833,11035.626,12366.383,29962.683
CHL,2005,28876.475,2940.939,6969.711,15138.348,43853.455,13072.906,16587.871,36699.237
CHL,2006,35671.569,3588.219,8903.127,21107.157,52425.927,15591.099,20434.124,51251.866
CHL,2007,39957.004,4251.891,9614.351,23627.905,58360.515,17602.259,22749.164,57574.89
CHL,2008,42240.144,4279.27,11266.653,20661.234,63479.684,18966.98,27717.646,51277.44
CHL,2009,40565.008,4738.546,9897.033,18110.802,62826.4,20893.131,24906.755,47517.392
CHL,2010,51994.689,5095.746,13001.108,23921.321,79132.981,25124.182,29730.851,63057.246
CHL,2011,60611.752,5856.631,15341.523,26706.54,91717.37,28294.823,36054.053,71137.161
CHL,2012,64551.025,6429.99,17807.337,26451.148,97403.305,30365.195,42996.695,70047.173
CHL,2013,68736.312,6934.913,17740.169,24841.329,104880.728,32723.167,42198.617,70062.011
CHL,2014,62753.502,6024.303,15716.387,24239.759,98049.144,30998.859,36926.677,67497.644
CHL,2015,60349.446,6201.382,15181.552,21897.131,94551.635,30108.69,36091.079,57336.354
CHL,2016,63411.549,6592.669,14472.4,22152.346,99052.192,32883.144,35733.346,56603.281
CHL,2017,69225.621,7307.73,15588.687,23379.05,107996.79,37384.028,38341.115,64838.886
CHL,2018,74510.824,7423.224,16852.536,25699.306,114364.872,40538.524,42246.58,68094.023
CHL,2019,69568.153,7820.522,16867.771,23452.421,106601.133,39713.687,42579.234,61750.79
CHL,2020,60556.278,7191.579,13603.756,20938.558,93280.202,37691.005,33752.611,64537.452
CHL,2021,75049.928,8355.372,18151.968,24196.821,114105.23,42875.158,43026.175,83157.158
CHL,2022,70210.061,7912.966,17260.977,24032.972,107868.16,39550.101,41916.378,80601.82
CHN,1995,92992.63,25355.318,51991.804,33991.631,280279.878,92914.677,216081.464,101590.494
CHN,1996,110705.456,28498.746,59179.655,39337.855,334786.694,107665.443,244950.514,117038.457
CHN,1997,121875.92,34868.789,66289.061,45149.612,362283.144,124973.488,263060.165,142065.891
CHN,1998,130897.732,41172.732,70641.365,48377.654,383382.797,143020.159,276320.15,147481.767
CHN,1999,139147.485,50264.598,70168.165,50635.887,402599.974,163739.97,279795.332,154090.83
CHN,2000,151099.061,59247.744,75233.011,61535.094,438422.391,184240.927,294913.34,185015.927
CHN,2001,178125.349,57642.591,88967.457,63131.484,478846.474,196579.635,346761.404,197349.573
CHN,2002,196235.439,60697.537,96138.882,74348.635,509316.897,211431.752,374564.172,235189.045
CHN,2003,208607.82,63422.346,116191.178,88751.131,535920.163,224695.714,434837.455,293051.395
CHN,2004,230916.028,65120.92,144048.156,116934.782,596277.293,251333.03,525030.694,382353.09
CHN,2005,267820.527,71781.371,165072.637,147889.988,664525.249,298559.103,603669.401,487461.775
CHN,2006,325136.573,89509.536,203140.601,189982.176,776951.001,368585.693,736177.11,597210.809
CHN,2007,422300.834,115588.159,281636.847,248460.776,966879.067,465070.982,975475.024,773659.587
CHN,2008,544502.699,148097.68,387428.285,306597.763,1237704.521,604360.093,1355317.964,963161.388
CHN,2009,642113.971,178533.879,509618.537,273280.475,1411945.312,701176.804,1711122.003,824793.37
CHN,2010,749840.521,213978.345,610806.135,338062.285,1608749.939,815060.139,2034120.413,1047362.204
CHN,2011,931044.607,300401.729,745816.015,423390.819,2013987.904,1037906.038,2501208.784,1281781.473
CHN,2012,1079354.284,359077.178,882372.704,455599.453,2275052.139,1211452.77,2856562.38,1377848.445
CHN,2013,1240156.198,408152.922,1061948.66,524867.893,2580873.052,1377980.868,3246473.234,1513362.284
CHN,2014,1393462.808,446686.014,1202166.787,608282.351,2825973.367,1511114.802,3533745.321,1681483.087
CHN,2015,1623925.732,468706.605,1329661.785,636043.296,3155354.931,1668153.233,3674646.715,1683911.173
CHN,2016,1734656.77,493509.257,1386291.049,612297.118,3344104.747,1726661.032,3724129.868,1545257.188
CHN,2017,1957271.512,538532.128,1526028.959,637882.527,3661911.073,1893879.542,4081437.635,1694455.872
CHN,2018,2232901.455,666245.171,1711975.251,696293.881,4141316.087,2159133.855,4641296.323,1848376.26
CHN,2019,2181503.081,637429.954,1642528.121,730206.094,4312005.39,2237723.405,4704717.589,1890120.904
CHN,2020,2184285.763,643601.361,1678702.938,715438.513,4391812.791,2351458.873,4811214.758,1965433.765
CHN,2021,2716984.811,744305.608,2071653.892,990076.844,5382820.261,2631450.337,5857032.696,2532250.235
CHN,2022,2662795.697,746391.046,2135999.686,1002999.96,5267963.416,2683637.562,5938049.371,2645267.395
CIV,1995,2265.915,392.746,378.498,938.022,4973.251,1625.058,838.381,2800.678
CIV,1996,2440.329,400.384,368.837,1108.601,5393.522,1686.93,819.25,3215.173
CIV,1997,2346.065,351.005,390.747,1155.535,5165.206,1557.988,852.024,3344.843
CIV,1998,2605.343,337.775,459.704,1197.789,5814.806,1543.564,989.007,3495.414
CIV,1999,2723.75,380.631,488.366,1106.23,5978.873,1678.483,1027.576,3413.386
CIV,2000,2399.177,330.762,309.523,955.97,5261.993,1468.396,696.635,2858.403
CIV,2001,2428.467,310.307,255.756,994.992,5270.295,1389.099,587.852,3029.439
CIV,2002,2557.145,314.595,235.163,1241.36,5508.03,1454.736,555.398,3678.101
CIV,2003,3163.393,465.779,344.238,1390.676,6804.723,2016.592,794.981,4199.188
CIV,2004,3345.034,487.669,296.78,1585.47,7031.637,2138.815,722.233,4823.352
CIV,2005,3538.71,477.091,381.926,1791.712,7532.719,2145.115,888.369,5360.683
CIV,2006,3727.614,462.34,330.224,1932.696,7958.545,2097.056,788.282,5767.312
CIV,2007,4363.141,520.021,460.643,1978.748,9422.928,2359.887,1082.671,5980.707
CIV,2008,5169.915,603.87,637.907,2419.497,11163.488,2718.076,1453.53,7351.164
CIV,2009,5158.773,589.724,528.656,2545.834,10932.87,2707.456,1237.145,7772.474
CIV,2010,5567.255,583.351,842.675,2625.048,11833.539,2823.985,1853.47,8192.466
CIV,2011,6624.579,529.365,614.254,2875.517,14049.45,2773.376,1447.735,8882.7
CIV,2012,6675.75,654.22,1525.821,2626.781,14243.937,3362.855,3100.822,8726.104
CIV,2013,7666.155,761.463,3113.582,2609.213,17053.821,4056.618,6083.736,9041.32
CIV,2014,8872.343,870.325,4177.09,2871.348,20114.364,4674.302,8303.627,9789.636
CIV,2015,9866.933,846.179,3516.595,2533.478,22432.091,4217.181,6894.889,8855.193
CIV,2016,10367.778,942.334,3811.402,2555.699,23919.688,4722.35,7550.553,8705.714
CIV,2017,12413.041,974.389,3381.573,3008.001,26130.501,5241.577,7155.355,10048.703
CIV,2018,14437.037,556.706,3844.089,3220.767,29424.699,6013.671,8436.199,10305.378
CIV,2019,14531.51,886.891,3842.212,3214.369,29426.732,6557.44,8635.143,10658.69
CIV,2020,15754.434,964.897,4138.297,2786.253,32300.786,7014.594,9096.934,9858.774
CIV,2021,17702.142,1053.858,4612.394,3493.754,35784.621,7734.565,10192.828,12387.765
CIV,2022,16569.363,1005.208,4808.862,3799.171,33376.15,7494.505,10707.446,12925.624
CMR,1995,2473.765,355.139,420.154,749.791,5424.301,1289.552,1438.67,2053.876
CMR,1996,2500.214,361.42,345.918,784.627,5440.112,1323.641,1310.63,2271.063
CMR,1997,2342.849,326.165,347.037,861.705,5188.622,1222.612,1285.853,2303.223
CMR,1998,2550.585,345.208,414.343,775.711,5618.698,1251.703,1423.938,2112.562
CMR,1999,2633.857,380.904,416.19,709.52,5891.527,1366.317,1504.846,1887.435
CMR,2000,2377.787,330.114,334.578,692.461,5248.802,1190.481,1252.115,1966.654
CMR,2001,2410.538,349.482,385.219,785.851,5274.682,1289.006,1320.327,2101.273
CMR,2002,2765.552,404.804,423.033,865.431,6158.726,1401.526,1506.58,2266.025
CMR,2003,3705.34,572.626,588.993,902.817,8201.274,1850.246,2025.597,2550.28
CMR,2004,4469.275,680.721,697.589,1307.981,9630.4,2164.054,2511.652,3236.349
CMR,2005,4738.956,698.708,761.208,1379.761,9888.895,2169.855,2585.492,3465.925
CMR,2006,5007.275,658.624,780.64,1578.31,10374.93,2120.296,2683.611,4095.981
CMR,2007,5723.188,759.299,937.683,1932.003,11535.451,2439.464,3023.181,5007.026
CMR,2008,6858.092,919.606,1192.286,1904.107,13724.256,2972.149,3506.158,5524.121
CMR,2009,7189.887,942.535,1207.493,1771.98,14578.434,3149.526,3605.891,4684.238
CMR,2010,7013.859,869.939,1107.632,1966.151,14339.43,3006.101,3527.284,4889.705
CMR,2011,7775.079,1091.43,1304.424,2270.506,15863.428,3693.707,3878.827,5394.289
CMR,2012,7505.577,1072.406,1220.882,2216.447,15332.013,3637.446,3619.604,5771.648
CMR,2013,8162.741,1157.979,1399.761,2537.03,17036.205,4086.959,4106.255,6393.418
CMR,2014,8823.46,1120.145,1644.525,2654.209,18370.185,4239.37,4548.951,6622.023
CMR,2015,7868.672,1094.043,1379.444,2154.245,16286.712,3799.508,3924.518,5555.551
CMR,2016,8210.712,1157.569,1562.909,2263.793,16898.131,4092.909,4597.77,5466.702
CMR,2017,8882.357,1151.103,1689.797,2441.626,18104.68,4228.246,4989.338,5642.211
CMR,2018,9872.205,1244.832,1833.992,2585.223,20276.507,4715.564,5565.629,6069.384
CMR,2019,10029.325,1293.553,1769.02,2468.297,20295.351,4689.459,5405.332,5970.664
CMR,2020,10587.153,1503.218,1687.515,2211.527,21729.649,5095.997,5544.559,5460.799
CMR,2021,11594.615,1549.165,1919.84,2828.488,23511.758,5489.138,6289.341,6631.21
CMR,2022,11110.902,1485.942,1588.113,3107.134,22528.612,5291.831,5660.499,7697.928
COL,1995,26965.355,2719.315,6513.381,2462.014,49326.591,11680.965,16215.874,9918.849
COL,1996,29148.241,2868.4,6562.975,2986.119,53331.467,13103.47,16436.092,11189.97
COL,1997,33097.15,3249.91,6835.624,3056.897,60740.301,14805.298,17486.797,11871.288
COL,1998,31955.644,3069.71,6116.451,2898.135,58872.766,14049.943,15612.156,11258.089
COL,1999,29280.659,2898.757,3855.56,3096.168,53479.761,12818.298,10156.706,12215.495
COL,2000,28004.502,3101.728,3599.696,4567.508,50791.524,12332.595,9512.299,13658.686
COL,2001,27700.441,3140.453,3796.558,4082.946,50830.586,12148.17,9887.157,12555.869
COL,2002,27661.465,3164.057,4163.549,3729.667,50554.468,12241.79,10784.754,11967.709
COL,2003,26731.867,3162.247,4323.699,3914.889,48367.06,11816.661,11271.015,12738.617
COL,2004,32445.337,3832.883,5636.051,5080.664,58459.902,14375.826,15418.585,16129.521
COL,2005,41387.612,4839.821,7340.088,6149.202,73969.597,18024.862,20412.23,20174.724
COL,2006,44998.461,5345.233,8279.647,7227.198,79974.654,19745.527,23525.037,23200.737
COL,2007,57700.49,6860.538,11077.845,8698.392,102539.027,25184.985,31371.481,27436.56
COL,2008,66768.671,7510.317,12632.595,10318.439,119225.996,28231.078,36539.799,35983.106
COL,2009,65734.323,7561.754,11848.937,9647.772,116721.455,28695.773,35264.835,31759.736
COL,2010,81567.627,9618.517,14461.713,10850.092,143315.682,35739.469,42775.404,39220.574
COL,2011,91464.245,10847.82,17140.256,12820.802,159928.586,40158.824,49994.225,54162.459
COL,2012,102981.36,12269.092,17700.049,13989.033,179108.142,45048.69,54503.963,58820.385
COL,2013,107707.097,13283.446,18560.556,15241.796,185174.83,48587.864,57714.814,58129.865
COL,2014,112227.388,13850.33,17718.015,15393.425,184948.679,50880.473,60809.123,50431.389
COL,2015,87551.604,10813.534,13721.092,13265.064,144173.847,40217.782,46273.244,35796.52
COL,2016,85895.8,9798.572,13488.095,12962.191,141944.648,38368.33,44926.189,32680.611
COL,2017,95817.505,11038.097,14272.241,14490.651,156489.535,43310.377,46536.431,36903.776
COL,2018,101303.637,12397.96,15336.721,15760.807,165816.065,48148.42,48313.023,41102.951
COL,2019,97464.393,12309.037,15080.401,15690.457,159768.559,47335.864,46039.719,39450.435
COL,2020,84935.034,10422.584,11535.574,11571.6,140698.735,43310.317,32931.315,28958.047
COL,2021,96872.851,10526.854,15034.636,15417.111,163609.567,46072.188,37956.626,40798.366
COL,2022,97592.735,9675.23,17715.036,20476.862,169885.925,42489.205,43353.618,54857.822
CRI,1995,2969.21,230.102,658.98,1421.206,4869.887,1356.356,1223.527,3148.36
CRI,1996,3033.18,220.726,594.897,1471.538,4942.293,1372.27,1059.946,3261.131
CRI,1997,3194.688,232.261,733.476,1598.581,5219.305,1422.117,1248.454,3619.593
CRI,1998,3251.101,244.326,877.394,1895.835,5323.275,1545.931,1496.469,4162.204
CRI,1999,3415.306,257.898,849.385,2055.252,5581.77,1700.077,1498.82,4204.596
CRI,2000,3592.907,280.327,890.809,2275.591,5734.359,1859.506,1571.71,4439.686
CRI,2001,3913.534,315.94,925.63,2381.032,6130.104,2066.54,1708.129,4525.902
CRI,2002,4187.56,335.119,944.867,2369.617,6529.435,2205.791,1722.954,4544.252
CRI,2003,4402.252,340.649,947.58,2538.341,6826.785,2266.632,1721.898,4873.249
CRI,2004,4663.193,356.137,990.995,2857.252,7249.92,2346.164,1874.717,5439.061
CRI,2005,5082.223,379.099,1047.147,3193.695,7838.958,2431.828,1968.375,5946.77
CRI,2006,5756.848,440.871,1290.663,3691.518,8735.792,2677.553,2424.887,6688.086
CRI,2007,6837.333,529.086,1686.046,4188.333,10366.891,3090.527,3218.714,7473.86
CRI,2008,8060.88,670.005,1999.942,4693.188,11985.641,3733.835,3888.217,8113.84
CRI,2009,8232.862,812.019,1822.761,4468.334,12479.042,4452.993,3674.426,7576.618
CRI,2010,10082.905,1042.386,2170.916,5459.116,15244.869,5777.777,4388.845,9141.894
CRI,2011,11669.26,1218.489,2495.58,6254.112,17365.619,6675.693,4891.262,10156.327
CRI,2012,13249.563,1319.899,2606.377,7108.258,19569.233,7351.637,5279.583,11087.322
CRI,2013,14326.402,1571.812,2925.201,7672.189,21141.485,8248.721,5672.16,11671.668
CRI,2014,14796.144,1624.195,2951.111,8133.087,21513.878,8340.599,5701.282,12262.592
CRI,2015,16244.448,1784.848,3263.935,8898.756,23488.293,9061.93,6279.552,13119.336
CRI,2016,16560.283,1825.929,3503.299,9585.689,24150.132,9333.295,6448.356,14233.79
CRI,2017,17524.526,1784.894,3681.785,10053.885,24950.79,9315.099,6526.18,15114.668
CRI,2018,17848.245,1827.781,4045.749,10610.382,25564.942,9464.993,6939.974,15917.947
CRI,2019,18392.635,1956.902,3781.032,11340.276,26367.931,10071.393,6418.031,16836.102
CRI,2020,17829.84,1843.252,3618.28,10102.333,25850.712,10374.078,6262.353,15505.34
CRI,2021,17655.931,1801.625,4075.478,11356.614,25414.511,9880.092,6858.208,17644.758
CRI,2022,18496.147,1881.65,4081.73,13367.578,26661.878,9652.451,6876.328,20588.352
CYP,1995,1810.508,106.874,326.719,2786.896,2993.206,1255.739,1224.508,3591.789
CYP,1996,1856.33,119.996,293.277,2808.894,3098.89,1305.712,1167.719,3612.061
CYP,1997,1775.503,142.253,278.678,2735.243,2887.151,1367.063,1103.027,3439.058
CYP,1998,1961.184,188.526,239.509,2992.77,3187.572,1566.989,972.875,3782.007
CYP,1999,1997.723,202.806,269.185,3145.932,3190.145,1571.061,1057.458,3897.172
CYP,2000,1799.28,145.576,229.939,3118.072,2903.178,1371.25,919.1,3884.09
CYP,2001,1909.255,145.235,227.504,3226.553,3062.784,1476.01,876.052,3997.609
CYP,2002,2112.593,159.722,272.102,3315.877,3407.437,1684.168,1046.749,4120.478
CYP,2003,2684.22,215.251,350.841,3855.693,4372.998,2368.975,1387.464,4761.104
CYP,2004,3135.481,234.933,443.698,4605.648,5165.175,2648.808,1737.441,5673.864
CYP,2005,3498.76,252.644,524.192,4826.751,5624.737,2854.492,2001.827,5850.9
CYP,2006,3831.654,302.698,656.955,5249.298,5960.259,3144.44,2466.051,6202.414
CYP,2007,4592.096,353.24,733.875,6143.446,7110.441,3562.653,2865.641,7223.052
CYP,2008,6161.823,395.564,950.632,6208.789,8962.22,4226.443,3898.745,7057.484
CYP,2009,5953.751,487.554,875.453,5986.17,8476.766,4440.08,3096.556,6886.818
CYP,2010,6265.636,489.029,892.622,5984.246,8712.342,4222.459,2874.872,6940.802
CYP,2011,6970.82,554.805,821.352,6869.045,9492.071,4615.984,2537.264,7921.623
CYP,2012,6332.781,486.707,656.92,6450.128,8605.982,4230.0,1969.992,7413.285
CYP,2013,5729.452,433.031,506.824,6911.754,7941.337,3944.485,1535.145,7879.342
CYP,2014,5340.504,393.326,489.864,7112.705,7403.26,3480.848,1371.506,8100.881
CYP,2015,4695.518,349.735,422.218,6082.036,6571.128,2804.757,1183.402,6878.688
CYP,2016,4760.688,352.79,624.81,6449.787,6708.73,2787.179,1643.821,7288.579
CYP,2017,4904.724,351.594,760.881,7220.532,6895.639,2941.192,2033.401,8170.907
CYP,2018,5544.688,400.755,825.743,7877.504,7804.868,3199.256,2325.267,8981.206
CYP,2019,5513.223,448.645,790.834,7966.481,7694.968,3501.347,2454.627,9106.598
CYP,2020,4959.639,423.694,715.443,7892.586,7008.652,4052.156,2367.769,8823.803
CYP,2021,5578.645,542.368,864.008,9566.71,7352.756,4491.619,2374.939,10798.024
CYP,2022,5770.855,506.711,909.832,9930.44,7258.394,4239.885,2290.466,11084.92
CZE,1995,8846.246,2111.29,3878.287,8248.205,16205.1,10468.356,11233.259,16763.763
CZE,1996,9887.574,2200.759,4597.041,8660.682,18166.104,11488.212,13618.832,17914.943
CZE,1997,9902.991,2261.517,3865.786,8282.328,17401.022,10799.052,11424.303,17081.104
CZE,1998,10849.473,2411.762,4132.188,9559.428,18918.392,11183.874,11685.854,19219.46
CZE,1999,10754.801,2415.793,3944.37,9746.179,18318.864,11171.114,10680.627,19066.487
CZE,2000,10053.428,2221.847,3678.755,9967.771,16848.856,10279.421,9773.469,19456.026
CZE,2001,11190.606,2355.091,4105.6,10592.376,18690.7,11256.43,10756.183,21269.001
CZE,2002,14204.516,3276.089,5384.323,11734.927,23304.673,14890.349,13443.244,23587.068
CZE,2003,17554.021,4478.004,6757.024,14051.626,28165.233,18904.481,16341.966,28173.813
CZE,2004,19544.439,4833.506,7681.323,17482.905,31287.982,21118.242,18100.806,38126.413
CZE,2005,22117.346,5455.249,8782.866,20127.351,34581.196,23941.524,20333.228,45287.594
CZE,2006,24390.161,6047.394,10426.288,23640.457,38225.127,26728.708,23513.732,53700.505
CZE,2007,29088.406,7087.511,13785.157,29031.347,45225.113,31103.951,30273.309,65800.544
CZE,2008,38163.764,8794.053,17523.769,35728.666,59203.355,38730.267,37806.89,79313.432
CZE,2009,34701.373,8655.833,14328.346,29308.204,54028.987,36762.056,30847.398,66201.723
CZE,2010,35999.686,8538.738,13497.082,31414.711,54015.213,36264.568,29709.447,69391.912
CZE,2011,38120.814,8792.119,14315.701,35123.627,57333.884,37856.531,31509.506,80830.751
CZE,2012,33777.279,7334.844,12346.56,33962.611,50682.51,33776.147,26263.03,77304.25
CZE,2013,34015.897,7597.754,11834.142,34679.602,51280.196,34575.036,25402.685,78730.187
CZE,2014,32764.32,7184.528,11553.53,35134.663,49374.236,33452.74,24861.752,81931.753
CZE,2015,28497.421,6409.182,11160.241,31817.482,42633.226,29679.565,23818.66,73418.099
CZE,2016,30232.731,6896.272,11286.657,33776.705,45004.282,31223.874,23573.75,76980.326
CZE,2017,34021.84,7569.949,13149.771,38445.839,50049.445,34687.49,26733.939,85261.596
CZE,2018,39880.109,9050.535,16255.708,43123.607,57645.752,41273.122,32016.584,93760.709
CZE,2019,41192.996,9232.414,17364.04,43185.166,59158.284,42473.328,33688.04,93153.603
CZE,2020,40910.232,10068.396,16677.899,41349.24,58191.161,46585.035,32420.347,86885.118
CZE,2021,47057.247,10777.334,21068.385,49342.119,64837.498,51747.418,40086.274,99596.682
CZE,2022,47360.569,10246.872,22467.944,51565.842,65961.623,49606.618,43133.357,105038.62
DEU,1995,646207.587,110202.646,183415.297,201070.047,964088.568,497390.109,453103.134,427961.637
DEU,1996,648383.238,97167.759,168653.92,201306.644,953752.838,478453.466,411303.977,420205.512
DEU,1997,553586.354,87810.363,152294.891,204784.207,817195.976,419503.247,358768.826,411119.959
DEU,1998,555856.22,87919.342,159083.688,216084.866,816638.447,417419.411,365592.551,429659.557
DEU,1999,544781.387,89292.99,155387.977,214555.928,795231.528,410579.479,350352.881,422523.063
DEU,2000,474651.157,74115.829,133852.34,210254.329,684145.441,356924.709,302336.403,413114.434
DEU,2001,482747.843,75265.347,129523.802,219947.18,692555.295,354914.319,285273.607,424990.071
DEU,2002,522507.023,82546.205,131415.083,245519.081,743126.14,386352.624,284986.33,464506.204
DEU,2003,632677.215,100290.698,155423.376,294576.111,896523.41,467801.404,335627.048,558435.731
DEU,2004,704745.306,107788.112,166148.052,355383.572,1004265.353,512389.953,359736.123,673206.922
DEU,2005,710168.529,105450.824,166268.077,374777.044,1005016.717,511525.913,353851.921,704457.809
DEU,2006,725292.222,106363.002,179212.469,412040.278,1026699.097,521212.105,381279.091,779104.296
DEU,2007,793620.08,120199.867,213739.262,488714.302,1122900.759,578896.013,450591.672,928241.095
DEU,2008,868744.005,144408.736,237887.638,519296.381,1227700.788,649774.975,494356.531,995562.986
DEU,2009,844000.559,144811.612,202156.037,450180.101,1194429.752,643851.232,405389.475,814724.72
DEU,2010,783592.69,138337.68,194111.581,460168.94,1117342.681,630411.161,411826.626,897153.939
DEU,2011,840152.238,148892.672,222880.106,516359.588,1185666.711,677326.76,480852.318,1022054.899
DEU,2012,790268.714,139332.697,189866.477,491124.885,1123714.612,642635.193,414829.504,986878.501
DEU,2013,840643.416,152722.367,207036.744,523043.308,1183956.768,691539.973,450993.305,1030864.936
DEU,2014,863622.649,159825.668,217996.102,552232.586,1218158.428,718549.0,476424.483,1088004.509
DEU,2015,739284.902,140914.945,181621.049,495275.554,1042676.819,618623.809,389601.718,969205.198
DEU,2016,758233.718,147555.608,189521.683,502782.628,1079594.705,643112.27,411518.756,989946.558
DEU,2017,790583.091,153853.92,207947.383,546154.502,1126680.634,682059.826,455485.703,1061651.088
DEU,2018,844849.194,164562.635,234853.835,592751.495,1205151.457,729524.107,510847.048,1136010.391
DEU,2019,813605.675,161450.085,229473.938,585294.095,1172077.144,724194.705,498929.704,1109380.257
DEU,2020,803631.316,176895.388,241320.919,563376.237,1171638.786,789207.622,520729.679,1043625.667
DEU,2021,858909.551,200351.307,263836.855,651866.192,1245464.562,862237.833,571553.002,1195846.44
DEU,2022,776387.155,189858.181,249899.528,658533.21,1129870.144,814986.824,552749.443,1193201.261
DNK,1995,36844.957,8487.977,10154.139,22695.865,54354.677,42173.668,20185.637,43460.267
DNK,1996,36358.753,8454.407,9865.5,23498.664,54012.859,42781.442,20146.325,44563.412
DNK,1997,32864.595,7557.605,10346.315,21401.879,48879.034,38819.549,20137.73,41161.117
DNK,1998,33459.912,7864.047,10463.63,21193.121,49132.933,40305.029,21007.72,40360.707
DNK,1999,32590.032,7959.867,9588.175,23333.729,47918.606,40719.779,19676.032,43512.583
DNK,2000,29157.407,6729.343,8963.458,23216.984,42105.63,36343.975,18750.044,44219.824
DNK,2001,29158.941,7027.058,9230.758,23476.266,42029.498,37092.115,18559.001,44232.009
DNK,2002,31511.225,7719.363,9871.596,26169.713,45003.975,40833.998,19605.343,48028.475
DNK,2003,40056.886,9617.776,12262.129,31349.144,56522.228,50476.804,24111.895,56485.486
DNK,2004,46234.159,10945.681,14403.271,35864.379,65093.953,57363.416,28250.092,64834.528
DNK,2005,49727.178,11365.034,13647.603,38945.691,66087.355,58042.431,30168.038,70427.205
DNK,2006,51772.782,11684.842,15115.225,41957.47,68688.182,60977.341,34161.709,76414.779
DNK,2007,58571.601,13551.147,17657.15,48154.154,76987.765,68795.704,39513.711,85663.167
DNK,2008,64660.079,15031.689,18763.651,55592.632,84006.728,77485.204,43152.32,98498.875
DNK,2009,63952.965,15965.116,15232.911,48364.539,82360.04,79289.01,33475.2,81860.197
DNK,2010,62492.316,15582.102,14612.639,52427.367,80514.041,78093.695,30834.498,88429.409
DNK,2011,67935.359,16234.131,15303.064,55510.072,86155.676,80940.133,33436.682,96326.476
DNK,2012,63775.94,15064.518,14339.17,53479.454,81249.667,76243.959,31957.021,93002.238
DNK,2013,67534.633,15757.106,15660.766,58440.971,85301.781,78745.696,34365.984,98840.676
DNK,2014,69519.377,15713.498,16531.393,61909.654,87661.857,80220.543,35871.917,102525.763
DNK,2015,59967.939,13292.267,14211.145,54227.751,75217.71,68037.505,31600.428,87799.514
DNK,2016,61761.743,13687.559,16161.957,54379.618,77612.184,69053.579,36183.696,88869.809
DNK,2017,65107.296,13983.731,17006.916,59276.4,81667.343,71411.568,38827.331,96888.888
DNK,2018,69809.743,14684.978,18505.757,63752.796,87289.526,76161.83,41566.942,104607.003
DNK,2019,67629.801,13935.902,17190.678,62772.796,84810.757,73363.51,39007.837,104428.067
DNK,2020,68443.131,15040.394,19484.424,65142.149,86820.599,76886.228,40814.604,103622.078
DNK,2021,75480.935,16544.058,23674.622,82993.973,95441.808,84700.945,48226.341,127677.673
DNK,2022,67095.546,13271.757,21473.685,100036.144,85928.944,74925.423,44363.014,149184.368
EGY,1995,15322.5,1067.731,1924.492,6908.185,34475.01,6303.444,7168.406,11777.337
EGY,1996,17629.581,1286.213,2459.265,7406.472,39277.472,7497.777,8774.884,12504.941
EGY,1997,21086.806,1541.82,2351.551,6988.7,46264.864,8577.943,8846.587,12119.646
EGY,1998,22572.106,1689.362,2935.554,6939.843,49528.531,9362.702,10436.676,11734.005
EGY,1999,24886.876,1866.212,2829.425,7468.611,54573.025,10130.693,10576.085,12826.16
EGY,2000,26718.746,1967.516,2703.092,7869.759,57813.025,10566.882,10473.181,14491.627
EGY,2001,24416.372,2010.379,2367.322,7585.606,52579.088,10303.291,9377.84,14197.957
EGY,2002,22446.216,2103.571,2244.663,8009.858,48472.406,10240.215,8947.528,14968.09
EGY,2003,17668.23,1934.926,1858.874,8489.645,38349.07,8994.235,7499.119,16087.1
EGY,2004,18904.185,1897.274,1547.011,10920.836,41087.494,9451.243,6995.212,21094.52
EGY,2005,22984.204,2254.882,2135.114,11981.85,48497.555,11042.905,8834.162,24741.418
EGY,2006,29369.446,2422.635,2911.94,13123.815,60964.28,12715.892,11272.119,28267.037
EGY,2007,34772.824,2632.623,3831.013,17515.379,72444.737,14617.688,14238.125,37199.213
EGY,2008,43225.819,3134.506,4822.7,21756.948,89980.963,18036.412,18110.14,45580.832
EGY,2009,52759.395,3694.637,6143.084,18899.318,111576.978,21670.731,21767.856,38391.532
EGY,2010,61253.436,4070.497,8602.823,21166.581,128467.413,24991.398,26418.464,42060.061
EGY,2011,76760.008,3959.229,6766.956,20038.4,158018.432,27438.918,26701.704,41313.256
EGY,2012,93938.673,5715.906,7701.106,20921.689,195838.487,33970.413,29185.875,41533.109
EGY,2013,96860.457,5108.446,6328.737,21097.969,199474.512,32968.625,27166.702,42561.669
EGY,2014,108664.892,7271.065,6012.129,22985.085,221689.396,39343.47,30307.419,42544.683
EGY,2015,111353.992,7567.781,7866.004,19289.568,226821.566,39509.822,34110.726,33806.119
EGY,2016,99493.524,6381.894,7228.905,15471.273,208739.469,33424.267,30358.901,30078.877
EGY,2017,79401.208,4015.704,5629.949,20776.166,158867.868,21584.015,20200.294,36564.633
EGY,2018,89908.404,3693.224,8118.274,24397.2,185346.49,23618.257,29469.246,45014.582
EGY,2019,110000.285,4286.681,11868.222,25860.389,225345.858,27839.465,41365.435,47100.293
EGY,2020,134669.795,5290.094,10023.14,18059.74,276898.226,33434.644,37215.906,35740.59
EGY,2021,149108.459,5770.386,12441.946,25260.566,305617.567,37200.89,44964.967,51469.102
EGY,2022,126411.053,4952.204,13423.283,25849.85,255798.075,32398.849,46648.788,54350.213
ESP,1995,173321.386,21350.174,29231.488,53050.737,267493.545,106105.414,95739.024,99695.0
ESP,1996,176883.227,21630.358,30570.682,57554.663,276507.915,109777.814,97808.862,109528.772
ESP,1997,159153.893,18792.583,27743.212,57426.727,247182.424,96901.555,88352.84,110193.007
ESP,1998,164111.974,19327.116,30179.902,61972.636,252049.06,100402.959,95558.079,117485.953
ESP,1999,166350.342,19809.514,32393.584,63832.483,253367.904,101663.135,102511.924,119485.885
ESP,2000,158107.294,17959.025,29330.277,61900.473,235161.24,94033.74,98633.681,116162.963
ESP,2001,166481.421,19161.868,32013.721,66285.72,246384.498,97790.76,106427.197,121807.376
ESP,2002,190338.428,22330.878,37852.549,73180.222,277729.985,110750.367,125181.617,132412.857
ESP,2003,242356.32,28959.431,51003.911,90523.8,352348.931,142841.428,165230.708,162930.831
ESP,2004,288879.641,34880.407,61051.962,103368.917,413250.105,170534.428,196806.901,183901.648
ESP,2005,309472.411,38315.239,67570.038,109281.833,439215.725,184643.877,220223.302,191516.313
ESP,2006,336267.329,41672.449,77722.433,120976.539,471123.798,200250.625,246347.406,208886.178
ESP,2007,398808.225,51319.607,94414.321,145554.354,554130.726,239445.191,286813.856,247858.186
ESP,2008,457240.272,60740.793,104186.271,163840.894,628236.058,284269.711,311613.781,279820.072
ESP,2009,441234.778,63280.774,86221.697,151182.444,602182.502,288378.173,256008.83,250974.358
ESP,2010,415010.059,61772.828,75501.034,151354.65,565582.351,271008.683,213896.687,256014.467
ESP,2011,433561.141,65259.184,75111.564,177942.009,585936.366,282225.396,199228.994,297068.649
ESP,2012,397005.581,58226.422,63992.906,168042.851,534721.026,244933.412,160640.661,278144.866
ESP,2013,401942.364,58448.024,61072.34,178708.586,541183.405,250662.799,147540.306,299470.926
ESP,2014,405819.899,58657.149,62968.989,184104.528,543907.518,249079.182,151542.212,304801.672
ESP,2015,346914.467,50954.541,56097.617,163813.868,464272.139,214951.368,135464.768,271486.689
ESP,2016,357446.704,49470.306,59042.792,172431.969,478862.602,217639.707,137043.376,285829.989
ESP,2017,372941.337,52254.461,68099.386,187425.684,501503.997,225465.811,152553.914,310947.614
ESP,2018,406018.999,55627.069,75976.813,202641.367,541722.342,243519.619,170493.97,330825.957
ESP,2019,391244.196,56055.389,77304.217,201087.226,522012.93,242744.254,176691.93,323125.217
ESP,2020,355380.254,59301.917,71557.683,155940.422,481889.704,260328.545,160801.116,263233.931
ESP,2021,392440.893,64060.95,81594.098,191216.07,527925.995,275778.813,180153.448,324852.893
ESP,2022,369106.871,61230.375,73344.642,230172.743,497711.689,261365.279,160162.345,370488.216
EST,1995,659.435,143.756,129.231,684.265,1020.705,756.853,356.141,1333.23
EST,1996,861.88,170.544,177.547,821.766,1337.97,863.515,467.295,1542.65
EST,1997,945.256,169.604,193.91,968.804,1390.808,832.346,507.967,1792.955
EST,1998,1015.991,204.459,250.718,1117.823,1506.709,921.291,640.357,1987.076
EST,1999,1092.569,242.314,240.324,1205.101,1563.021,1022.418,577.655,2025.164
EST,2000,1074.845,214.164,295.881,1105.713,1631.296,936.773,714.172,1801.02
EST,2001,1184.58,229.918,346.012,1218.556,1794.372,988.72,822.938,1978.807
EST,2002,1378.441,275.77,454.018,1388.174,2072.686,1151.28,1047.37,2290.145
EST,2003,1831.932,363.551,625.257,1845.111,2761.133,1523.151,1495.795,3036.254
EST,2004,2233.193,418.826,746.08,2343.952,3318.335,1814.238,1835.514,3795.507
EST,2005,2520.243,471.671,823.223,2823.335,3686.662,2031.718,2183.868,4597.312
EST,2006,3028.304,535.533,1139.484,3259.579,4306.647,2293.97,3030.528,5350.029
EST,2007,3867.665,681.208,1484.445,4254.134,5402.703,3048.965,4078.821,7191.979
EST,2008,4207.606,800.054,1371.26,4964.969,5774.035,3837.434,3785.246,8293.388
EST,2009,3437.267,721.308,834.457,4124.28,4811.614,3489.852,2159.355,6586.205
EST,2010,3161.049,688.578,803.302,4457.203,4414.201,3256.882,1914.144,7507.243
EST,2011,3384.833,770.504,1056.139,5468.581,4720.646,3595.889,2610.417,9430.115
EST,2012,3437.113,767.076,1129.678,5529.44,4696.074,3463.77,2806.298,9149.368
EST,2013,3780.135,887.493,1129.081,6108.417,5179.662,3891.412,2835.949,10097.622
EST,2014,4016.176,963.199,1203.719,6458.827,5553.937,4145.825,2900.541,10625.289
EST,2015,3551.685,891.987,1066.858,5404.45,4840.998,3767.337,2472.67,8768.863
EST,2016,3743.319,942.724,1141.876,5676.638,5029.191,3972.62,2670.123,9087.412
EST,2017,4162.076,1065.075,1386.083,6374.69,5606.312,4390.195,3132.095,10229.059
EST,2018,4808.14,1184.77,1647.021,7252.747,6424.541,4951.081,3763.702,11501.141
EST,2019,4928.418,1239.275,1619.723,7457.205,6503.53,5099.433,3654.661,11744.151
EST,2020,5226.061,1252.216,1993.394,7040.976,6823.984,5489.351,4065.558,11173.971
EST,2021,5700.861,1426.278,2129.025,8936.47,7537.439,6142.019,4528.864,14412.039
EST,2022,5697.309,1419.552,2074.225,9411.508,7692.353,6084.398,4459.958,15267.246
FIN,1995,25182.91,5066.248,5123.3,13488.015,40718.397,27826.764,14681.543,34339.443
FIN,1996,24943.095,5058.022,5006.774,13705.087,39747.699,27575.237,14385.941,33740.366
FIN,1997,23312.298,4751.517,5342.383,13489.903,36569.655,25383.821,15010.074,33135.787
FIN,1998,24333.667,4901.294,5941.869,14190.984,37921.527,26021.188,17062.659,35553.811
FIN,1999,24921.886,5112.118,5759.396,14635.729,38666.218,25905.972,17234.444,35880.273
FIN,2000,22501.544,4869.182,5556.579,13608.652,34411.863,23571.805,16634.27,35642.682
FIN,2001,24071.861,5473.15,6127.913,13876.193,36481.722,24659.526,17315.085,35558.362
FIN,2002,26482.836,6222.443,6347.176,15014.269,39905.632,27498.506,17602.259,38124.189
FIN,2003,32803.743,7811.101,7743.243,17520.476,49475.496,34328.332,21525.973,44461.811
FIN,2004,37813.197,9069.77,9060.525,21016.479,56430.797,39551.319,25122.718,51839.15
FIN,2005,38291.622,9061.421,9710.934,22364.786,56862.904,41023.364,27495.214,53670.319
FIN,2006,40265.811,9625.368,9731.714,23015.581,59662.196,43003.804,28689.817,57937.906
FIN,2007,46456.205,11308.268,12020.884,28378.312,68737.979,49778.773,35612.975,70825.978
FIN,2008,53041.08,12346.829,12180.065,34845.783,76362.025,56865.073,37802.889,80383.255
FIN,2009,52327.772,12778.637,9944.403,28642.907,75514.499,56697.651,29760.515,59875.555
FIN,2010,50715.688,12486.493,9486.516,27985.609,72910.476,55150.849,29288.355,60952.393
FIN,2011,55922.601,13531.104,11475.629,31626.347,78947.029,59765.843,34344.468,65780.138
FIN,2012,53285.013,12953.124,10694.652,30871.968,74544.122,57327.764,31226.118,60022.656
FIN,2013,55761.635,14044.979,10661.204,32106.414,78380.412,60989.969,31919.032,62442.656
FIN,2014,57865.353,14446.411,11337.686,31519.005,81411.762,61936.024,32485.349,61186.4
FIN,2015,49690.897,12136.247,9810.246,27257.678,69889.913,52112.102,27886.254,52706.484
FIN,2016,51047.467,12319.392,10603.396,27485.706,71763.046,51962.091,30723.089,52978.716
FIN,2017,53341.279,12842.746,11137.582,31086.509,74629.059,52800.525,33357.254,60301.18
FIN,2018,57204.459,13754.27,12617.832,33604.455,79544.662,56589.827,37406.262,64196.118
FIN,2019,55006.402,13486.131,11329.45,34416.079,77255.066,55471.495,34476.914,64852.378
FIN,2020,56735.074,14070.169,11986.384,31716.724,79859.033,58633.774,36467.242,60507.098
FIN,2021,60937.443,15125.414,12729.462,36112.641,85646.61,63733.301,37819.694,69699.718
FIN,2022,55800.861,13289.62,13112.71,35753.234,78758.145,57988.291,37179.98,71539.462
FRA,1995,408420.578,81144.686,103410.532,145663.843,585344.869,360641.477,217179.196,270145.587
FRA,1996,407468.218,83584.763,102513.733,148959.271,584289.993,367477.676,206412.243,274077.08
FRA,1997,365444.368,69836.775,92548.251,147715.137,513965.531,329209.2,182801.726,270979.787
FRA,1998,370563.371,72815.137,104205.04,158201.663,525943.216,331642.432,198660.173,285888.487
FRA,1999,368956.991,69970.246,110007.856,157092.048,517198.03,329308.864,205737.824,281493.186
FRA,2000,336085.924,65126.104,104176.358,152036.444,466307.485,295436.216,194346.269,268920.439
FRA,2001,345082.668,64535.783,105061.394,157207.563,475603.578,295964.61,195115.928,272872.391
FRA,2002,379277.346,74407.512,111219.987,170881.651,521636.796,330841.135,207693.625,292205.406
FRA,2003,474998.234,94241.396,137723.003,204461.014,648017.364,413054.43,256795.594,344070.602
FRA,2004,545144.712,107705.264,162205.956,236792.23,739650.507,470144.033,302093.179,394635.602
FRA,2005,565234.853,111809.542,171537.771,247708.887,759290.961,486223.841,319089.129,408643.711
FRA,2006,597930.828,116887.659,185775.591,266864.61,790886.797,505399.771,346617.487,434468.623
FRA,2007,686909.853,131184.207,218975.514,307400.188,903928.807,573136.51,413168.19,497878.216
FRA,2008,768432.568,144759.951,244081.228,341478.324,993088.838,634621.915,460572.137,548527.234
FRA,2009,731729.248,145062.575,205641.825,295491.931,951663.352,626742.463,393368.094,469094.038
FRA,2010,698442.608,142885.747,206938.496,302566.161,911116.211,608448.082,385280.11,478585.042
FRA,2011,735121.589,149784.384,229657.124,336927.423,960858.966,650933.338,427159.992,534213.025
FRA,2012,681725.602,139873.244,212221.964,325609.635,892068.87,611576.3,391861.727,513925.028
FRA,2013,710315.438,147311.004,215429.165,347169.138,930343.272,644113.969,402760.233,546033.164
FRA,2014,713772.233,147587.749,220126.012,361120.184,936103.576,651414.267,407562.191,565266.01
FRA,2015,606539.57,123777.323,184929.059,320652.341,794656.942,547998.922,338087.598,502173.207
FRA,2016,618792.026,125634.025,190463.674,326209.119,810037.166,554715.252,342306.484,503194.212
FRA,2017,640037.15,130954.164,206308.287,342267.339,835798.613,578856.106,368108.639,528726.185
FRA,2018,684060.738,137622.946,224924.733,374933.588,891724.988,613176.865,399199.325,578007.129
FRA,2019,678346.715,130232.67,224407.264,364346.762,879195.356,591230.009,397480.82,560523.554
FRA,2020,671593.055,135512.529,222466.115,319155.057,867679.008,619529.177,384473.937,491285.725
FRA,2021,707802.697,147204.97,256238.581,394939.495,918600.798,675009.567,437624.977,591850.993
FRA,2022,644881.07,135863.948,249887.556,409700.391,838650.315,611463.372,418518.86,614452.135
GBR,1995,430043.17,43897.654,68184.876,138611.399,591218.679,222503.44,155677.072,249667.498
GBR,1996,458485.302,42869.994,74643.469,150812.472,623890.589,230627.989,166477.86,268750.155
GBR,1997,519193.194,52470.805,75411.701,164267.415,700781.378,247667.073,172563.422,289967.122
GBR,1998,554568.019,56332.074,83619.951,172282.152,745578.73,261556.647,189977.968,292877.131
GBR,1999,565494.09,59900.414,82021.463,177532.614,754254.287,271927.75,191306.525,297130.005
GBR,2000,551912.117,60832.15,81184.362,175980.988,734960.167,271248.577,191335.577,296554.891
GBR,2001,545418.415,61650.088,80267.882,181914.846,718694.594,278586.997,187082.116,299976.615
GBR,2002,585664.931,72546.909,87839.146,193623.658,770080.956,316503.209,205448.426,314859.904
GBR,2003,669432.941,86215.893,99941.365,227616.13,874174.62,377435.651,236210.618,361885.281
GBR,2004,786241.016,106770.21,118243.124,270737.976,1023362.585,458279.741,277484.797,418581.35
GBR,2005,815799.582,111032.458,124273.578,295658.274,1050140.362,486557.418,295796.278,458276.335
GBR,2006,850326.95,120947.821,132409.352,333308.391,1096503.383,519089.49,314118.459,510002.07
GBR,2007,976036.813,138928.374,156845.719,379976.076,1257463.662,590907.776,366503.515,566761.654
GBR,2008,903411.022,140052.133,137861.744,381082.736,1166061.051,575102.408,333594.583,576225.963
GBR,2009,748303.433,128455.961,108024.991,319025.209,972819.737,513147.197,243486.874,467171.407
GBR,2010,754176.503,128258.727,112784.919,329487.972,979483.125,521017.453,252897.028,485632.671
GBR,2011,790812.061,127686.131,115839.484,374757.02,1021836.509,537679.87,264651.828,554039.22
GBR,2012,816153.798,128980.233,118840.66,375449.325,1053410.039,542641.82,271854.045,551561.163
GBR,2013,845174.708,130535.382,122979.116,384835.006,1099490.997,537059.107,285716.926,563202.54
GBR,2014,943851.308,144436.387,147918.274,412638.381,1223345.597,578206.09,335019.143,596167.694
GBR,2015,902831.498,135956.7,146477.968,398087.794,1168882.516,546132.414,334742.921,561244.351
GBR,2016,833578.325,119454.275,136229.698,379391.456,1072870.555,490540.02,305868.421,526815.276
GBR,2017,816310.314,115093.042,135867.029,396948.516,1050202.114,476867.895,307453.4,555225.02
GBR,2018,867116.628,121438.048,142386.217,437062.898,1119438.88,510516.227,326249.062,605796.95
GBR,2019,857256.586,120405.782,139959.401,437151.239,1094192.017,517512.415,327165.538,608464.97
GBR,2020,778048.786,130789.39,132624.976,413528.033,1002930.104,565214.38,296565.93,568502.801
GBR,2021,931828.815,146551.514,149561.014,485501.394,1188288.177,636926.207,338364.422,653130.923
GBR,2022,906160.905,133930.612,161994.428,515964.337,1148875.728,588328.716,358163.015,697807.478
GRC,1995,45185.947,6838.6,8531.609,8514.977,66385.955,24658.624,18752.696,14753.449
GRC,1996,49431.176,7209.404,9814.563,9404.031,70454.221,25694.487,20492.249,15399.676
GRC,1997,47180.274,6795.502,9088.299,11099.116,66809.732,25404.15,19604.965,17258.981
GRC,1998,46770.904,6444.645,9869.231,11198.337,66606.045,25198.823,21516.183,17448.612
GRC,1999,45382.276,6769.918,9326.165,13743.679,64935.473,26480.718,21627.664,20688.786
GRC,2000,38459.407,5063.976,8403.382,14853.467,54531.953,22455.009,18708.288,21973.017
GRC,2001,38732.491,5057.864,8839.23,14473.538,55730.309,23869.663,20007.034,21739.135
GRC,2002,45259.435,5923.192,10138.913,15151.685,65919.319,27593.383,22042.505,22306.823
GRC,2003,58925.802,8182.484,13023.911,18608.682,86723.767,35478.657,32225.623,27138.278
GRC,2004,68187.409,10139.128,14352.23,25510.914,102042.356,42638.285,36914.71,35805.836
GRC,2005,73744.171,10379.674,13465.306,26564.975,107119.342,45915.952,32060.059,37374.937
GRC,2006,76792.292,12002.199,16529.929,27308.534,109450.461,50911.533,43118.336,38912.335
GRC,2007,90506.781,14504.9,20084.506,33661.016,126982.081,59601.802,47631.404,47102.318
GRC,2008,108224.561,16093.689,21409.712,38868.825,146515.631,67844.626,46702.608,53415.629
GRC,2009,106666.356,17528.232,17823.033,29041.115,144407.956,72496.898,39546.076,39768.213
GRC,2010,96391.3,11322.624,14365.705,30676.337,129257.003,60188.671,31447.822,41247.418
GRC,2011,92842.379,10486.224,9443.849,32835.925,125274.749,56309.713,20940.291,45497.11
GRC,2012,77935.04,8482.673,7149.715,29441.07,107555.401,48559.624,15716.398,41640.982
GRC,2013,76992.131,8554.71,6965.506,31668.255,106034.005,46019.092,15356.497,44384.678
GRC,2014,73829.496,8266.251,7319.377,34322.9,101848.305,45122.704,13918.385,47012.655
GRC,2015,60434.805,7048.248,6094.863,28341.409,83689.222,37608.485,11632.187,39970.602
GRC,2016,59385.173,7016.689,6667.979,26745.109,81036.874,37467.676,11992.029,37970.334
GRC,2017,62365.151,7266.309,6865.559,28639.985,84463.569,37882.694,11501.296,40513.569
GRC,2018,64878.654,7037.521,7415.575,31509.405,87557.383,38668.931,12854.866,44689.384
GRC,2019,62123.606,7349.77,6866.04,31716.88,83653.067,37956.508,11858.136,44414.466
GRC,2020,60313.806,7817.569,7785.925,21262.794,81699.574,38881.584,12997.113,31744.188
GRC,2021,64434.533,8766.217,9993.285,29307.831,88122.108,41863.687,17115.557,43403.216
GRC,2022,62133.211,7613.871,10689.502,32755.682,86394.291,38180.54,18359.277,50021.555
HKG,1995,46350.916,1826.593,27878.443,24002.896,59756.231,15100.248,37438.917,28779.887
HKG,1996,51598.28,2182.792,28703.635,29293.514,65923.377,16794.79,38558.897,35514.114
HKG,1997,56177.363,2368.046,34435.828,29187.889,71708.783,18373.287,45890.622,35380.917
HKG,1998,53941.035,2667.869,27636.998,30909.031,67643.291,19466.957,37033.282,37762.501
HKG,1999,53875.714,2923.983,23066.395,32849.87,67325.648,20381.777,31276.218,39959.507
HKG,2000,52947.766,2942.611,25745.162,34549.433,67450.337,20218.977,35029.397,42165.973
HKG,2001,53945.404,2866.845,23405.437,34069.811,68795.861,21862.493,31738.615,41069.515
HKG,2002,52687.327,2925.146,20787.038,36524.591,67055.338,22157.699,28053.433,44033.871
HKG,2003,52105.206,3125.911,19967.618,36975.419,66042.757,22174.664,26316.902,44134.428
HKG,2004,54263.453,3074.351,20865.468,41066.544,69151.774,21605.451,26955.133,48348.44
HKG,2005,56320.739,2876.344,20556.679,50812.714,71543.878,20784.328,26429.711,59086.485
HKG,2006,60930.858,2909.921,23133.513,55409.331,76476.332,20924.108,29353.016,63423.837
HKG,2007,67693.672,3063.122,23783.622,62654.317,83096.96,21910.747,30036.003,70723.261
HKG,2008,67675.827,3186.839,23309.525,62850.236,83100.451,23212.448,29879.318,71856.123
HKG,2009,69061.278,3560.356,25195.682,55023.693,84400.979,24368.769,32134.032,63279.348
HKG,2010,71824.646,3581.991,29089.655,65235.148,86798.826,24686.606,38075.87,74061.61
HKG,2011,81518.679,3082.555,32553.123,67730.561,98056.996,27167.591,41966.312,77036.468
HKG,2012,90639.556,4007.114,35168.513,66473.779,107159.664,29475.602,47354.966,75546.388
HKG,2013,98733.792,4446.167,35102.874,65924.161,115778.017,31629.065,48189.788,74918.25
HKG,2014,105897.357,4916.087,36184.706,66748.926,123965.102,34093.911,51092.653,75342.201
HKG,2015,111904.036,5319.878,34670.081,72761.735,131199.793,36986.993,50165.745,81634.834
HKG,2016,115962.968,5815.956,34478.626,74665.813,136277.006,39527.979,52043.357,83639.397
HKG,2017,122814.777,6033.863,38255.624,75848.633,145235.486,41428.324,56325.468,84358.834
HKG,2018,130953.55,6354.891,43527.86,76705.604,156341.894,44207.911,58338.555,85620.232
HKG,2019,135708.846,6396.438,34735.068,82650.84,161012.142,49102.885,48108.368,91538.193
HKG,2020,131912.694,8082.973,34519.875,68968.525,154716.011,53390.918,47133.734,74809.281
HKG,2021,136693.348,8154.89,31551.691,85415.469,161502.757,55921.943,43714.521,91970.882
HKG,2022,136252.681,9704.496,27724.996,79905.289,159053.379,60085.693,39158.296,85887.943
HRV,1995,4573.487,1226.851,457.996,1971.102,7889.216,4541.684,1659.532,3640.176
HRV,1996,4733.859,1116.493,635.439,2386.125,7920.314,4553.346,2161.691,4202.797
HRV,1997,4446.58,962.249,745.812,2417.413,7642.118,4306.552,2488.267,4181.338
HRV,1998,4733.899,1043.049,709.762,2520.48,8110.213,5035.575,2447.369,4387.875
HRV,1999,4619.429,1007.607,702.482,2574.887,7935.798,5199.83,2301.261,4354.456
HRV,2000,4265.131,823.278,599.183,2607.598,7317.17,4480.656,1928.026,4560.784
HRV,2001,4606.36,800.748,691.83,3035.372,7749.46,4208.012,2149.82,5047.299
HRV,2002,5522.634,973.825,967.236,3461.658,9041.413,4685.542,2764.226,5613.189
HRV,2003,7342.879,1294.432,1553.943,4741.242,11619.6,6070.226,4301.851,7429.126
HRV,2004,8620.207,1435.04,1599.183,5705.409,13886.37,7083.769,4943.062,9282.467
HRV,2005,9618.306,1680.318,1857.064,6181.408,15053.932,7458.439,5430.103,9983.893
HRV,2006,10227.085,2133.561,2428.397,6711.142,15860.24,8335.815,6620.287,10840.958
HRV,2007,12224.188,2902.029,2994.761,8131.43,18629.336,10357.591,8088.079,12919.742
HRV,2008,14221.969,3501.607,3665.681,9021.542,21713.928,11817.297,9859.244,14169.508
HRV,2009,13607.662,3482.037,2868.147,7308.44,20919.262,12010.49,8100.244,11789.628
HRV,2010,13011.571,3250.378,2923.485,7206.869,19921.891,11367.461,6493.869,12100.596
HRV,2011,13791.599,3217.053,2632.437,8799.144,20926.505,12357.803,5874.084,14382.677
HRV,2012,12626.905,2640.566,2406.719,8071.963,19015.517,11206.106,4950.57,13114.516
HRV,2013,13018.104,3019.388,2272.009,8426.717,19782.7,10905.68,4981.561,13940.282
HRV,2014,12607.932,3046.449,2012.56,9163.071,18890.85,11034.777,4579.109,14922.532
HRV,2015,10119.317,2348.246,2036.483,8513.455,15003.702,9032.209,4480.69,13636.211
HRV,2016,10497.801,2447.618,2342.193,8510.563,15734.583,9360.105,5204.527,13250.18
HRV,2017,11306.207,2565.288,2293.614,9580.019,16422.243,10169.134,5260.04,14513.988
HRV,2018,11515.056,2628.97,2440.631,11568.388,16565.901,10520.424,5461.863,18016.572
HRV,2019,11112.757,2694.304,2237.641,11853.932,15952.533,10453.596,5634.999,18466.962
HRV,2020,11369.012,3101.357,2673.654,8283.883,16685.618,11545.129,6113.346,13867.279
HRV,2021,12994.642,3256.973,2720.582,11834.656,19247.01,12485.448,6545.99,18873.361
HRV,2022,13087.519,3041.047,3051.725,14071.118,19070.956,11672.177,7142.271,22137.767
HUN,1995,7508.374,1932.494,1806.281,5596.699,14040.26,9215.75,5105.071,11016.746
HUN,1996,7543.13,1845.594,2022.877,6228.093,13756.143,8764.85,5250.008,12057.625
HUN,1997,7295.3,1767.388,2041.929,6713.706,13070.362,8595.866,5403.407,13852.141
HUN,1998,7250.629,1753.262,2172.399,7136.079,12850.82,8706.917,5501.112,15020.085
HUN,1999,7546.376,1766.321,2138.265,7192.828,13061.455,8843.816,5298.336,14956.956
HUN,2000,7074.303,1697.686,1920.073,7361.364,11963.072,8392.448,4864.762,15073.892
HUN,2001,8265.075,1938.202,2161.352,8734.542,13942.891,9630.255,5602.374,17324.148
HUN,2002,11228.831,2575.381,2860.04,10302.658,18412.591,12770.582,7371.298,20187.381
HUN,2003,14237.586,3360.535,3528.165,12077.141,23098.686,16971.634,8758.168,24540.994
HUN,2004,17005.973,3905.418,4623.216,14497.329,27245.549,19739.311,11173.488,31057.316
HUN,2005,18850.33,4331.159,5017.035,16371.328,29226.286,21460.407,12146.82,34825.568
HUN,2006,18473.346,4105.349,4884.369,19455.055,28340.741,20947.873,11664.86,39629.567
HUN,2007,23167.812,4742.56,5508.391,24998.325,34763.577,24139.241,12941.255,50069.712
HUN,2008,25901.013,6078.816,6072.359,27383.822,37934.467,28240.183,14768.618,54813.675
HUN,2009,21949.431,5209.845,4645.937,22861.695,32073.892,23683.241,11249.781,44522.347
HUN,2010,22298.206,5259.157,4258.53,23645.249,31873.638,23208.272,10275.602,46936.112
HUN,2011,23349.138,5276.405,4353.095,26481.862,33362.298,23719.495,10530.302,53273.676
HUN,2012,21035.648,4538.361,3672.7,23581.265,30269.051,21134.725,8799.059,48302.076
HUN,2013,21301.993,4840.791,4275.388,25604.416,30841.298,22268.03,10137.252,51553.528
HUN,2014,21002.593,5094.859,4603.765,26876.514,30445.992,23253.276,11089.45,54609.322
HUN,2015,18054.698,4335.422,4057.434,23629.429,26170.699,20376.398,9720.123,49263.639
HUN,2016,18915.458,4471.298,3739.599,25321.954,27597.338,21614.199,8851.316,51104.27
HUN,2017,21175.331,5258.929,4578.177,28156.916,30091.843,24189.546,11196.631,55973.386
HUN,2018,23692.374,5996.498,6171.734,31345.347,33160.667,26558.312,14964.242,61010.572
HUN,2019,24798.475,6349.604,6782.983,31812.178,34148.428,27250.493,16791.804,60419.718
HUN,2020,24263.774,6550.499,6684.695,28772.371,33201.793,27397.759,15691.123,56478.467
HUN,2021,28289.953,7440.593,8350.575,34479.862,37930.887,31099.754,19591.01,65593.858
HUN,2022,29288.066,6603.375,8143.386,35265.743,38402.51,29262.961,19757.055,65558.579
IDN,1995,48120.047,2697.972,18332.059,15567.65,105878.137,17509.098,58864.072,47987.672
IDN,1996,55008.531,3244.111,19671.642,17359.216,120680.482,19146.572,65806.519,53354.681
IDN,1997,51284.182,3148.993,19090.904,16938.2,112746.642,17153.195,62495.116,53355.865
IDN,1998,22032.911,1003.677,4877.263,12092.299,47126.014,5907.239,18838.014,36845.69
IDN,1999,38758.74,2025.681,6066.594,11864.401,83567.741,10679.123,26669.024,38553.293
IDN,2000,34950.423,2247.711,8319.82,17146.777,75616.277,12510.914,31043.612,51911.99
IDN,2001,33978.738,2376.598,7892.388,16618.801,73010.664,12514.991,30710.154,50104.953
IDN,2002,45053.432,3078.584,8968.024,17336.499,96571.066,16200.366,36868.651,53208.016
IDN,2003,52699.208,4248.818,12470.579,19956.38,112070.246,21900.844,47924.336,61501.22
IDN,2004,57870.166,4539.884,13272.027,22024.507,121427.817,23990.26,52057.93,68796.039
IDN,2005,63832.569,4519.075,15331.536,25690.681,131092.251,26097.532,59266.765,79913.943
IDN,2006,81120.511,7023.581,22223.094,29583.977,166133.944,35406.472,80405.608,96018.095
IDN,2007,98484.207,8107.094,26040.618,32980.757,202080.199,40974.427,96364.468,108676.133
IDN,2008,111443.531,9714.367,34949.958,37723.966,227766.544,48678.279,124190.291,128337.729
IDN,2009,120554.838,11413.103,36805.775,34771.592,251223.263,55486.064,135426.198,117257.391
IDN,2010,157797.681,14297.488,49962.002,46461.075,326368.273,69038.818,183614.239,156225.416
IDN,2011,184051.194,16634.587,60757.911,55961.345,376807.741,81923.338,215373.58,201097.887
IDN,2012,191793.369,16957.991,63860.813,55548.938,390244.837,86077.147,230258.99,191475.264
IDN,2013,196673.278,17774.158,60044.295,56828.494,392857.896,88200.284,224549.007,184187.056
IDN,2014,194401.7,17814.681,59614.618,57668.44,382473.943,86031.345,222923.669,177181.021
IDN,2015,193507.007,17689.872,58290.006,55877.735,375492.717,86362.625,217644.686,154233.271
IDN,2016,214332.939,19025.221,59687.717,58940.738,414373.58,92514.395,238536.376,153174.656
IDN,2017,233791.623,20561.153,67342.005,65470.823,446343.348,96995.143,258736.702,174441.361
IDN,2018,237938.472,20885.408,69941.67,66838.074,450832.818,97956.029,266972.817,184226.018
IDN,2019,264073.799,22711.797,75199.358,68417.822,500930.038,104955.472,288998.717,178164.305
IDN,2020,251645.805,22912.669,67323.341,58244.24,487371.008,109299.688,263512.278,160214.453
IDN,2021,269696.246,25690.954,74472.589,71489.809,516894.211,114413.72,289079.388,218037.99
IDN,2022,290831.553,24414.888,80067.911,85596.883,566456.187,104704.221,313087.931,277074.679
IND,1995,70445.142,5236.574,18455.535,10380.01,183250.151,36140.164,69563.075,30541.556
IND,1996,76431.353,5388.621,17758.164,10826.838,200859.314,37626.363,67950.49,32073.692
IND,1997,84264.584,5880.03,20840.407,12935.384,216257.021,43230.369,76824.919,35487.51
IND,1998,83739.597,5727.848,20564.614,14341.414,214532.701,46821.867,75534.494,36692.517
IND,1999,89806.218,6148.932,23786.162,17160.616,222859.774,52163.957,84089.042,39654.787
IND,2000,93942.042,6506.53,23142.392,19282.561,230727.887,53279.1,82854.301,45133.992
IND,2001,99461.87,6588.019,24568.838,21061.2,238768.335,54450.172,86353.542,47468.185
IND,2002,105962.352,6630.239,26109.342,24739.174,247424.145,54821.416,90692.374,53505.946
IND,2003,121088.474,7889.772,31083.385,31253.901,282584.11,60467.928,107769.111,65819.536
IND,2004,137478.322,8731.88,40780.651,44177.927,314585.017,66885.727,147992.942,87646.265
IND,2005,156624.721,10459.387,51113.328,59271.794,356161.389,76134.471,184151.582,113999.761
IND,2006,174370.038,12181.841,56837.681,73567.637,394964.919,80419.228,213003.756,141600.534
IND,2007,218246.495,16267.593,75059.181,92930.632,490249.024,99894.457,281281.208,179130.621
IND,2008,238231.244,15740.632,76419.577,108393.651,536119.728,112876.675,293065.712,207733.947
IND,2009,246838.094,16129.896,83533.434,98901.133,559791.415,130520.688,311860.321,190678.273
IND,2010,302107.684,21180.051,105967.812,124950.321,692036.042,160529.811,385891.309,250116.079
IND,2011,355707.94,20167.711,111784.536,152969.014,785409.686,180381.119,423586.53,292877.827
IND,2012,367368.325,19764.891,103962.148,162065.485,795249.851,179457.133,395225.446,300971.048
IND,2013,383483.293,20777.474,106839.065,171616.967,831184.011,178757.747,390036.578,319048.899
IND,2014,416612.851,22034.117,123798.798,180308.833,897062.209,193083.643,421544.328,326606.27
IND,2015,451237.562,24785.912,128254.448,177562.823,967311.07,205252.465,428896.338,316933.855
IND,2016,482848.098,21295.203,138759.974,178486.175,1054365.173,217938.346,440477.753,313774.709
IND,2017,545178.978,26494.577,156403.105,200227.998,1223013.893,258243.37,484720.941,355928.981
IND,2018,576233.293,27012.74,160292.075,222292.141,1268594.331,273380.515,524179.591,384195.224
IND,2019,622183.002,29465.839,175993.756,221095.824,1359748.318,290899.459,528675.654,388065.75
IND,2020,578480.885,36226.964,149167.721,220353.244,1315301.724,294426.392,466816.032,385393.157
IND,2021,653497.767,40398.137,170497.641,267155.732,1464754.687,319471.929,544680.6,461875.524
IND,2022,707856.811,32396.936,194856.318,306629.218,1573605.424,330548.934,620612.403,518225.401
IRL,1995,12572.09,1845.676,2053.201,11621.762,19974.732,11541.614,5698.13,25224.23
IRL,1996,13674.87,1823.998,2460.179,13211.685,21442.964,11798.814,6574.201,27616.759
IRL,1997,14646.328,1969.029,2930.071,15133.535,22177.375,12460.654,7680.744,31518.69
IRL,1998,15266.791,1784.468,3083.803,19162.054,23010.723,12604.999,8765.245,37257.056
IRL,1999,16291.124,1981.019,3675.706,21330.967,23989.027,13100.1,10212.254,40804.617
IRL,2000,15348.66,1803.504,3400.988,23497.383,22969.749,12451.877,10467.55,43443.505
IRL,2001,15266.346,1607.357,3141.696,24813.952,23776.267,13832.541,11198.65,48666.39
IRL,2002,17496.653,1978.898,3358.747,27980.949,26714.571,16797.377,12698.724,57829.838
IRL,2003,23156.909,2732.043,4470.774,38652.001,35382.266,22735.904,18025.322,69791.508
IRL,2004,26451.389,3304.602,5147.07,47227.906,39762.588,26785.511,22588.67,81812.169
IRL,2005,29114.451,3448.165,6312.353,53194.762,41430.657,28851.24,27428.196,88396.676
IRL,2006,31666.218,3592.842,7447.37,58307.331,45657.437,31513.72,32481.619,94556.364
IRL,2007,38610.966,4962.346,8349.94,70779.745,55314.789,38707.472,33215.274,112688.903
IRL,2008,42207.278,5170.568,8845.671,72682.981,59284.915,43793.15,27614.23,115418.712
IRL,2009,32917.064,4759.579,6661.004,65817.135,47809.92,40199.04,15141.962,109316.654
IRL,2010,31505.203,4921.463,5793.33,68778.65,45441.215,35144.925,10784.556,110570.825
IRL,2011,30859.234,5056.125,5138.682,76456.652,45549.898,38453.52,10458.848,121699.435
IRL,2012,30284.9,4893.742,6134.507,70801.711,44380.308,34485.364,12186.93,112320.826
IRL,2013,33086.684,4813.234,6542.052,78773.888,49704.026,34157.492,13924.074,119970.622
IRL,2014,34101.778,4978.35,7887.044,88793.126,50949.666,34851.54,16474.573,135403.902
IRL,2015,27741.637,3242.104,8919.864,86397.653,42022.242,28821.215,19400.364,181204.073
IRL,2016,28520.08,3043.192,9488.708,92436.361,43313.916,29736.217,22211.363,181833.852
IRL,2017,29065.971,3255.5,9320.529,110101.348,46069.177,32716.164,23268.232,209093.189
IRL,2018,33439.606,3413.42,8841.995,133784.177,53620.619,35556.186,25256.177,249510.95
IRL,2019,28908.447,2207.612,13498.522,142351.175,49060.448,34103.574,39103.314,251920.584
IRL,2020,28260.295,2226.963,8191.184,161447.586,49906.26,37792.434,28101.742,291281.735
IRL,2021,30399.473,2341.362,2537.991,200320.348,55414.214,42159.389,13693.034,372808.56
IRL,2022,39014.076,3239.588,4759.092,198161.106,63914.548,42712.899,17653.961,399312.434
ISL,1995,1352.865,341.366,214.108,826.414,1839.88,1377.083,747.473,1874.434
ISL,1996,1387.692,341.439,251.785,872.808,1871.194,1415.58,840.502,1932.784
ISL,1997,1446.618,308.337,246.216,931.985,2080.74,1473.108,986.832,2003.085
ISL,1998,1609.629,339.863,337.49,1015.665,2323.749,1681.593,1232.07,2141.273
ISL,1999,1760.818,394.828,335.676,1031.76,2527.66,1824.668,1201.232,2139.751
ISL,2000,1827.175,415.542,365.445,1044.275,2611.322,1856.76,1275.194,2067.562
ISL,2001,1581.72,367.285,299.321,1095.99,2284.414,1736.435,1088.797,2183.833
ISL,2002,1848.656,469.053,305.277,1205.947,2630.124,2118.886,1111.167,2385.153
ISL,2003,2325.441,600.884,365.358,1409.849,3324.492,2721.298,1382.852,2593.817
ISL,2004,2897.912,694.312,592.051,1585.51,3942.351,3087.105,1960.34,2990.217
ISL,2005,3520.476,883.432,868.09,1814.905,4738.014,3697.12,2711.587,3221.825
ISL,2006,3523.724,895.304,1087.186,1735.695,4632.998,3770.349,3208.44,3301.996
ISL,2007,4661.543,1145.177,1280.611,2585.318,5993.62,4654.227,3565.605,4479.989
ISL,2008,3694.829,815.258,860.601,2410.749,4852.497,4067.892,2575.596,4578.828
ISL,2009,2840.648,612.742,366.734,2334.539,3634.947,3061.279,1041.632,4142.566
ISL,2010,2882.413,578.207,311.285,2442.934,3772.912,3100.457,977.989,4535.954
ISL,2011,3087.913,613.961,369.398,2696.822,4030.188,3391.939,1120.461,5141.857
ISL,2012,2999.516,591.984,344.23,2591.661,3919.002,3239.229,1099.918,4943.311
ISL,2013,3280.42,641.444,369.365,2945.103,4314.14,3544.04,1226.211,5382.987
ISL,2014,3678.018,722.731,472.844,3291.383,4778.968,3891.375,1549.003,5804.225
ISL,2015,3433.565,697.579,550.944,3396.204,4444.085,3752.985,1682.782,5839.006
ISL,2016,4144.004,861.604,771.679,4054.696,5319.464,4456.144,2371.703,6463.414
ISL,2017,5000.209,1035.878,949.617,4614.7,6354.587,5425.302,2960.035,7203.941
ISL,2018,5270.294,1174.042,1026.454,4844.854,6675.741,5836.906,3262.22,7612.785
ISL,2019,5175.62,1140.368,897.546,4443.327,6477.038,5652.216,2965.385,7089.524
ISL,2020,4925.965,1244.389,830.606,2560.762,6297.802,5657.18,2656.343,4791.478
ISL,2021,5640.107,1453.236,1039.052,3346.095,7175.891,6455.935,3063.378,6220.027
ISL,2022,5607.643,1379.441,1012.984,4651.338,7134.86,6579.366,3246.845,8181.347
ISR,1995,26990.92,4899.621,7860.799,9965.99,34094.834,25335.725,16313.18,17122.549
ISR,1996,28693.552,5360.764,9013.219,10988.188,36575.741,27851.242,18320.71,18703.168
ISR,1997,29763.732,5523.028,9154.328,12201.194,37921.211,28466.169,18545.758,20554.933
ISR,1998,30561.491,5474.362,9006.291,13308.546,39014.218,28328.477,17863.74,21967.87
ISR,1999,30270.196,5140.349,8814.301,15137.29,38520.379,27765.996,16957.923,24656.312
ISR,2000,34246.987,5448.733,9370.815,19120.691,43801.361,29847.285,18037.196,30425.262
ISR,2001,35219.574,5799.959,9731.709,16591.653,44855.897,31034.422,18391.597,26877.631
ISR,2002,32461.999,5725.907,8053.583,15534.744,40941.407,29727.132,15720.013,25424.404
ISR,2003,34026.02,5841.153,7802.776,17353.11,43160.678,30434.535,15694.784,28228.386
ISR,2004,36009.321,5743.804,8019.721,20240.546,45819.793,30791.647,15659.227,33045.062
ISR,2005,37606.732,5941.756,8568.091,21908.322,47927.372,31423.694,16731.548,35691.265
ISR,2006,40910.855,5964.193,9701.474,23857.643,52894.869,32825.356,18400.83,38506.903
ISR,2007,48049.726,6992.187,11573.277,27345.909,61865.775,36861.326,22152.728,44252.038
ISR,2008,58313.002,8564.12,13462.926,32225.494,76361.169,44055.139,26118.992,51406.987
ISR,2009,57735.224,9274.194,12270.607,29360.295,74462.175,44304.153,24820.34,46906.549
ISR,2010,63833.827,11295.017,13489.325,32844.252,84163.042,48462.129,27897.133,52568.459
ISR,2011,70958.001,12455.867,15339.629,37266.712,93045.799,53521.044,32649.73,59586.219
ISR,2012,67767.755,12115.139,15355.306,38208.236,89030.282,52495.49,33141.598,61033.812
ISR,2013,77882.602,13947.88,16539.224,44077.595,102134.683,60152.57,36382.5,68458.643
ISR,2014,82596.098,13757.792,20058.517,45353.802,107643.305,62832.245,40163.824,70412.617
ISR,2015,79365.767,14101.883,17726.903,45340.972,103512.746,61181.62,37925.106,69519.559
ISR,2016,85328.762,15388.589,19960.004,48210.935,110755.825,64962.096,42024.302,71288.818
ISR,2017,95934.974,18034.447,22798.121,54944.062,124348.951,72903.638,48297.21,78254.416
ISR,2018,98365.29,18978.517,24228.8,58950.652,127952.427,77182.182,52223.147,83485.619
ISR,2019,105921.267,20241.296,26826.808,63196.623,137585.836,81840.523,57322.762,89063.499
ISR,2020,106389.558,21725.804,29113.57,62525.707,137416.665,89666.974,61369.187,88821.982
ISR,2021,123766.52,24477.68,34140.316,78226.674,161315.802,99851.36,73383.915,109501.066
ISR,2022,128342.142,23899.711,36847.165,89900.77,168078.816,100606.246,80997.406,125613.144
ITA,1995,321178.771,36845.277,73361.674,120098.736,480521.082,194016.18,162063.982,224907.891
ITA,1996,363878.793,41912.819,82534.956,132518.86,542523.677,220904.077,180165.083,245676.133
ITA,1997,340299.508,38228.834,78069.252,127710.338,508905.018,208281.703,168038.233,234163.612
ITA,1998,348773.995,40616.547,80165.908,130661.525,520222.993,211818.476,169618.919,237590.698
ITA,1999,350483.062,40895.56,82076.859,124666.536,518050.504,208086.392,170223.596,224771.265
ITA,2000,319019.58,37785.619,75140.796,122721.123,463011.437,190731.055,154355.588,219369.009
ITA,2001,327114.421,40881.718,77338.806,127756.327,468650.292,200535.205,158671.616,224928.111
ITA,2002,359521.312,45410.155,88553.448,134011.178,511898.942,221155.935,182378.912,235611.39
ITA,2003,455202.379,58812.294,109724.888,160611.538,641152.093,280658.184,226231.546,278891.216
ITA,2004,516530.735,68325.793,123214.286,187133.56,725485.939,322801.437,257478.992,324114.477
ITA,2005,532733.956,72307.125,123935.852,194002.295,739703.181,339920.69,260432.239,334631.229
ITA,2006,548232.11,71357.288,129751.745,208076.526,758495.515,351324.69,275591.036,361382.752
ITA,2007,623023.141,78858.66,147280.858,242929.526,857725.856,389055.421,314821.984,425230.495
ITA,2008,691834.613,90311.683,155666.632,257355.518,937938.704,434490.584,347670.618,452627.046
ITA,2009,664703.087,93383.676,141365.088,215594.938,898247.09,424922.852,299552.583,364916.058
ITA,2010,633434.482,90439.358,139054.924,215608.41,847349.556,407807.137,291388.338,375044.668
ITA,2011,681114.165,92017.664,146779.855,243003.024,907227.478,422733.627,307029.221,424338.286
ITA,2012,625396.178,83221.639,120158.729,232433.578,835289.154,386128.589,249322.209,402519.167
ITA,2013,643265.616,87522.283,118947.117,243396.225,860440.125,399176.445,244888.591,423307.634
ITA,2014,650409.763,88707.326,122814.333,251388.467,864229.656,399726.846,244806.822,434509.409
ITA,2015,550019.647,74997.227,104629.226,219456.26,734113.646,325395.027,207246.142,384244.525
ITA,2016,556927.058,77356.016,109899.206,223957.174,743751.487,332313.713,215188.638,394287.569
ITA,2017,573871.895,79009.712,116684.352,241808.487,766315.936,341108.638,227451.139,424950.041
ITA,2018,605254.725,83968.675,126595.223,260422.427,808882.678,363528.517,246926.091,457890.609
ITA,2019,580154.018,80729.751,121004.046,255498.462,775171.987,345702.846,235737.835,447264.425
ITA,2020,547929.667,84652.404,114012.644,224588.75,734018.518,361702.058,221121.692,399674.484
ITA,2021,578694.313,87941.832,145108.071,262056.669,785077.014,382656.261,295549.298,473202.509
ITA,2022,541310.695,77844.632,134728.543,265957.631,736648.762,350911.027,277787.153,476531.253
JOR,1995,1184.062,145.985,257.393,963.123,2128.812,1070.04,803.198,1857.965
JOR,1996,1253.105,139.576,222.724,988.21,2276.564,1100.165,724.821,1867.227
JOR,1997,1395.434,168.723,215.858,967.936,2600.623,1248.204,699.814,1857.808
JOR,1998,1563.683,180.875,210.069,982.848,2936.448,1309.128,657.998,1916.433
JOR,1999,1632.528,189.162,226.163,949.284,3062.488,1346.277,681.104,1903.244
JOR,2000,1843.393,198.543,244.273,929.419,3499.44,1365.403,715.247,1845.726
JOR,2001,1996.452,213.085,250.313,955.756,3709.642,1416.926,729.003,2033.064
JOR,2002,2025.399,228.483,259.768,1153.077,3813.417,1514.689,751.615,2452.335
JOR,2003,2231.117,258.284,291.15,1190.036,4151.891,1649.595,827.878,2547.82
JOR,2004,2535.877,253.906,390.083,1402.478,4688.712,1680.902,1081.486,3006.952
JOR,2005,2973.241,256.664,492.01,1520.475,5420.503,1691.576,1333.202,3227.644
JOR,2006,3613.599,301.294,454.721,1829.582,6398.992,2078.002,1367.692,3892.466
JOR,2007,4086.599,344.586,600.999,2246.036,7170.376,2405.258,1726.558,4672.666
JOR,2008,5178.32,465.522,832.82,3005.058,8687.487,3378.74,2326.589,6350.878
JOR,2009,5546.12,600.043,847.139,2972.455,9422.247,4263.16,2618.705,6079.426
JOR,2010,6054.754,529.408,983.56,3460.812,10055.874,4507.989,2860.722,6951.946
JOR,2011,7049.839,694.645,933.615,3553.474,11635.327,4963.448,2792.433,7321.358
JOR,2012,7270.112,648.382,1163.583,4108.44,12083.324,5185.219,3370.576,8130.445
JOR,2013,8264.641,680.907,1213.467,4000.214,14006.255,5369.643,3519.449,7989.412
JOR,2014,8858.475,754.278,1307.711,4395.746,14720.145,5721.089,3765.695,8900.833
JOR,2015,9668.312,824.891,1487.561,4114.722,15891.371,6048.762,4131.385,8648.194
JOR,2016,10602.036,921.826,1421.678,3890.349,17421.164,5991.643,4070.302,8461.583
JOR,2017,10946.934,1047.795,1228.084,4143.655,18345.699,6254.6,3873.125,8693.157
JOR,2018,11332.063,1063.967,1379.283,4265.448,18818.321,6515.09,4270.433,8968.398
JOR,2019,11524.589,1016.753,1457.863,4760.249,19049.429,6684.087,4117.611,10070.734
JOR,2020,12644.332,1180.393,1465.61,2772.498,21859.661,7133.979,3942.03,6401.263
JOR,2021,12756.985,1207.049,1210.316,3623.317,21588.028,7528.128,3523.238,8074.677
JOR,2022,12410.064,1125.688,1121.218,5131.267,20870.169,7508.223,3448.726,11028.373
JPN,1995,1607985.219,168626.639,629826.038,194825.96,2441374.159,841911.74,1504680.959,435232.295
JPN,1996,1402548.956,148724.342,577535.572,183083.176,2123338.435,747885.215,1362364.761,403824.146
JPN,1997,1286961.048,135759.821,517192.315,186190.509,1930759.549,686713.947,1196459.826,407925.965
JPN,1998,1186483.397,127299.516,454538.26,170067.761,1777863.507,644248.076,1038655.608,375436.675
JPN,1999,1369810.89,156308.083,497982.151,182345.495,2049887.439,756736.825,1119626.093,401281.262
JPN,2000,1455938.186,166001.63,537303.0,205879.394,2167728.56,822535.189,1199291.507,458731.208
JPN,2001,1317314.915,152431.255,470008.994,182474.819,1928812.788,752106.944,1026908.068,387226.717
JPN,2002,1284992.311,156007.36,426267.462,187698.721,1868965.293,738316.179,916309.766,394864.982
JPN,2003,1384002.438,174252.826,459231.583,213071.581,2008983.389,801791.199,979179.515,449064.713
JPN,2004,1489039.674,191557.083,495772.763,256975.754,2146811.159,860391.968,1047822.845,537126.663
JPN,2005,1461313.92,193212.165,493457.116,269788.048,2091410.487,846030.867,1034886.842,561810.605
JPN,2006,1378307.764,173453.634,478704.855,291766.313,1966982.45,795669.064,968903.01,588948.876
JPN,2007,1365506.147,167957.832,468002.355,313644.618,1936406.933,790605.636,940615.009,640165.798
JPN,2008,1538277.099,186227.025,525503.47,351941.667,2166985.094,894909.521,1044314.166,697297.616
JPN,2009,1708228.333,212559.246,501534.392,286718.288,2415668.263,1005804.399,979500.791,550043.988
JPN,2010,1798879.669,227496.887,527629.602,348257.495,2560013.735,1081651.042,1047889.337,707073.6
JPN,2011,1967514.142,261593.817,576775.681,373678.622,2727588.547,1212436.486,1153536.404,736395.64
JPN,2012,1982662.677,262685.181,591207.678,360854.2,2746907.567,1224468.999,1179077.332,721368.649
JPN,2013,1634188.418,213049.567,482746.708,325276.664,2257526.359,1003563.127,973820.48,645514.277
JPN,2014,1483564.143,195387.126,438449.794,334715.379,2059531.868,932623.723,902024.232,657926.811
JPN,2015,1304341.589,172525.716,393325.455,304535.663,1840211.602,839594.295,828633.7,608988.241
JPN,2016,1463800.108,195592.853,446073.179,329842.126,2081018.57,958237.619,944800.799,649386.801
JPN,2017,1422647.123,189280.28,436729.338,349773.674,2019305.318,929670.892,933682.835,688341.956
JPN,2018,1439025.946,187724.589,444518.263,365106.121,2046232.313,946487.477,955753.454,725217.271
JPN,2019,1450812.333,195390.658,455674.058,362790.872,2074700.815,981248.11,977661.215,706582.799
JPN,2020,1413524.589,247201.077,442732.556,284000.516,2049103.045,1022835.418,948247.507,628490.919
JPN,2021,1353642.018,207126.891,419779.88,350783.179,1945462.175,1013759.469,919484.878,716634.955
JPN,2022,1145221.48,174169.263,361384.781,340954.144,1591407.2,842116.086,766422.754,672569.376
KAZ,1995,5604.812,961.753,1001.722,1793.315,8854.842,2245.515,2297.348,6311.641
KAZ,1996,6110.571,915.855,855.242,1693.353,9721.715,2235.405,2085.639,6115.567
KAZ,1997,6606.157,835.513,839.534,1813.751,10646.223,2155.124,2082.166,6369.571
KAZ,1998,6843.187,683.045,826.966,1585.418,11313.974,1873.116,2109.369,5646.053
KAZ,1999,4642.922,585.874,622.254,1784.913,7449.912,1489.317,1477.645,5659.614
KAZ,2000,4302.609,631.338,693.222,2563.183,6642.939,1573.194,1578.499,7448.666
KAZ,2001,5168.476,912.673,1350.864,2483.939,8064.382,2201.778,2885.8,7724.21
KAZ,2002,5586.264,986.946,1614.72,2844.615,8712.361,2288.377,3407.389,8818.683
KAZ,2003,7184.174,1212.375,1578.079,3903.615,11007.606,2911.486,3793.906,11504.799
KAZ,2004,9955.202,1736.58,2129.057,5788.216,15089.275,4264.059,5214.151,16795.561
KAZ,2005,12479.109,1910.699,3557.228,7727.22,18945.422,5284.935,8077.427,22542.279
KAZ,2006,16927.986,2543.379,6238.49,10941.718,25734.995,7236.188,13526.591,31653.275
KAZ,2007,23116.209,3403.264,8275.435,13597.162,34286.529,9931.128,17935.139,40204.288
KAZ,2008,25679.488,3836.782,6303.819,26021.515,40073.522,11857.022,17351.197,61224.69
KAZ,2009,28308.491,4103.047,9018.046,12374.059,41874.433,11790.645,20482.423,39510.664
KAZ,2010,34042.863,4890.575,9379.944,18386.066,51655.901,14203.064,22639.19,54803.492
KAZ,2011,37805.778,6209.744,8927.273,28562.166,59637.551,18309.277,23890.402,73852.073
KAZ,2012,43347.764,8124.233,11680.358,30335.128,66545.245,20807.914,28136.483,76040.374
KAZ,2013,54140.071,8447.716,14063.129,33042.159,83888.478,22032.12,32614.677,77866.073
KAZ,2014,51578.977,8991.155,14203.368,31684.206,77215.262,22330.841,31553.57,73480.819
KAZ,2015,51737.797,9001.899,14621.188,21248.121,76591.193,20448.881,31192.292,46682.427
KAZ,2016,36930.943,6318.875,10543.691,16794.227,54796.157,14873.881,22325.64,37585.462
KAZ,2017,46449.049,6955.493,14959.845,16463.31,67338.506,16787.931,27944.098,44972.107
KAZ,2018,45880.059,6412.246,12512.294,23498.604,69649.679,14530.007,26578.753,56709.535
KAZ,2019,46566.29,7108.94,14894.369,20456.912,69880.548,15647.9,28875.069,54714.968
KAZ,2020,44224.873,8737.633,17144.006,12870.248,65203.378,20075.858,33354.938,43289.464
KAZ,2021,50522.5,8778.472,18502.916,17918.268,74949.411,20824.492,35691.057,54358.999
KAZ,2022,49422.622,8204.161,17932.598,27704.23,74782.666,22110.433,36551.474,76194.835
KHM,1995,640.21,41.55,37.392,189.024,1924.049,200.388,277.55,798.673
KHM,1996,670.927,54.081,40.586,184.791,2149.819,245.752,294.927,663.208
KHM,1997,657.738,46.167,42.643,202.731,1959.221,215.511,297.091,863.603
KHM,1998,618.245,44.056,32.52,173.221,1880.248,190.219,237.148,731.278
KHM,1999,642.872,41.492,44.988,243.639,1810.014,195.408,316.193,1019.572
KHM,2000,696.802,47.539,46.903,333.653,1708.066,202.088,331.257,1257.223
KHM,2001,744.768,51.411,55.326,397.492,1804.056,209.45,357.768,1436.518
KHM,2002,792.329,59.433,61.786,449.833,1827.159,237.276,425.326,1593.891
KHM,2003,885.945,66.858,73.758,466.397,2002.125,255.23,479.176,1740.769
KHM,2004,943.65,70.275,58.206,583.976,2172.706,260.715,503.713,2221.877
KHM,2005,1088.978,75.035,79.993,789.49,2593.272,269.306,643.7,2595.872
KHM,2006,1294.502,76.245,105.237,970.327,2996.33,295.297,764.665,3104.114
KHM,2007,1456.373,104.865,112.633,1122.87,3433.682,479.258,886.479,3531.58
KHM,2008,1794.663,128.578,131.007,1232.914,4090.637,553.494,906.649,4270.834
KHM,2009,1867.486,146.217,174.74,1167.681,4868.02,632.837,1132.519,3367.014
KHM,2010,2028.879,142.313,135.277,1305.317,5261.661,724.723,960.48,3940.934
KHM,2011,2305.395,166.09,142.735,1443.135,6048.788,782.127,1087.951,4578.446
KHM,2012,2415.202,177.485,180.598,1633.211,5861.102,792.742,1313.368,5322.798
KHM,2013,2633.715,183.49,215.31,1859.94,6174.456,837.955,1639.825,6077.448
KHM,2014,3002.378,204.155,243.766,2117.364,6604.163,894.912,2027.308,6526.384
KHM,2015,3290.687,222.415,269.923,2250.597,7126.628,949.788,2299.716,7017.175
KHM,2016,3660.593,251.527,335.572,2406.741,7904.381,1041.219,2757.422,7252.442
KHM,2017,4080.232,272.695,376.94,2779.096,8604.919,1126.012,3143.538,8428.193
KHM,2018,4326.868,295.792,445.212,3129.157,8806.782,1201.018,3630.696,9534.92
KHM,2019,4758.335,314.208,484.572,3454.961,9487.754,1306.969,4097.899,10678.001
KHM,2020,4431.822,311.643,449.889,3238.396,9056.178,1363.567,3896.648,10052.533
KHM,2021,4237.083,405.373,455.867,3688.183,8411.165,1805.77,4283.243,10882.16
KHM,2022,4234.315,373.896,408.766,4700.782,7286.72,1949.679,4259.256,14580.389
KOR,1995,126643.099,9640.616,55442.734,43412.672,213836.644,56463.042,145443.021,100290.352
KOR,1996,140742.013,12398.928,57834.406,45146.435,232107.764,63280.42,156539.15,101413.66
KOR,1997,131932.744,11370.337,49765.036,46292.985,215116.513,57992.843,136524.213,106729.093
KOR,1998,85166.213,7429.162,29658.607,41861.016,138310.745,42649.054,72127.799,98525.558
KOR,1999,113451.949,10816.093,38245.72,47580.098,185062.544,54738.419,99777.124,110983.93
KOR,2000,131905.798,11256.242,46715.92,51752.581,214907.157,61149.924,117467.612,126365.665
KOR,2001,131214.491,12517.111,41261.223,49056.675,207868.763,62724.568,106914.88,114670.693
KOR,2002,155404.127,14762.001,48280.655,52333.707,243145.969,71908.04,123390.047,123736.422
KOR,2003,167196.871,15910.435,58180.762,59498.372,262541.057,82451.978,144539.269,142540.193
KOR,2004,178071.33,18217.144,59785.272,75787.061,279608.063,94710.983,159646.068,186160.498
KOR,2005,215484.696,22638.305,73140.788,84467.689,335143.698,116026.512,189850.486,206465.391
KOR,2006,243655.23,26688.206,84517.19,93332.432,377059.339,135451.198,214716.147,228198.988
KOR,2007,267222.539,30245.844,94617.409,111173.374,411033.622,151386.552,237595.244,264915.512
KOR,2008,231211.605,27370.366,79774.031,118070.933,349999.9,137552.464,195464.759,268390.795
KOR,2009,207644.834,26467.749,67904.347,101578.871,320033.473,130917.32,164997.728,244353.981
KOR,2010,233541.941,27847.514,95342.439,127204.463,365365.926,150319.632,216380.501,308590.216
KOR,2011,251847.395,31070.98,104201.261,141480.014,392204.343,164826.769,232405.391,354887.602
KOR,2012,253151.701,32169.627,103820.052,149882.012,396828.737,172249.075,229624.575,369717.321
KOR,2013,269755.134,37781.844,109731.302,157912.323,426712.577,191362.665,244401.586,395384.145
KOR,2014,299799.922,42081.578,110587.423,168676.866,469301.036,212744.989,263243.367,417222.042
KOR,2015,287777.793,40894.35,119178.315,164351.963,455692.832,210741.253,274707.033,403411.167
KOR,2016,295130.204,43923.258,127463.76,157894.584,464031.436,220988.678,294810.878,393001.718
KOR,2017,313437.15,47580.406,141799.06,166926.377,487539.885,239251.822,331334.547,427180.326
KOR,2018,338872.578,52291.435,148032.306,179221.814,516628.647,263639.026,344282.234,453412.828
KOR,2019,331946.163,50842.467,146604.407,166726.228,502091.781,267226.679,334580.339,408435.934
KOR,2020,322967.754,54915.377,148467.307,156309.812,498944.546,282435.623,332222.152,387815.258
KOR,2021,387122.606,61092.064,169827.293,200041.866,594612.271,309462.468,390769.349,486607.787
KOR,2022,361436.049,56928.669,152687.751,196246.676,548311.227,287021.177,352109.798,468545.308
LAO,1995,457.942,5.977,33.401,128.476,1113.815,126.36,181.078,324.38
LAO,1996,496.165,6.756,40.891,115.61,1180.971,139.627,196.999,323.505
LAO,1997,396.273,4.982,33.502,184.454,1087.132,126.804,182.678,324.503
LAO,1998,234.969,3.43,18.423,211.252,724.306,86.585,116.872,355.744
LAO,1999,262.043,4.053,29.532,224.87,777.219,103.143,151.408,397.8
LAO,2000,439.394,4.77,22.697,164.763,1068.637,112.885,152.842,405.817
LAO,2001,450.197,5.092,25.313,149.779,1080.712,115.145,156.009,385.623
LAO,2002,389.403,6.962,92.798,144.232,924.177,157.27,342.433,354.289
LAO,2003,479.164,7.689,110.833,123.819,1115.209,157.247,392.4,349.028
LAO,2004,532.741,8.904,152.912,151.251,1254.678,185.344,530.14,394.899
LAO,2005,577.687,10.726,180.98,186.075,1302.84,220.593,615.083,538.793
LAO,2006,687.892,11.787,185.73,267.555,1449.675,233.578,613.788,925.671
LAO,2007,874.542,14.544,257.628,296.981,1888.946,295.183,856.924,995.737
LAO,2008,1130.16,17.915,295.613,419.294,2559.653,373.427,982.244,1276.53
LAO,2009,1147.832,65.305,365.936,407.862,2489.758,670.868,1205.498,1256.196
LAO,2010,1454.51,42.807,363.126,552.308,3154.575,708.839,1194.464,1795.318
LAO,2011,1544.874,61.956,456.985,631.053,3418.583,822.119,1542.276,2428.749
LAO,2012,1826.021,87.972,570.492,664.743,3808.41,1082.656,1914.318,2518.322
LAO,2013,2138.277,165.412,584.371,669.291,4483.912,1632.841,1963.875,2808.25
LAO,2014,2248.342,188.835,736.129,740.692,4767.024,1916.463,2447.23,2962.859
LAO,2015,2387.61,256.694,721.85,786.414,5029.654,2213.007,2458.419,3215.679
LAO,2016,2576.406,242.817,744.549,860.698,5382.508,2292.12,2544.629,3811.177
LAO,2017,2663.269,231.699,870.375,915.834,5517.407,2284.133,2891.11,4297.783
LAO,2018,2789.069,271.567,931.752,1027.523,5619.016,2320.061,3228.255,4846.961
LAO,2019,2766.442,277.203,1111.25,1096.216,5557.237,2322.867,3885.072,4998.795
LAO,2020,2907.548,272.461,1187.291,831.173,5880.237,2410.342,4201.6,4652.38
LAO,2021,2689.456,313.269,1149.208,922.794,4774.904,2310.353,3878.432,5881.519
LAO,2022,2073.912,248.333,698.322,1119.806,3653.724,1521.472,2496.328,6044.939
LTU,1995,1399.768,205.896,210.072,660.076,2543.91,1306.894,772.224,1360.746
LTU,1996,1653.491,260.653,263.752,929.503,3045.185,1641.156,930.571,1919.504
LTU,1997,1834.775,293.225,358.945,1184.4,3323.159,1923.604,1206.075,2414.939
LTU,1998,2062.375,372.412,417.257,1251.051,3633.968,2339.037,1436.335,2441.107
LTU,1999,2288.543,320.764,407.905,1171.361,3954.383,2248.13,1334.354,2106.661
LTU,2000,2582.127,340.055,378.192,1450.916,4241.644,2222.002,1180.448,2596.951
LTU,2001,2730.117,314.085,437.007,1636.449,4397.953,2222.78,1278.561,2991.659
LTU,2002,3202.298,384.057,526.406,2047.787,5050.668,2504.151,1529.966,3596.091
LTU,2003,4283.341,509.259,701.119,2653.035,6762.759,3189.463,2214.675,4661.935
LTU,2004,5041.132,632.447,825.127,3211.281,8302.927,3791.326,2715.332,5656.404
LTU,2005,5771.183,713.29,1001.992,3889.608,9317.634,4183.089,3277.81,6854.811
LTU,2006,6403.523,836.985,1200.044,4634.52,9966.054,4842.066,4252.293,8173.27
LTU,2007,8614.889,1114.171,2057.269,5827.137,12916.95,5936.974,6661.859,10120.398
LTU,2008,10359.38,1408.644,2319.221,7045.434,15441.453,7587.557,7630.407,12296.737
LTU,2009,9278.906,1245.865,1321.979,5626.988,13624.549,7085.349,3892.907,9120.947
LTU,2010,7840.516,1170.657,1413.076,6641.454,11942.151,6366.372,3683.068,11414.238
LTU,2011,8228.344,1138.514,1884.219,8171.04,12958.814,6881.902,4958.667,14463.202
LTU,2012,7863.109,1069.748,1680.019,8754.722,12525.373,6481.544,4389.137,15471.373
LTU,2013,8936.317,995.715,1691.381,9982.329,13532.347,6638.219,4862.418,17157.207
LTU,2014,9599.141,1088.012,1843.983,9945.782,14807.728,7023.672,5287.541,16824.6
LTU,2015,8239.531,1029.49,1669.697,8373.275,12436.871,6128.922,4571.643,14187.044
LTU,2016,8812.731,1093.626,1659.749,8949.328,13284.247,6329.816,4273.415,14884.644
LTU,2017,9405.325,1076.624,1783.981,10560.736,14158.077,6659.647,4603.569,17532.914
LTU,2018,10544.785,1257.536,2095.74,12232.379,15460.487,7608.492,5372.263,19939.516
LTU,2019,10226.452,1219.65,2081.683,12805.676,15364.752,7947.148,5642.75,20326.576
LTU,2020,10482.987,1376.884,2200.558,12624.727,15920.234,9039.844,5718.352,20424.403
LTU,2021,11518.3,1479.157,2477.519,15905.457,17517.518,9924.347,6642.216,25760.839
LTU,2022,11952.773,1505.85,3341.437,17115.269,18266.906,9988.919,8299.946,27989.856
LUX,1995,3134.799,465.053,595.22,7677.723,3732.171,2969.848,1999.155,10089.408
LUX,1996,3002.972,447.743,617.138,8091.55,3560.64,3004.555,1898.67,10403.001
LUX,1997,2605.336,376.2,612.617,7773.285,3094.003,2743.824,1782.681,9974.85
LUX,1998,2683.513,363.425,611.293,7919.121,3081.249,2748.497,1826.878,10392.238
LUX,1999,2734.202,357.928,718.869,9128.163,3196.178,2960.105,2053.034,11386.659
LUX,2000,2547.258,293.807,657.373,9228.657,2959.814,2732.957,1743.189,11509.625
LUX,2001,2715.562,317.721,706.895,9149.614,3099.36,2922.874,1789.47,11386.149
LUX,2002,3079.213,363.545,780.275,9886.249,3591.465,3355.246,1981.486,12285.936
LUX,2003,3748.222,464.416,1012.942,12335.11,4372.715,4331.456,2630.313,15231.693
LUX,2004,3941.779,515.017,1187.787,15043.825,4608.678,5121.217,2987.511,18462.325
LUX,2005,4107.821,562.31,1245.807,16802.009,4701.975,5483.724,3012.598,20276.859
LUX,2006,4491.005,612.121,1330.872,20651.326,5153.026,5826.754,3247.263,24318.172
LUX,2007,5051.439,692.042,1613.495,24766.312,5889.145,6667.961,4064.755,29528.125
LUX,2008,5876.493,821.56,2122.876,29152.559,6735.403,7537.891,4822.742,33872.475
LUX,2009,6014.501,916.172,1771.103,26698.337,7035.152,7852.788,3950.028,30155.859
LUX,2010,5219.44,821.656,1739.085,29053.75,6239.939,7652.958,4324.754,32496.218
LUX,2011,5788.662,905.324,2112.772,31433.627,6860.398,8513.689,4974.519,35080.966
LUX,2012,5372.481,876.281,1943.229,30697.858,6366.863,8367.135,4613.938,34232.375
LUX,2013,5817.82,888.57,1896.412,33793.924,6901.384,9164.924,4737.28,37687.1
LUX,2014,5953.782,853.502,1980.682,35503.338,7156.361,9584.582,5178.055,39556.916
LUX,2015,5163.307,775.125,1758.38,31919.514,6435.754,8290.528,4546.84,35712.134
LUX,2016,5337.351,752.259,1746.409,32886.779,6796.802,8380.98,4600.159,37124.867
LUX,2017,5651.506,820.128,2063.746,34781.808,7130.548,9121.877,5071.804,38583.956
LUX,2018,5929.194,876.331,1916.007,37286.272,7685.899,10239.041,4929.533,41685.979
LUX,2019,5624.469,851.81,1821.262,36201.991,7521.902,10304.907,5119.139,40628.717
LUX,2020,5557.124,963.072,1701.387,38600.214,7521.519,11674.045,5027.373,43059.074
LUX,2021,5811.699,930.529,1702.122,46976.313,7974.828,12549.885,5575.9,51842.934
LUX,2022,5462.84,942.86,1655.545,45405.485,7462.028,12340.43,4863.92,49580.405
LVA,1995,961.045,205.627,144.703,757.129,2060.267,1056.443,391.294,1296.15
LVA,1996,1030.409,181.346,192.728,1008.367,2124.967,1079.713,504.69,1605.554
LVA,1997,1142.816,207.864,239.204,1064.382,2290.592,1156.022,571.093,1781.509
LVA,1998,1352.246,291.269,292.243,1162.581,2379.105,1345.942,765.93,1833.668
LVA,1999,1534.195,295.278,354.884,1171.606,2682.783,1448.637,793.213,1795.572
LVA,2000,1631.897,307.555,444.717,1265.259,2823.197,1421.797,946.94,1933.899
LVA,2001,1730.04,340.731,554.027,1381.676,2911.949,1449.815,1084.791,2078.571
LVA,2002,2021.163,415.176,656.766,1525.912,3368.922,1652.643,1292.505,2302.532
LVA,2003,2498.459,515.973,878.378,1868.79,4052.408,2077.93,1722.895,2703.746
LVA,2004,3073.818,622.907,1159.475,2276.323,4868.722,2410.173,2297.358,3387.708
LVA,2005,3481.58,721.351,1541.975,2880.134,5366.896,2715.285,2800.888,4237.642
LVA,2006,4553.965,821.626,2069.298,3278.036,6899.745,3360.119,3996.062,4842.891
LVA,2007,6553.842,1132.322,2952.577,4457.558,9552.326,4946.791,6516.414,6590.633
LVA,2008,7289.99,1337.371,3224.363,5557.511,10762.062,6394.507,7138.139,7991.787
LVA,2009,5791.947,947.66,1646.532,4571.89,8821.465,4655.395,3692.224,6607.448
LVA,2010,5168.394,889.464,1243.471,4525.126,7733.359,3949.571,2593.988,7049.338
LVA,2011,5570.345,1042.843,1610.714,5373.793,8127.79,4539.654,3428.331,8440.36
LVA,2012,5631.822,982.248,1723.348,5693.616,7991.0,4336.602,3654.259,8953.199
LVA,2013,6402.362,1093.433,1515.178,6082.028,8925.713,4735.901,3538.102,9398.364
LVA,2014,6654.09,1198.264,1627.835,6364.796,9157.638,5043.31,3660.673,9775.111
LVA,2015,5715.658,997.837,1422.443,5543.197,7961.578,4432.173,3153.276,8433.213
LVA,2016,5968.811,1018.249,1337.594,5806.394,8355.856,4511.69,2857.313,8811.743
LVA,2017,6277.989,1087.725,1389.928,6243.294,8850.834,4909.972,3261.692,9609.171
LVA,2018,6921.118,1200.961,1649.95,7078.064,9590.641,5505.189,3892.132,10898.973
LVA,2019,6775.753,1225.019,1602.814,6920.496,9508.99,5761.532,3862.32,10664.373
LVA,2020,6498.207,1253.933,1616.924,6704.788,9414.443,6143.905,3833.764,10625.493
LVA,2021,6833.835,1417.716,2085.678,7524.335,10119.087,7260.83,4507.931,12585.575
LVA,2022,6824.182,1218.023,2252.613,8542.04,10259.245,6699.572,4745.842,14372.916
MAR,1995,7951.039,581.301,1719.449,2608.373,16665.76,5744.687,5695.896,6796.405
MAR,1996,8576.329,624.696,1831.315,3045.938,18578.653,6103.082,6234.009,7292.659
MAR,1997,7581.599,602.711,1779.584,2873.454,16099.078,5846.877,5816.21,6969.696
MAR,1998,7536.101,565.051,1727.908,3249.09,16260.077,6270.798,5703.338,7246.713
MAR,1999,7395.049,629.76,1589.501,3329.877,15645.204,6665.244,5379.594,7525.308
MAR,2000,6838.682,655.86,1444.607,3344.959,14528.781,6321.764,4845.24,7203.302
MAR,2001,6443.182,650.283,1419.932,3876.728,13954.557,6561.072,5116.374,7872.236
MAR,2002,6860.121,650.164,1475.291,4277.821,14941.144,6935.7,5377.124,8697.551
MAR,2003,8448.994,736.429,1864.54,5254.525,18769.566,8590.907,6882.136,10456.299
MAR,2004,9501.882,839.931,2096.964,6219.945,21083.206,10086.468,7843.291,12213.589
MAR,2005,9558.031,923.593,2072.985,7145.743,21080.08,10779.877,7831.569,13824.795
MAR,2006,10459.179,1020.101,2418.561,7891.592,22588.275,11373.824,9375.763,15562.116
MAR,2007,13788.922,1038.466,3934.329,9763.432,30344.447,13655.512,14534.241,18615.046
MAR,2008,15979.714,1148.666,5303.853,11043.166,35383.622,15254.294,18373.627,22195.704
MAR,2009,16477.613,1174.17,4957.703,9832.166,36851.554,16715.615,18171.549,18652.274
MAR,2010,16416.71,1167.801,4664.458,10331.325,36920.458,16478.661,17355.747,20832.308
MAR,2011,17918.35,1401.048,5555.104,11382.24,39836.158,18648.892,20210.799,23641.124
MAR,2012,17778.815,1567.745,5237.23,11019.355,38458.088,19035.836,19007.119,22839.895
MAR,2013,19209.452,1637.61,5511.952,11105.945,42006.22,20741.306,20488.445,23487.285
MAR,2014,19307.093,2043.364,5391.622,11877.702,42760.631,20632.285,20774.602,24161.478
MAR,2015,17096.673,1814.792,4949.352,11019.212,38746.074,18251.187,18857.446,23122.315
MAR,2016,17189.646,1807.129,4810.144,11541.752,38698.681,18581.502,18903.32,23575.096
MAR,2017,17760.208,1858.631,5130.41,12918.728,40588.996,19291.125,20055.104,26435.16
MAR,2018,18989.583,1957.264,5474.836,13880.583,43073.992,20680.409,21211.883,29262.835
MAR,2019,19313.761,1993.368,5242.442,14425.794,43599.602,21296.09,20661.183,30021.816
MAR,2020,19398.743,1861.263,4158.719,11531.923,43963.86,21823.302,17377.619,25984.591
MAR,2021,22716.117,2186.602,5073.449,13215.219,50604.247,24250.058,20520.172,31911.117
MAR,2022,18907.046,1758.395,3638.352,16142.021,41936.853,22476.589,17468.506,36611.957
MEX,1995,144913.744,8030.713,19965.852,30949.333,216829.628,31429.143,52508.415,67668.474
MEX,1996,161716.853,8656.19,22493.21,35589.444,245632.621,34018.829,60423.424,80456.225
MEX,1997,191920.136,11315.847,29283.019,40393.13,293220.078,43414.606,78453.986,91931.182
MEX,1998,202419.742,12273.154,33761.662,43974.463,305112.3,47453.293,89213.334,95825.67
MEX,1999,226215.021,14812.499,37207.025,50303.59,340185.453,57366.333,98397.564,111251.618
MEX,2000,269053.59,17707.241,42119.939,59512.267,402490.946,70128.878,112848.382,132234.053
MEX,2001,296645.513,19183.237,42459.284,57883.008,445197.993,78336.702,115503.207,126841.937
MEX,2002,297986.372,19405.631,43172.148,62077.87,444305.711,83294.8,116819.604,134105.916
MEX,2003,291935.313,23139.824,36184.444,55821.664,416441.55,85793.182,107103.125,127040.669
MEX,2004,296927.449,19492.463,46080.929,69357.285,432412.941,84212.072,122942.266,153241.284
MEX,2005,337432.385,21864.698,49644.023,78063.77,485005.638,95348.619,133688.793,175660.519
MEX,2006,366200.538,23382.055,57553.692,87126.748,527963.874,104926.745,156720.294,203970.569
MEX,2007,396126.119,24419.953,63621.296,94866.259,566532.214,113543.156,170694.848,222084.136
MEX,2008,425011.929,27605.442,65627.71,93594.975,599528.679,124392.168,182859.525,231852.73
MEX,2009,338138.567,23908.816,55368.534,84387.631,473720.805,111293.757,143530.279,184083.524
MEX,2010,396816.018,27753.628,62314.446,101443.421,554588.414,128850.834,161189.567,228835.898
MEX,2011,434740.086,30705.468,70971.906,113896.938,607260.479,142331.766,182787.91,269700.807
MEX,2012,438437.105,32373.079,73644.218,119919.425,616318.054,147457.78,187754.614,283606.82
MEX,2013,481368.48,36470.208,68310.856,125640.661,661885.238,160184.063,180204.915,288733.438
MEX,2014,478334.705,34812.345,72226.529,140616.664,664210.9,161581.759,184806.039,306263.413
MEX,2015,417184.684,31271.038,68854.459,134940.537,572077.155,144217.431,169480.954,281121.358
MEX,2016,373609.59,27733.917,63590.68,132717.2,510510.98,127422.636,155105.154,272007.706
MEX,2017,394419.921,28525.404,67292.72,145576.825,547706.61,132421.749,166822.123,302091.021
MEX,2018,408817.792,34350.89,65635.358,149684.653,563396.624,142328.979,172346.324,324851.897
MEX,2019,430589.606,30593.851,67489.043,162305.001,598858.367,144642.844,171028.64,340298.211
MEX,2020,365122.489,26897.202,52753.935,140640.446,509963.31,135217.709,133231.854,295608.902
MEX,2021,432343.326,28833.073,61670.423,161932.414,605443.372,147302.227,164070.488,348709.031
MEX,2022,485556.057,30492.462,67070.903,185675.701,684085.996,155576.158,185094.24,402932.568
MLT,1995,683.521,80.176,158.414,797.416,1094.575,580.059,435.983,1191.529
MLT,1996,746.899,89.503,166.21,784.838,1194.258,645.966,452.946,1162.059
MLT,1997,747.051,87.126,158.521,793.633,1191.785,618.904,429.326,1157.322
MLT,1998,803.189,94.095,179.76,848.928,1273.934,658.691,473.115,1235.483
MLT,1999,814.688,94.175,160.168,916.385,1285.516,649.892,425.943,1316.128
MLT,2000,759.287,87.696,157.511,902.121,1218.444,625.601,444.047,1307.137
MLT,2001,795.224,102.909,150.225,872.875,1262.491,691.402,425.36,1240.375
MLT,2002,816.769,106.542,117.695,1007.134,1305.767,750.025,403.226,1482.863
MLT,2003,1040.302,142.278,211.363,1145.553,1619.108,912.647,626.974,1660.594
MLT,2004,1140.807,158.083,246.772,1367.871,1744.503,1018.252,664.857,1921.183
MLT,2005,1187.203,152.936,294.426,1456.558,1781.811,1015.363,734.74,2009.408
MLT,2006,1221.951,164.501,225.929,1797.498,1816.335,1065.417,576.634,2449.631
MLT,2007,1439.812,189.845,301.024,2271.379,2103.289,1207.691,675.129,2982.511
MLT,2008,1527.997,212.864,285.209,2814.143,2249.926,1443.046,684.168,3668.15
MLT,2009,1523.002,221.846,285.77,2554.275,2306.285,1358.123,640.945,3343.012
MLT,2010,1492.73,241.601,284.216,2909.144,2195.202,1400.026,645.255,3776.69
MLT,2011,1606.881,243.041,257.759,3163.855,2343.985,1523.527,570.894,4112.519
MLT,2012,1523.077,244.078,324.265,3261.034,2182.773,1449.202,651.782,4186.882
MLT,2013,1665.399,255.472,328.714,3881.566,2473.911,1568.581,676.093,4846.886
MLT,2014,1711.705,273.401,362.106,4549.349,2573.813,1723.916,714.025,5487.447
MLT,2015,1363.334,210.192,488.504,4784.891,2105.653,1478.539,922.178,5603.362
MLT,2016,1489.948,173.819,449.704,5091.623,2294.082,1475.767,912.308,6024.229
MLT,2017,1766.311,182.687,534.007,6381.581,2609.08,1590.667,1063.523,7389.594
MLT,2018,1930.799,208.843,568.67,7400.761,2824.742,1912.665,1164.474,8509.994
MLT,2019,1891.781,247.908,666.871,7354.488,2731.01,2077.096,1328.621,8527.068
MLT,2020,1626.272,271.216,682.113,7732.224,2345.559,2360.962,1358.852,8935.282
MLT,2021,2022.596,385.995,1080.845,9122.2,2876.301,2861.212,1979.81,10424.954
MLT,2022,2096.624,347.008,1099.731,9030.71,2832.036,2757.897,1945.838,10265.18
MMR,1995,1311.309,62.784,124.945,163.725,4593.615,600.509,585.97,1020.382
MMR,1996,1371.793,57.748,145.214,126.0,4930.941,576.02,654.43,786.726
MMR,1997,1409.132,60.039,147.469,102.67,5088.997,582.25,642.102,646.411
MMR,1998,880.509,60.409,87.246,69.563,3165.251,463.572,385.583,439.454
MMR,1999,888.648,144.341,92.08,115.543,3197.545,764.416,423.702,777.41
MMR,2000,1055.817,160.682,108.61,173.002,3791.207,900.255,515.077,1164.116
MMR,2001,947.151,129.737,85.047,198.395,3382.348,769.705,416.894,1337.754
MMR,2002,1224.92,102.421,96.524,287.676,4263.785,779.907,486.267,1818.068
MMR,2003,1363.093,72.093,95.155,287.908,4785.161,661.776,510.795,1791.631
MMR,2004,1602.624,66.026,129.679,308.363,5692.121,662.737,671.926,1891.121
MMR,2005,1666.517,75.36,153.306,370.172,5632.7,718.266,734.473,2317.308
MMR,2006,1848.611,94.093,181.391,478.571,6065.059,875.903,855.396,3019.803
MMR,2007,2333.627,131.881,234.006,748.116,7498.756,1188.271,1081.614,4436.934
MMR,2008,3764.057,173.287,433.784,1006.344,12101.818,1649.813,1983.13,5862.869
MMR,2009,5256.702,201.584,721.547,1038.936,17853.749,2056.056,3242.102,5914.072
MMR,2010,6452.273,242.003,1176.272,1167.272,21523.853,2564.311,5211.052,6811.666
MMR,2011,8501.946,274.311,2548.878,1468.362,28734.077,3118.013,10342.944,8534.937
MMR,2012,8886.067,304.148,3445.556,1417.317,30346.559,3557.512,13733.697,7824.216
MMR,2013,8608.369,437.712,3286.84,1647.153,29342.646,4896.16,13575.976,7766.004
MMR,2014,8949.044,782.739,3129.847,2137.429,30312.129,7098.932,13323.968,8825.058
MMR,2015,8287.808,1135.349,2668.375,2256.879,27821.324,7967.818,11397.389,9394.981
MMR,2016,8061.499,1609.857,2742.45,2903.526,26249.567,8940.226,11371.688,12284.351
MMR,2017,7305.306,2031.323,2542.45,3184.165,23417.385,9989.808,11386.449,13399.828
MMR,2018,7941.193,1886.133,2636.606,3699.82,25138.99,9771.426,11605.288,15557.667
MMR,2019,8451.719,1699.852,2670.422,4241.688,26829.232,9695.757,12339.43,16665.191
MMR,2020,10332.772,2397.143,3441.544,3914.098,33852.466,12587.576,15809.435,15336.588
MMR,2021,9657.119,2168.143,2831.063,3274.592,30186.953,10931.957,12505.995,15235.055
MMR,2022,8071.512,1741.824,2410.239,3228.439,25097.452,9160.865,10758.669,14323.005
MYS,1995,13216.894,1009.764,5498.898,19153.788,24737.695,9122.568,12821.895,41320.236
MYS,1996,14766.978,1054.385,6377.821,21931.338,28135.543,9551.793,14796.504,47423.808
MYS,1997,14360.564,995.055,6552.025,21928.938,27431.703,9226.583,15246.392,47328.497
MYS,1998,9226.176,585.05,3359.954,18789.724,17977.78,6001.323,8182.182,39690.82
MYS,1999,10085.778,764.073,3119.364,21042.969,19673.304,7385.943,7863.328,43859.638
MYS,2000,13513.164,911.252,4758.668,21860.185,25896.418,8193.99,11217.912,47605.29
MYS,2001,14212.346,1115.025,4224.614,20964.543,26222.602,9587.862,10169.84,45936.968
MYS,2002,15509.83,1391.026,4636.861,22495.969,27948.302,11207.607,11210.648,49537.128
MYS,2003,17458.876,1580.775,4919.568,24179.673,30605.656,12226.38,11785.717,54555.464
MYS,2004,18856.9,1631.456,5328.267,28687.448,33062.501,13301.994,12569.09,64651.054
MYS,2005,21716.364,1697.666,6026.447,33252.821,38676.275,14164.832,14457.541,74895.566
MYS,2006,24968.196,1817.679,6845.431,37480.204,43874.054,15812.031,16226.993,85260.376
MYS,2007,29552.124,2204.922,8087.387,44764.122,51804.674,19377.96,19606.576,100953.408
MYS,2008,35784.148,2714.16,9148.808,53223.087,61204.254,23110.846,22282.648,122058.855
MYS,2009,33545.219,2848.364,7406.021,44602.418,57487.982,22769.453,18156.118,101951.478
MYS,2010,42291.094,2819.103,10507.942,55793.171,72900.581,27623.94,26586.441,125526.828
MYS,2011,50168.984,4352.503,12507.41,65146.835,83690.527,34457.765,30607.393,146349.369
MYS,2012,54491.005,4309.376,14379.11,66324.263,91380.308,38728.795,36350.703,144686.252
MYS,2013,58636.45,4267.56,14862.675,66481.647,97825.104,39350.269,38884.214,143801.839
MYS,2014,64375.122,4122.516,14783.99,67892.28,107226.657,40637.011,39474.925,147077.617
MYS,2015,57843.19,3249.394,13065.001,60546.762,97447.121,35856.843,36932.943,127353.737
MYS,2016,59665.924,3535.14,13601.646,58728.57,101524.99,33848.947,39167.522,122729.26
MYS,2017,63315.149,3533.602,13984.934,62197.518,108143.466,34695.446,40330.224,131457.224
MYS,2018,75236.249,3903.354,14849.232,69596.307,127130.488,38494.223,43466.388,145372.933
MYS,2019,80327.367,3732.827,14209.829,71177.523,136526.847,38351.464,40880.8,145301.457
MYS,2020,80152.564,4201.125,12752.727,59287.338,134125.5,39743.701,35165.951,124554.177
MYS,2021,82851.412,4614.694,15806.906,63112.045,141731.879,42482.058,41799.429,142859.568
MYS,2022,86668.095,4577.026,18126.713,72265.398,149284.898,41926.117,47312.754,163502.454
NGA,1995,10713.059,111.487,6626.125,2392.627,23216.032,763.361,14298.268,10886.322
NGA,1996,11567.528,119.688,7145.042,1796.223,26087.349,663.105,14151.725,11260.277
NGA,1997,11549.432,127.544,7273.369,2979.539,26004.149,691.18,13826.726,14108.483
NGA,1998,13943.291,198.532,8059.274,2105.765,30037.375,958.016,16440.178,9219.65
NGA,1999,12932.732,194.772,9304.761,2876.567,27640.213,1028.801,17495.771,11626.749
NGA,2000,12366.112,308.866,9950.638,5207.082,25030.826,1694.06,17569.961,23269.637
NGA,2001,17794.403,341.211,7937.481,4331.532,37565.871,1649.379,14370.793,18495.318
NGA,2002,21181.315,292.604,9220.263,4553.308,54470.688,1583.364,17061.866,19792.502
NGA,2003,23565.419,250.243,9907.705,5154.753,59236.904,1341.076,17192.807,24429.378
NGA,2004,31996.105,1396.078,13986.841,4968.943,72682.933,6667.331,28072.958,25346.82
NGA,2005,42784.786,1754.707,18725.82,6487.142,96258.883,8317.157,32432.695,34478.603
NGA,2006,51887.698,2939.424,29457.243,16392.729,106565.453,12298.104,48489.709,62791.813
NGA,2007,80397.935,7372.94,19718.635,11311.709,155257.147,24813.761,38587.32,49670.378
NGA,2008,86552.974,8519.201,25974.387,22281.904,175222.695,30796.993,45481.375,76565.658
NGA,2009,84761.072,6486.282,23098.343,14274.278,172137.189,24262.877,39829.575,47090.174
NGA,2010,113279.098,7574.223,17634.131,18901.515,213081.398,29688.518,40443.19,80996.971
NGA,2011,119089.739,8181.467,18430.117,28484.136,225265.072,33768.893,35540.34,116734.717
NGA,2012,128528.758,10847.744,25478.435,37510.404,238818.946,37421.803,46539.952,134534.97
NGA,2013,186796.239,9723.102,23813.707,17318.649,329596.499,36595.815,56167.289,88100.109
NGA,2014,207127.928,9586.485,32464.565,22455.455,364512.818,36799.321,63384.968,98235.107
NGA,2015,199553.151,8711.49,29043.04,12460.812,350169.155,33347.101,58098.591,48820.611
NGA,2016,171279.411,5613.375,20833.423,8959.323,296137.572,22246.157,48417.4,34250.38
NGA,2017,149477.064,4056.575,20157.118,10096.134,267590.461,17047.258,42013.154,46189.329
NGA,2018,150346.087,5613.678,26485.175,13440.208,276936.168,23456.882,57795.166,60324.29
NGA,2019,159481.002,6561.8,31812.093,16785.671,295594.233,27589.86,87283.875,61364.759
NGA,2020,128177.723,14407.073,36201.604,6105.328,259679.056,36718.679,94284.271,35281.571
NGA,2021,119960.197,5809.762,45651.204,9000.874,240636.695,23580.556,119062.344,42807.01
NGA,2022,138328.131,5638.861,40772.413,16862.059,263623.416,22893.907,122625.129,60966.342
NLD,1995,90670.745,19777.614,22661.473,75180.416,125331.361,90906.275,50537.352,143958.483
NLD,1996,91277.506,19428.325,24148.299,75422.013,126499.005,86281.748,52134.506,142045.098
NLD,1997,84798.651,18226.542,23251.117,72914.825,116159.884,79011.08,48335.13,132494.225
NLD,1998,91012.741,19625.673,25615.219,77703.641,123368.804,82369.789,52066.668,136950.2
NLD,1999,93630.489,19966.446,26695.759,80364.816,126461.674,82756.695,54405.379,136833.301
NLD,2000,87801.117,18780.153,24636.039,76056.189,117640.67,76906.226,50398.969,128951.58
NLD,2001,87360.834,20213.302,26582.73,76336.77,120740.087,81719.62,54807.072,127881.26
NLD,2002,97255.842,22798.85,27236.869,83549.163,133195.748,94167.823,56709.752,137923.578
NLD,2003,118457.417,28404.357,30568.807,104727.926,160500.34,118903.001,63711.778,174490.161
NLD,2004,132764.539,31447.751,34881.74,121788.398,177540.217,132371.503,71870.343,205006.455
NLD,2005,136513.394,32244.078,36659.453,127824.436,182413.233,135713.737,75343.819,217626.881
NLD,2006,144301.088,36028.4,40541.092,137348.293,184637.367,150566.335,82707.853,235159.9
NLD,2007,167230.63,42632.01,52074.427,156986.049,211734.844,173206.443,104241.844,267018.524
NLD,2008,184466.358,47954.472,57685.073,178420.262,236043.044,197779.664,116195.868,297224.108
NLD,2009,162545.622,48824.794,51771.17,162330.937,213983.421,198612.872,105806.681,261164.883
NLD,2010,162926.334,49688.357,52747.776,151523.724,212458.434,199411.244,103827.158,244904.966
NLD,2011,175615.596,50799.946,53302.343,167906.462,226048.93,210171.739,105339.508,272997.7
NLD,2012,158961.625,47928.233,47846.344,160624.561,209045.258,197191.293,92030.426,260213.489
NLD,2013,164584.455,48551.506,49789.768,173566.039,216815.992,203366.21,93286.705,277485.056
NLD,2014,169385.057,50800.488,50378.58,178865.8,222558.932,206377.68,92941.193,280552.684
NLD,2015,132384.299,38838.77,39320.907,181028.97,173970.396,167469.062,73236.006,273869.706
NLD,2016,136583.09,39441.11,42335.48,181135.311,177989.425,170344.498,79308.932,274568.787
NLD,2017,143873.658,40774.11,43717.208,196259.083,186817.014,177120.342,83165.677,298413.115
NLD,2018,156800.757,44236.671,47014.924,217697.273,203831.719,193512.511,91631.005,328595.259
NLD,2019,153328.923,44945.408,49457.575,215149.242,199764.676,194196.647,96679.457,320931.514
NLD,2020,150043.147,47084.642,49498.09,206603.749,197830.628,201772.403,99146.413,311774.253
NLD,2021,166276.672,53428.225,57976.532,236717.898,214321.182,225417.981,110903.84,365385.574
NLD,2022,170233.311,50418.038,57664.44,234410.666,221438.848,216602.197,111177.138,354971.266
NOR,1995,24719.23,5710.492,9397.95,15237.881,39893.314,31335.838,18719.958,41888.597
NOR,1996,25980.431,5880.0,9521.028,16201.185,41147.539,32609.823,19166.86,48944.926
NOR,1997,25170.835,5709.315,10359.09,16396.213,39234.233,31430.732,20651.506,48661.162
NOR,1998,25490.645,5806.5,11304.295,16108.782,38771.414,31909.924,22049.128,40569.433
NOR,1999,26929.901,6106.915,10539.092,16406.452,40676.342,33226.918,20744.06,46275.178
NOR,2000,25294.274,5789.388,9457.813,16822.095,38998.231,31498.664,19156.804,61595.995
NOR,2001,26226.954,6490.385,9250.031,18116.486,40194.183,33585.049,18945.766,61229.774
NOR,2002,31555.712,8055.889,10484.045,19246.875,48227.338,40643.022,21563.282,62490.824
NOR,2003,37876.432,9704.136,11844.787,22066.99,57366.444,48668.362,24971.636,72330.907
NOR,2004,41835.72,10528.226,14671.832,25148.971,63903.26,53496.774,31268.17,86992.544
NOR,2005,45649.29,11294.522,17065.683,28839.257,70981.663,58693.751,37566.775,109460.552
NOR,2006,48191.49,11621.633,19911.712,31925.959,75461.928,62735.66,44960.505,126527.178
NOR,2007,58257.293,13546.187,27307.974,37936.121,87902.847,72911.917,58696.223,137986.741
NOR,2008,63249.736,14479.654,30408.269,42728.676,95617.694,83204.338,64423.933,175495.166
NOR,2009,59608.236,14868.67,25646.854,35663.981,87951.913,80998.063,53246.727,124246.286
NOR,2010,64570.509,15633.077,28118.921,39283.674,97572.823,88862.523,57772.503,139953.569
NOR,2011,71190.237,17416.593,33158.311,42365.942,108217.389,101502.574,69855.997,169176.878
NOR,2012,73692.34,17177.961,34742.727,44563.506,109191.573,103106.961,74103.677,173310.522
NOR,2013,75392.528,18102.974,38515.863,45956.877,112278.955,107635.335,80157.146,171159.08
NOR,2014,73306.055,17922.784,36725.406,45656.315,106918.217,105751.211,76888.799,159457.421
NOR,2015,59759.294,14801.807,27158.378,37973.747,85521.702,87008.234,57631.881,115546.899
NOR,2016,59585.962,14560.48,26247.903,36820.752,85359.149,86923.172,55331.038,100662.74
NOR,2017,62110.478,15618.916,28771.863,37215.957,90474.539,92081.471,60124.466,113645.352
NOR,2018,65049.306,16293.322,31540.759,39265.648,96071.806,98021.807,65331.925,132118.6
NOR,2019,62214.363,15863.672,31589.417,39079.261,90329.446,94629.679,64415.71,114067.203
NOR,2020,59270.043,15563.539,29719.051,32829.323,83932.026,91211.947,59408.383,90178.631
NOR,2021,66027.798,18011.576,30887.789,39728.385,97426.886,107181.829,65279.802,170416.706
NOR,2022,61282.733,17173.533,28625.196,46915.371,92976.097,103013.724,62919.471,276518.62
NZL,1995,15775.706,2476.069,3416.969,6979.077,24348.477,9626.455,8349.167,13974.196
NZL,1996,17967.439,2762.491,4103.703,7525.903,27398.276,10665.17,9396.117,15392.633
NZL,1997,18574.527,2914.475,4256.455,7681.611,28043.274,11032.33,9558.962,15608.712
NZL,1998,16215.011,2602.895,3492.497,7011.05,24338.514,9933.358,7689.206,13983.193
NZL,1999,15442.304,2612.406,3537.1,7180.355,23356.972,9698.387,7897.287,14154.416
NZL,2000,13839.695,2375.553,3196.706,7309.714,21106.404,8987.393,7061.278,14819.146
NZL,2001,13243.976,2338.208,3221.576,7411.673,20108.2,8620.081,7007.93,14768.993
NZL,2002,15206.942,2589.324,3749.083,8170.36,22822.504,9574.958,8193.887,15586.755
NZL,2003,20236.535,3418.482,5342.565,10051.057,30302.665,12470.44,11534.109,18675.589
NZL,2004,25102.613,4259.595,6943.664,12087.023,37448.552,15691.879,15149.526,22506.367
NZL,2005,28826.494,4998.951,7994.651,13286.105,42934.013,18567.849,17627.331,24459.911
NZL,2006,29121.654,5325.352,6846.933,13722.608,42941.844,19194.196,16795.855,24899.731
NZL,2007,32537.634,6125.899,8803.902,15553.822,48557.97,22565.438,20247.706,29488.684
NZL,2008,32820.821,6520.996,8241.583,16454.94,49013.792,24447.277,19103.716,31585.984
NZL,2009,31533.897,6272.328,6938.675,15166.268,46943.167,23377.763,16549.757,28320.234
NZL,2010,35199.769,7046.489,7511.518,16763.635,52829.523,26245.576,17955.559,32377.166
NZL,2011,40647.284,8220.945,9033.885,19606.844,60604.006,30046.591,20770.199,37996.03
NZL,2012,44419.712,8692.846,9888.539,20896.736,65582.532,31848.376,22935.714,39166.276
NZL,2013,47500.7,9283.864,11707.003,21822.267,70519.7,33260.649,25832.18,42086.984
NZL,2014,51410.599,9800.522,13173.511,23795.474,74729.428,35027.332,28963.124,43508.134
NZL,2015,47750.468,8783.94,12358.777,22481.166,69111.162,31975.07,27337.32,40033.686
NZL,2016,48886.354,8618.305,12450.762,22182.535,71035.122,31747.264,28010.995,39346.356
NZL,2017,52686.192,9277.993,13523.534,24175.297,76657.876,33874.402,30770.979,43580.535
NZL,2018,55070.613,9517.128,14200.142,25480.419,79704.197,35474.774,32198.297,45478.774
NZL,2019,55237.128,9562.587,13658.585,26050.913,80299.536,36676.57,32228.113,45753.12
NZL,2020,56007.32,9628.149,13800.33,21380.179,82927.312,39605.148,32945.265,40042.306
NZL,2021,65209.273,12175.434,17350.786,23716.924,94104.344,46896.992,38730.734,43918.345
NZL,2022,66404.297,12701.887,17971.746,25705.621,92894.532,47592.834,40529.881,46618.644
PAK,1995,17357.098,929.809,2809.347,2520.181,43023.536,6487.627,8064.442,7687.851
PAK,1996,17742.27,975.714,2746.17,2567.074,44145.615,6778.775,7964.872,7999.404
PAK,1997,18049.317,978.881,2699.341,2471.337,45130.197,6804.383,7955.975,7855.598
PAK,1998,18862.199,966.773,2821.904,2429.496,47153.383,6640.401,8299.643,8045.34
PAK,1999,19131.326,909.977,2749.788,2417.256,47942.639,6278.262,8195.729,8075.606
PAK,2000,19195.607,892.329,2553.15,2407.225,47990.919,6266.792,7642.489,8016.976
PAK,2001,18080.057,826.387,2454.714,2427.888,44394.767,5755.088,7158.527,8009.976
PAK,2002,20174.727,983.881,2654.256,3153.026,48855.139,6462.885,7661.136,9537.912
PAK,2003,21706.351,1147.342,3069.142,3977.939,53045.54,7534.218,8860.804,11278.577
PAK,2004,23800.873,1224.886,3399.251,4337.138,58978.473,8194.885,9964.158,12655.706
PAK,2005,27425.318,1365.169,3941.747,4839.797,67482.847,8769.377,11926.811,13900.022
PAK,2006,33930.871,1262.021,5864.254,5432.344,80841.082,5924.781,16261.895,15465.121
PAK,2007,40893.711,836.664,7666.087,5604.787,95298.693,3111.639,20672.606,16346.048
PAK,2008,41781.589,864.569,7648.64,4935.405,96474.163,3163.943,20700.067,15235.478
PAK,2009,40779.669,2099.684,6816.175,4744.156,95991.53,9713.379,19012.124,15388.507
PAK,2010,44321.498,3178.345,6677.975,6046.847,103224.278,16786.615,19139.796,18084.068
PAK,2011,51884.861,3470.619,7128.993,7293.288,122895.13,18908.388,20329.073,22571.567
PAK,2012,56485.621,3680.881,7308.854,7575.261,133637.356,20350.487,21019.478,23237.874
PAK,2013,57236.397,3841.342,7540.883,7661.622,135074.383,21813.895,21607.932,23061.414
PAK,2014,64633.714,4449.85,8206.849,8567.409,151677.123,24958.801,23631.024,25705.693
PAK,2015,70261.794,5013.421,9025.79,8377.153,165448.569,27357.227,25928.725,25376.808
PAK,2016,78218.368,5575.506,10642.807,8493.103,184110.459,31021.46,30564.348,24410.088
PAK,2017,89335.83,6258.319,12837.277,8954.518,206507.24,35065.957,35914.351,24455.954
PAK,2018,82585.595,5715.475,11858.875,7972.269,194425.851,33602.189,35150.458,22844.118
PAK,2019,75872.156,5204.669,10908.291,7651.347,176447.301,30083.481,30345.879,21806.363
PAK,2020,76337.448,5691.49,10051.877,8088.583,180918.781,31949.461,28903.395,23481.479
PAK,2021,85489.772,6752.727,11442.336,8792.833,203131.189,35909.665,32549.377,26004.39
PAK,2022,82137.938,5963.527,10693.714,8805.932,191988.33,31347.017,31049.771,26018.527
PER,1995,14586.87,922.867,1847.929,1545.551,28182.49,4914.446,9020.82,5943.43
PER,1996,15268.772,1032.316,1814.886,1655.561,29480.943,5290.643,8677.215,6549.318
PER,1997,15791.788,1073.175,2083.104,1766.97,30083.315,5481.204,9522.827,7487.914
PER,1998,15140.328,1067.385,1896.944,1659.899,28844.135,5585.586,8957.766,6758.852
PER,1999,13851.033,1019.591,1647.171,1619.456,25964.621,5335.414,7456.711,6862.533
PER,2000,14473.087,1031.005,1647.306,1704.915,26866.169,5444.569,7100.953,7742.126
PER,2001,14818.386,1061.236,1557.984,1632.524,27489.361,5621.246,6724.451,7760.659
PER,2002,15592.373,1071.778,1645.748,1758.995,28914.69,5664.397,7020.864,8516.071
PER,2003,16457.78,1176.957,1707.598,2099.761,30092.338,6227.599,7255.364,9976.519
PER,2004,18238.256,1311.418,1949.572,2844.24,32589.055,6889.095,7769.275,13505.063
PER,2005,20063.725,1532.865,2368.4,3809.573,34929.437,7925.573,8747.941,17666.552
PER,2006,22172.196,1732.941,3349.395,5230.418,37994.425,8829.87,11206.697,23073.095
PER,2007,25242.27,1993.552,3915.747,6153.941,43172.477,9763.09,13784.076,27010.69
PER,2008,30569.353,2453.235,5062.917,7251.326,52132.94,11371.853,18036.177,29243.532
PER,2009,32375.078,2823.415,4729.121,7376.01,54843.371,12678.48,16887.031,26397.888
PER,2010,38257.521,3066.418,6239.856,8636.559,64447.028,14166.598,22128.008,34312.391
PER,2011,43270.909,3407.216,7068.408,10419.519,72633.032,16205.675,25358.974,43985.879
PER,2012,49964.115,4178.385,8400.838,11156.615,83597.693,18999.025,29627.068,43836.381
PER,2013,53222.309,4646.99,9365.277,11450.008,88477.36,20975.619,32571.388,41134.351
PER,2014,55150.788,4850.845,9002.608,11368.248,90474.842,22644.242,31981.894,37411.633
PER,2015,53902.537,4846.683,8660.758,10924.006,87505.441,22471.208,29650.674,33901.786
PER,2016,54588.82,4953.431,8193.051,11452.596,88593.395,23120.991,27790.659,36653.36
PER,2017,59191.386,5382.801,8416.167,13031.881,95672.286,25508.462,29103.211,43856.463
PER,2018,61411.567,5377.005,9018.236,13674.177,100088.286,26601.884,31449.337,46757.492
PER,2019,64167.473,5579.732,9219.327,13993.358,104303.93,27687.959,31579.918,45788.364
PER,2020,54593.751,5847.618,7765.934,10584.688,91950.571,29853.605,26161.904,39414.057
PER,2021,54832.261,4699.658,7773.739,12567.842,88170.625,27868.636,31481.904,57096.994
PER,2022,60981.111,4958.811,7908.593,14460.665,98694.777,29034.798,33950.224,60106.653
PHL,1995,20290.136,1098.853,3364.362,6512.653,43704.04,8078.693,9833.327,16829.179
PHL,1996,22385.683,1377.36,3461.111,7712.625,46798.649,9731.189,10839.575,20320.392
PHL,1997,21360.953,1587.863,3310.603,8464.744,43736.666,10361.196,10454.843,22642.488
PHL,1998,17084.814,1291.582,2448.309,6655.557,34836.916,8308.405,7994.395,17879.777
PHL,1999,20816.619,1482.058,2781.97,7000.022,42754.997,9180.048,8701.414,19098.838
PHL,2000,20811.616,1278.805,2896.558,7401.252,44217.171,8627.152,9218.837,18512.116
PHL,2001,19820.967,1199.408,2843.68,7381.786,41216.086,7814.409,8797.55,17032.716
PHL,2002,21046.692,1184.408,3313.836,7989.145,44148.333,7824.907,9885.527,18111.444
PHL,2003,21984.227,1180.076,3136.652,8944.716,45709.98,7788.015,9514.729,19608.082
PHL,2004,24012.019,1149.169,3647.742,10082.152,49894.064,7821.765,10897.026,21583.037
PHL,2005,27039.053,1284.762,3628.951,12817.536,56571.654,8576.784,11336.316,25510.451
PHL,2006,32709.359,2068.588,3879.637,15310.686,66890.55,10594.644,13069.298,30675.948
PHL,2007,39896.525,3423.006,5847.858,19172.233,82170.702,12799.227,16821.888,36397.001
PHL,2008,45075.255,4415.025,7974.966,21284.925,97011.532,14126.023,21647.583,39654.389
PHL,2009,42793.555,5369.199,7517.892,21082.886,94880.591,15064.627,19869.371,37250.801
PHL,2010,46801.158,6736.277,10260.973,27578.415,106184.886,17301.483,26382.444,48248.947
PHL,2011,53164.093,8635.596,12702.325,28989.485,123121.394,19211.313,29909.835,50421.155
PHL,2012,61983.876,12153.513,13342.302,29740.702,139057.2,23348.403,31662.404,54452.742
PHL,2013,66383.284,13665.442,15829.619,33530.093,150575.059,25442.867,37542.065,55301.93
PHL,2014,68444.592,14041.734,15942.514,36966.584,154236.605,25839.341,39858.147,60906.615
PHL,2015,72965.751,14893.737,15901.059,38981.683,160013.547,26961.998,40973.159,60621.877
PHL,2016,76188.194,15731.912,17428.855,40857.495,164412.193,28443.695,45787.904,61513.217
PHL,2017,77170.627,15924.973,16890.471,45319.358,165574.356,28948.237,46272.614,69068.747
PHL,2018,80821.65,17498.677,16138.686,47562.909,169807.842,31461.371,49611.03,73820.184
PHL,2019,89578.973,19611.414,18685.249,50930.343,185903.584,35649.698,55745.925,75378.178
PHL,2020,92871.593,23646.322,14584.18,41291.466,191821.401,42307.373,42552.229,61759.065
PHL,2021,98291.881,25937.552,15923.526,45882.757,204689.483,46286.108,48297.646,69503.763
PHL,2022,99321.469,24975.619,17472.475,51554.709,202872.125,44061.09,52541.552,78879.201
POL,1995,30870.705,5370.839,5502.339,9918.354,58532.876,25376.083,17165.131,24435.261
POL,1996,36497.243,5737.24,6981.443,11476.16,67199.063,27457.236,20485.858,25798.23
POL,1997,37145.245,5633.455,7702.551,12449.884,66314.512,26487.533,21465.122,26323.099
POL,1998,40567.769,5916.405,9174.011,15949.795,70870.606,27944.379,24538.977,31705.284
POL,1999,40865.568,6109.912,9760.288,14663.022,68834.138,27464.365,24450.109,28807.385
POL,2000,42477.861,6179.114,9539.116,17456.287,69467.678,28086.003,22807.95,32492.862
POL,2001,49836.993,7129.211,8806.409,19105.392,80011.042,32471.257,21947.26,35290.311
POL,2002,52100.912,7355.914,8297.879,20820.279,83915.565,33891.505,19667.299,38152.925
POL,2003,53816.276,8090.103,8517.667,24532.783,87348.191,37348.575,20111.921,47122.87
POL,2004,60560.132,8954.886,10387.051,28454.259,101670.913,42464.491,25485.718,56021.231
POL,2005,71083.097,11458.641,12699.663,35380.536,118358.235,50684.042,31648.077,68346.882
POL,2006,76919.258,13013.455,14620.673,42306.142,127203.976,56857.125,36728.638,81252.616
POL,2007,91109.574,15538.484,20680.645,53265.3,152109.099,68637.356,51455.01,102243.8
POL,2008,117278.507,19951.52,25817.138,64652.658,189891.353,87845.924,64334.882,123451.585
POL,2009,97256.333,16715.802,18791.015,55447.325,160644.614,74168.857,49832.223,105658.844
POL,2010,100427.73,18021.074,18734.194,60795.795,166562.765,81581.882,52415.098,117495.077
POL,2011,107601.398,17911.688,20422.399,68350.923,179906.194,85089.529,61495.931,133804.775
POL,2012,104434.53,17896.303,19025.839,68935.499,171004.211,79682.929,54987.221,132513.723
POL,2013,108052.865,18697.324,19490.188,76726.003,176348.351,84753.863,53556.306,142263.526
POL,2014,109606.408,18837.984,20804.191,78143.664,180940.38,87615.159,60226.025,148559.609
POL,2015,94825.726,17052.191,18570.886,71788.984,157323.263,75914.323,54443.355,135553.767
POL,2016,90489.48,16673.01,17195.278,73971.251,149974.033,74366.54,49557.919,141038.158
POL,2017,103998.963,18532.372,18418.378,86632.937,167508.54,81603.759,52218.021,159197.726
POL,2018,113705.578,20958.873,21573.609,99510.415,181949.71,92541.544,62483.465,178725.666
POL,2019,115551.963,22161.818,21188.636,102802.048,180715.681,95512.504,62304.736,185421.103
POL,2020,110624.687,22822.526,20218.447,104514.563,176910.194,102260.969,59908.435,188970.71
POL,2021,117349.366,24279.483,25973.08,119672.4,189482.423,112700.648,68832.643,221871.364
POL,2022,121427.625,24881.273,26406.472,127954.996,196553.689,109841.093,69178.976,237491.799
PRT,1995,28166.797,3538.915,5988.593,11762.173,45192.164,20100.464,16705.945,22127.591
PRT,1996,28878.875,3724.425,6297.565,11458.05,46740.039,21115.62,17350.26,22515.171
PRT,1997,27507.045,3508.406,6494.174,11341.267,43421.44,19999.613,17708.94,21843.534
PRT,1998,28528.608,3657.669,7281.79,12244.394,44420.277,21349.852,19502.786,23091.787
PRT,1999,29736.714,3868.515,7673.525,12241.367,45717.279,22028.244,20220.296,23112.001
PRT,2000,27681.081,3456.238,6938.227,12146.748,41681.92,21374.097,18613.466,22256.154
PRT,2001,28684.176,3549.501,7184.786,12272.026,42912.833,22397.977,19078.696,22277.903
PRT,2002,32557.447,3929.325,7649.075,13572.385,48163.124,25286.251,20084.286,24411.429
PRT,2003,40958.231,5060.854,8638.066,16892.356,60292.002,31921.728,22212.746,30061.34
PRT,2004,47320.949,5897.782,9858.488,19528.348,69006.693,36837.182,25396.01,34394.386
PRT,2005,50030.738,6366.225,10119.623,19605.723,71767.934,39200.088,25755.375,34384.163
PRT,2006,52932.163,6564.908,10333.086,22678.908,75289.675,39809.115,26023.623,39264.01
PRT,2007,61323.256,7556.537,13246.144,27367.757,87117.072,44519.865,30827.859,46257.032
PRT,2008,68914.947,8535.545,14921.59,30231.014,96611.548,48860.466,34063.241,50281.66
PRT,2009,66727.678,9163.954,13453.969,26724.833,93967.996,49542.75,30266.31,43268.155
PRT,2010,64786.03,8512.63,12059.755,26895.869,89932.326,46163.863,28473.684,44859.445
PRT,2011,66718.851,8787.975,11377.867,31007.915,91470.726,45548.114,26437.188,51084.981
PRT,2012,60250.214,7208.136,8815.009,29790.358,82517.871,37525.476,20048.981,49050.212
PRT,2013,62197.179,7372.493,8492.185,32802.009,85236.275,40568.489,19094.65,54086.524
PRT,2014,62367.202,7390.079,8889.264,33856.696,85926.643,39883.918,19161.008,55814.002
PRT,2015,52499.852,6142.576,8037.78,29833.316,73329.48,33764.368,17065.077,49498.167
PRT,2016,54363.42,6332.897,8376.573,31280.067,75784.434,34368.807,17474.878,51682.79
PRT,2017,56445.926,6541.685,9816.626,35052.122,78543.731,35963.749,19883.514,57303.823
PRT,2018,60870.47,7099.819,11352.333,38741.198,84973.515,38773.213,22968.828,62931.519
PRT,2019,60144.184,7087.854,11834.118,39083.584,83493.623,38258.112,23613.004,62337.602
PRT,2020,59205.729,7475.225,12163.495,31138.372,82456.512,40534.905,24501.494,52187.181
PRT,2021,62540.6,8065.425,14023.959,37508.628,87159.162,43536.302,27800.429,62839.749
PRT,2022,60232.318,7724.659,14208.594,45159.014,82388.248,40085.982,27131.74,71015.694
ROU,1995,8388.236,1108.469,1443.601,2201.215,20024.297,4038.566,5448.711,5979.799
ROU,1996,8364.818,989.109,1323.493,2221.018,20318.743,3704.169,5198.278,5919.511
ROU,1997,7821.512,1066.328,1222.618,2249.479,18968.608,3870.542,4434.265,6000.138
ROU,1998,10896.9,1281.881,1338.204,2311.761,23048.283,4343.177,4495.989,5711.903
ROU,1999,8907.363,1440.159,1058.826,2532.658,18175.144,5158.486,3453.2,5440.091
ROU,2000,9288.613,1283.672,1437.468,3037.212,18412.852,5469.005,4489.02,5292.44
ROU,2001,8821.78,1297.51,1469.345,3388.108,19937.132,5639.032,5402.203,5737.799
ROU,2002,10080.19,1347.769,1612.563,3961.293,22448.905,6122.165,6202.932,6920.344
ROU,2003,12270.417,1737.985,2135.741,4982.942,26835.191,7942.3,8044.945,8764.242
ROU,2004,15731.301,2015.826,2748.981,6594.714,35547.557,9489.193,10388.144,11835.437
ROU,2005,22443.528,2999.564,3470.784,8545.882,45427.864,13717.333,13168.378,14996.926
ROU,2006,27336.95,3998.801,5160.971,10914.494,53666.741,16740.602,19383.258,18876.077
ROU,2007,41806.458,5901.423,10132.379,13909.455,73870.93,22580.198,33817.661,25344.857
ROU,2008,45693.427,7583.827,11879.73,17289.447,87216.271,29026.887,43716.752,32365.471
ROU,2009,40907.845,7261.724,7983.662,14527.422,75479.8,25117.02,29604.834,29160.014
ROU,2010,35505.944,4817.852,7162.147,12264.808,71175.841,23002.72,25627.704,32337.64
ROU,2011,36816.358,5635.023,7778.909,13631.822,78442.8,23447.875,28765.641,39797.699
ROU,2012,39857.16,5706.298,8648.669,17238.465,72329.792,22740.76,25878.071,37387.691
ROU,2013,41875.337,4835.694,8438.326,21593.344,74311.961,22975.477,24555.258,45429.794
ROU,2014,42031.238,5908.021,8300.648,23559.953,77174.034,24818.274,25151.793,49471.7
ROU,2015,40050.444,5646.495,8512.591,22796.479,67539.134,21462.95,22917.96,44332.449
ROU,2016,42978.827,5781.212,8343.874,25033.479,70767.842,24643.733,22302.083,48167.737
ROU,2017,48974.554,6303.067,9824.587,29671.071,79871.605,29140.854,26420.034,54665.752
ROU,2018,56955.958,7333.52,10326.658,33186.617,94218.724,35992.45,29025.134,60832.738
ROU,2019,57355.44,8110.435,12079.705,35907.083,92720.404,39035.073,31846.996,63483.578
ROU,2020,58421.199,8955.838,13372.022,34967.777,92605.77,41878.656,33356.25,60148.089
ROU,2021,65509.71,9998.979,15703.048,43480.009,101832.806,44533.359,39393.836,72597.228
ROU,2022,69514.591,10126.524,17153.269,49291.732,107265.319,43915.01,42621.433,79778.429
RUS,1995,82410.699,17356.687,21498.416,27979.707,120122.012,62524.648,57093.371,72619.649
RUS,1996,102982.255,22413.356,24745.343,32366.61,153551.289,80419.114,68145.128,79786.005
RUS,1997,108808.197,26191.208,21474.626,31740.169,163010.938,89322.003,63059.356,78348.569
RUS,1998,74914.625,14392.497,9852.256,26371.34,111132.442,53184.514,32602.906,65709.052
RUS,1999,48811.109,6629.7,6948.388,27416.595,71334.796,29582.979,21705.945,65379.784
RUS,2000,57626.164,9183.405,12046.154,39440.91,83542.51,40514.045,34120.232,89465.12
RUS,2001,73743.781,12382.322,17532.196,35673.443,107241.977,51243.856,45802.655,87387.477
RUS,2002,86771.646,15595.291,17815.338,38472.326,126062.257,62191.947,48908.62,94961.61
RUS,2003,106589.18,19312.937,23468.657,47386.499,154618.441,77095.116,62644.925,117528.754
RUS,2004,143821.868,23310.155,31798.996,69075.4,213914.334,99997.464,87304.58,159820.665
RUS,2005,182366.705,29345.766,39207.955,89332.974,270138.173,126417.939,108344.779,207374.43
RUS,2006,235618.366,39647.562,54970.188,110104.914,347859.583,167466.325,148074.447,255962.357
RUS,2007,315971.534,50612.333,87068.519,127951.404,470297.685,218429.604,222474.726,300246.499
RUS,2008,393363.343,67411.892,113524.025,170582.89,576778.296,284730.223,284839.799,393803.795
RUS,2009,322712.037,63861.707,66797.038,113404.056,475077.672,242396.203,181871.882,260208.205
RUS,2010,388250.952,66879.048,98008.015,148524.54,569975.837,274040.622,249808.308,340663.9
RUS,2011,458504.038,73342.294,134059.664,198809.619,672641.045,326394.173,324301.579,443570.466
RUS,2012,506284.124,78216.706,142769.717,205339.564,735547.06,361791.994,353045.854,460659.163
RUS,2013,538217.108,82564.725,151085.793,216401.446,785634.88,392433.18,355566.374,467859.936
RUS,2014,478958.228,68050.569,131907.709,203949.597,699937.219,341378.213,307064.53,442692.027
RUS,2015,321181.238,46490.747,92502.372,136176.603,474570.714,223649.467,208529.792,317780.431
RUS,2016,304193.262,46678.198,93002.429,117529.558,453213.931,218162.261,205484.465,272582.553
RUS,2017,377175.482,57812.993,113897.389,141476.77,562316.267,267055.829,251474.539,340027.626
RUS,2018,358522.466,56358.859,105686.535,183216.614,543442.251,273184.424,241649.909,423004.831
RUS,2019,371004.955,64236.816,114760.277,168744.902,567154.039,286543.124,258622.802,401882.662
RUS,2020,337116.8,67563.019,108378.835,115492.008,504700.192,280732.323,238807.85,310203.941
RUS,2021,405689.335,61800.124,119195.066,185597.565,630351.658,295327.96,271604.765,451408.2
RUS,2022,500252.261,81913.946,161728.866,207524.446,768831.186,374217.842,356275.436,532108.116
SAU,1995,23637.973,2420.999,5582.796,6377.946,42445.97,32087.709,17531.155,49086.18
SAU,1996,23919.014,3070.662,5535.221,6692.202,43099.698,36556.788,17934.823,58492.67
SAU,1997,24264.631,3754.238,5896.108,7227.48,43618.086,40578.819,18896.121,60221.996
SAU,1998,21732.33,3949.686,5378.457,4869.491,43693.764,38800.927,20484.961,41123.32
SAU,1999,23677.969,3311.82,6595.586,6441.283,45342.595,39235.484,21430.26,53138.033
SAU,2000,24755.157,4375.275,7884.631,10161.666,42947.57,46104.218,21933.27,75955.927
SAU,2001,25255.376,4875.021,7483.942,8295.237,44483.189,47207.49,22090.421,68454.014
SAU,2002,26012.545,4347.643,7844.952,9020.411,45819.822,46540.686,22719.727,72555.713
SAU,2003,27253.004,4735.587,8332.362,11658.882,47546.548,49557.802,24960.891,91585.607
SAU,2004,29295.702,5186.347,11087.078,15173.907,50004.571,55770.379,29243.406,121370.555
SAU,2005,31784.313,5604.804,14487.294,21551.216,52784.821,66222.14,34518.74,171982.734
SAU,2006,34066.325,6302.19,18056.795,25382.542,55025.104,77285.918,39995.814,201151.388
SAU,2007,36699.861,5496.062,22676.147,28037.458,61291.316,80529.987,49825.548,220894.055
SAU,2008,43908.409,4829.195,31986.146,31309.455,79265.455,87923.543,63566.934,285057.312
SAU,2009,48726.162,6142.893,30175.483,18775.644,90483.588,89841.041,63721.99,181606.361
SAU,2010,55443.324,6379.523,38652.914,23486.428,104454.501,102107.006,79669.154,238067.246
SAU,2011,63900.689,9933.522,44698.209,35250.282,111445.72,121314.639,91559.069,342310.365
SAU,2012,73191.06,11364.274,46027.585,38603.908,130353.908,136356.995,96857.56,366675.579
SAU,2013,77274.592,13980.958,45782.267,38741.48,134759.793,153838.285,100591.951,351812.008
SAU,2014,82678.171,19930.763,49259.98,33112.37,140180.16,177231.701,113169.732,319497.212
SAU,2015,87301.923,11503.252,46612.124,23042.905,157698.541,185363.137,112630.668,191643.6
SAU,2016,92307.183,8080.352,44974.642,24829.647,184208.754,161252.513,113387.992,179189.309
SAU,2017,96496.185,8887.959,46821.625,28739.861,189770.803,161808.544,116945.313,213828.284
SAU,2018,100348.403,13181.768,51122.576,41975.635,206722.296,185102.211,127826.072,280520.91
SAU,2019,100010.601,10301.855,52581.102,40669.115,215523.902,182888.25,136308.639,250871.914
SAU,2020,98543.785,10478.351,42089.584,29299.449,208573.99,192848.207,120697.005,156980.201
SAU,2021,106688.93,12650.132,45270.371,40334.903,218073.492,192368.681,122753.428,254728.039
SAU,2022,139451.143,13531.203,72656.55,58905.458,266369.293,215987.463,181572.791,388072.915
SEN,1995,1861.944,94.976,264.047,417.318,3892.123,745.314,592.174,769.935
SEN,1996,1903.784,92.962,304.303,401.403,3980.564,752.972,667.763,756.025
SEN,1997,1661.548,86.523,257.659,383.236,3449.287,692.438,573.182,732.307
SEN,1998,1784.725,85.861,299.651,363.659,3688.396,704.181,660.318,710.173
SEN,1999,1821.089,103.179,376.258,340.072,3677.342,791.891,821.9,712.152
SEN,2000,1695.286,88.888,346.049,261.984,3430.732,696.002,779.924,559.148
SEN,2001,1817.816,97.379,403.862,277.238,3548.439,715.206,942.48,614.709
SEN,2002,1972.377,111.015,393.866,379.66,3757.712,810.621,892.245,729.908
SEN,2003,2514.628,148.33,511.668,465.963,4877.849,1021.28,1119.202,898.596
SEN,2004,2873.823,191.389,547.526,559.754,5507.06,1216.881,1235.647,1087.084
SEN,2005,2986.552,188.928,607.489,677.332,5836.655,1312.512,1377.806,1239.739
SEN,2006,3414.975,236.172,610.287,748.432,6280.31,1426.236,1391.793,1296.802
SEN,2007,4047.161,330.993,800.02,1020.877,7275.042,1747.231,1752.338,1706.728
SEN,2008,4987.08,357.076,1028.862,1152.314,9039.283,1961.605,2154.464,2041.659
SEN,2009,4781.968,395.907,879.794,968.802,8846.533,2038.903,1811.612,1875.094
SEN,2010,4698.025,390.407,838.427,1004.763,8686.311,2135.628,1769.545,1949.564
SEN,2011,5201.518,423.487,929.591,1174.579,9425.599,2445.466,1952.335,2213.772
SEN,2012,4969.688,397.911,1052.795,1233.237,9191.273,2370.452,2185.5,2338.016
SEN,2013,5253.516,420.11,1097.664,1316.596,9795.573,2540.435,2350.131,2493.75
SEN,2014,5291.608,553.631,1388.168,1307.675,9820.968,2754.606,2732.571,2511.409
SEN,2015,4632.891,484.46,1002.937,1238.426,8669.965,2410.642,2262.558,2535.917
SEN,2016,4880.22,482.046,1260.34,1349.269,9289.918,2559.866,2582.433,2669.68
SEN,2017,5271.848,516.943,1665.177,1461.535,10032.317,2747.714,3299.76,2927.369
SEN,2018,5701.718,525.04,1924.95,1601.857,10843.08,3057.302,3942.184,3240.935
SEN,2019,5513.936,569.966,1895.681,1649.239,10284.846,3110.362,3926.347,3630.293
SEN,2020,5566.452,533.72,2451.071,1270.149,10707.953,3299.598,4792.908,3263.849
SEN,2021,5876.363,585.401,2984.346,1628.477,11251.026,3714.275,5762.653,4160.187
SEN,2022,5575.657,631.756,3076.207,1777.724,10812.739,4008.794,5975.352,4719.699
SGP,1995,11743.921,1141.639,5545.037,31319.084,17834.384,5330.489,12959.105,45764.948
SGP,1996,13240.192,1666.707,6745.535,33290.707,19751.033,5986.969,15369.19,49199.545
SGP,1997,14093.583,1788.486,7637.536,34140.602,20792.558,6120.102,17380.803,49655.231
SGP,1998,12317.697,1587.451,5914.37,29336.436,18288.859,5758.503,14057.784,43266.812
SGP,1999,12205.571,1484.956,5580.947,30603.732,17797.713,5488.516,12479.225,45365.153
SGP,2000,12696.946,1675.291,6407.413,32638.721,18478.665,7809.207,13263.306,50006.233
SGP,2001,12931.131,1637.789,5179.282,31587.063,18675.747,7016.212,10878.048,47885.819
SGP,2002,13086.733,1696.477,5073.01,33181.773,19170.39,7560.829,10490.792,50498.419
SGP,2003,13489.746,1665.514,4476.472,36825.874,20051.835,7555.911,8794.238,56304.89
SGP,2004,14411.504,1837.87,5788.546,44205.855,21371.71,7518.505,11174.41,69233.741
SGP,2005,14645.191,1662.48,5393.465,53379.403,21574.393,7535.096,10394.071,82599.179
SGP,2006,16204.412,2378.515,6492.724,63038.227,23982.489,8771.735,11937.841,97723.499
SGP,2007,19356.084,2711.088,8773.005,78339.423,29330.364,11345.488,16842.661,113126.459
SGP,2008,20738.125,3041.475,10654.673,85523.855,30793.729,12306.826,22252.085,118206.609
SGP,2009,22517.388,3655.244,11950.936,80523.073,33666.145,12425.513,24246.148,114221.675
SGP,2010,26167.491,4132.645,14423.664,100851.498,38376.889,15297.621,29665.813,143383.77
SGP,2011,32079.982,5401.763,17861.989,120700.062,46038.519,16595.711,32163.049,168685.29
SGP,2012,33983.863,5057.552,19892.055,127385.988,49025.894,16750.186,37498.825,174893.88
SGP,2013,35521.481,5588.717,19988.455,135578.291,51183.328,19022.865,38388.432,181265.713
SGP,2014,36059.821,5631.406,20510.899,137087.105,53298.335,19333.505,40856.914,184210.751
SGP,2015,34825.124,5177.675,16952.487,135092.993,49534.543,18791.469,33471.027,189913.769
SGP,2016,36724.474,6052.202,19310.03,138349.211,52939.678,20744.786,36944.248,189824.886
SGP,2017,36483.401,6380.135,19929.95,151039.753,52261.749,21917.937,36562.457,211674.007
SGP,2018,38371.045,6813.064,20222.766,164643.747,58119.61,22391.756,37789.564,238865.134
SGP,2019,40098.971,6730.946,20259.5,169946.269,56545.349,25597.459,37608.997,238148.564
SGP,2020,37624.625,6087.211,17503.95,161174.861,52579.773,27581.401,28788.259,224927.601
SGP,2021,44709.168,6880.467,20861.354,196369.087,60767.94,28744.636,36963.165,281407.65
SGP,2022,46520.496,7261.649,22979.583,226490.235,62128.121,29399.405,39349.945,317158.897
SVK,1995,4212.154,763.399,596.321,2796.665,5976.175,3869.412,1785.271,5737.302
SVK,1996,4627.042,1231.547,977.218,2668.123,6465.463,4234.825,2856.931,5427.84
SVK,1997,4608.045,757.461,1161.028,3033.916,6309.354,4096.581,2991.487,5884.678
SVK,1998,4767.517,860.014,1263.002,3093.391,6780.607,4345.447,3305.596,5673.79
SVK,1999,4544.282,699.916,1014.157,3069.281,6539.74,3793.111,2579.029,5504.855
SVK,2000,4363.011,691.6,828.145,3011.491,6351.739,3647.479,2415.837,5927.386
SVK,2001,4516.792,734.687,829.002,3174.659,6684.735,3673.044,2474.037,6345.582
SVK,2002,5411.116,825.062,937.717,3711.818,7706.437,4215.314,2933.14,7362.488
SVK,2003,7234.14,1176.177,1140.499,5155.514,10405.182,5893.061,3553.358,10701.191
SVK,2004,8952.346,1292.237,1604.336,6642.053,12714.709,6763.329,4512.521,14565.63
SVK,2005,9500.402,1519.438,2113.784,7978.467,13343.486,7461.309,5699.799,17046.721
SVK,2006,10589.507,1764.408,2054.492,9407.826,15334.109,8733.982,6499.634,20822.225
SVK,2007,14216.834,2192.114,2936.53,13324.64,20323.486,11059.375,9169.216,28632.915
SVK,2008,19663.84,2931.892,3184.918,16733.777,27582.931,14064.313,11616.355,34604.694
SVK,2009,20742.685,2917.267,2642.863,14600.398,28430.063,14992.776,9817.92,27407.407
SVK,2010,20286.856,3037.201,3532.434,15397.222,27110.576,14684.999,10444.717,30583.457
SVK,2011,21451.71,3415.65,4075.216,17348.089,28370.512,15286.117,11105.773,35400.392
SVK,2012,20618.223,3133.339,2739.206,17734.886,27491.182,14330.921,8978.362,35410.711
SVK,2013,21073.822,3106.918,3242.808,18924.458,28248.874,15210.255,9279.56,37240.088
SVK,2014,21822.781,3749.58,3035.634,18364.505,29496.836,15416.474,9420.12,37873.12
SVK,2015,18366.491,3276.561,3439.292,16092.749,24060.16,13409.772,9778.15,33016.496
SVK,2016,18954.709,2801.979,3312.161,16406.666,24683.468,14032.224,9132.75,33232.757
SVK,2017,19591.824,3067.364,3755.545,17706.53,26091.214,14842.784,9879.039,34734.852
SVK,2018,21720.628,3288.092,3875.84,19556.668,28961.376,16049.735,10774.936,39361.709
SVK,2019,21222.445,3432.934,3748.83,18771.808,28537.967,16994.039,10386.564,38695.935
SVK,2020,22230.113,3410.765,3515.806,18357.369,30159.015,18703.131,9915.637,36986.514
SVK,2021,25015.956,3866.466,4130.037,20565.977,33380.194,20278.004,10879.221,42682.446
SVK,2022,25905.702,3526.038,4075.355,21205.735,33755.624,18876.189,10631.29,41275.822
SVN,1995,3899.338,723.495,904.902,2812.389,6486.175,3463.78,2447.375,5987.227
SVN,1996,4095.484,707.631,885.309,2672.159,6554.615,3398.528,2581.141,5984.98
SVN,1997,3791.68,647.019,900.284,2798.931,6212.426,3332.214,2498.304,6090.031
SVN,1998,3998.797,697.61,998.049,2911.659,6518.27,3518.273,2728.964,6484.311
SVN,1999,4158.52,743.251,1123.246,2793.966,6713.615,3631.919,3040.416,6235.095
SVN,2000,3750.673,702.945,940.187,2626.407,5886.678,3284.487,2605.048,5951.367
SVN,2001,3797.379,685.684,942.156,2812.037,5990.942,3424.385,2541.369,6361.334
SVN,2002,4197.545,768.929,1034.778,3308.051,6557.785,3787.812,2732.443,7442.568
SVN,2003,5401.135,984.27,1368.65,4154.56,8277.772,4859.81,3571.851,9253.275
SVN,2004,6066.427,1113.412,1737.839,4957.616,9144.957,5618.142,4413.108,11029.375
SVN,2005,6337.114,1149.686,1796.349,5487.876,9325.294,5859.362,4631.669,11991.917
SVN,2006,6657.666,1253.071,2037.494,6361.775,9465.449,6231.66,5198.033,13798.148
SVN,2007,7894.998,1402.112,2658.83,7971.49,11191.388,7064.694,6888.935,16932.164
SVN,2008,9051.0,1680.208,3158.275,9626.823,12578.868,8438.734,7949.94,19689.612
SVN,2009,9070.069,1804.253,2606.783,8178.397,12740.973,8808.621,6267.651,16267.915
SVN,2010,8628.082,1720.923,2241.918,8214.017,12009.577,8487.604,5258.233,16235.732
SVN,2011,8959.893,1866.106,2177.259,9064.44,12377.984,8952.407,5066.6,18466.364
SVN,2012,8054.585,1595.418,1715.725,8278.502,11285.004,7974.83,4134.539,17061.865
SVN,2013,8291.752,1603.129,1801.139,8688.263,11627.976,7971.909,4207.874,18040.755
SVN,2014,8372.572,1590.403,2042.78,9035.917,11990.707,7912.275,4764.545,18504.396
SVN,2015,7208.6,1366.407,1705.888,7964.359,10228.77,6736.725,4017.06,16280.943
SVN,2016,7427.574,1404.772,1668.356,8460.952,10522.986,7114.605,3820.636,17319.787
SVN,2017,7736.087,1433.977,1895.191,9591.281,10870.588,7458.883,4339.414,19489.015
SVN,2018,8490.751,1602.16,2207.101,10811.015,12000.268,8237.264,5093.02,21893.751
SVN,2019,8504.842,1601.304,2200.04,10753.678,12064.432,8342.043,5165.504,21918.645
SVN,2020,8540.444,1706.744,2349.306,9539.23,12571.078,9484.887,5438.957,20010.702
SVN,2021,9707.582,1704.197,2839.525,11621.435,13997.659,10215.112,6395.62,23722.051
SVN,2022,9375.925,1493.384,3084.283,12006.595,13177.9,8888.183,6775.508,24052.308
SWE,1995,51650.251,13872.162,11143.576,31293.346,77483.685,62071.335,26109.747,69224.428
SWE,1996,57434.339,15784.989,13173.781,34541.275,84990.396,69169.55,29526.401,74031.805
SWE,1997,51986.442,14049.003,12069.001,34217.248,76423.42,62031.842,26033.7,72681.724
SWE,1998,51344.24,14379.383,12859.208,35585.397,75048.549,62377.598,27106.961,74772.384
SWE,1999,52124.421,14095.068,13543.899,37136.247,76107.172,62986.363,27822.416,75485.736
SWE,2000,49041.139,13154.314,13931.849,37425.934,71342.055,58742.149,27716.999,75829.004
SWE,2001,44450.643,12162.608,13505.89,35166.888,64811.333,54683.923,26840.669,69017.262
SWE,2002,49023.519,13965.415,14524.158,37496.136,71524.372,62243.988,29302.871,73595.181
SWE,2003,61928.875,17735.76,18268.367,46861.072,90043.063,79252.497,36749.129,90532.48
SWE,2004,69718.972,20055.357,22057.018,57639.976,102004.095,89080.929,43013.534,108150.872
SWE,2005,69768.882,20284.464,22921.471,61247.389,100829.985,90327.76,43695.254,112347.988
SWE,2006,72739.86,21643.189,25499.79,68490.947,104820.463,96002.76,48733.216,125599.433
SWE,2007,83071.877,24417.496,30807.562,79742.303,119787.869,108845.176,60389.623,146647.567
SWE,2008,91171.218,25654.293,30547.137,85953.365,125631.853,115633.578,62583.536,154581.33
SWE,2009,81651.883,23226.942,24788.02,70368.828,115144.236,103762.351,47340.298,118837.529
SWE,2010,90247.027,25540.523,31627.637,74582.805,128740.73,113765.788,61350.303,133616.918
SWE,2011,104384.879,29780.497,37200.905,88818.042,147640.955,130890.721,71892.408,158278.082
SWE,2012,101016.375,30109.051,34978.097,86832.415,142747.779,129372.912,65720.651,152287.74
SWE,2013,109296.344,33035.878,38582.613,93121.052,152916.011,139911.538,71185.486,156785.264
SWE,2014,109051.721,32696.056,38575.785,94128.685,150680.804,138367.699,73207.548,155177.002
SWE,2015,90435.248,27448.569,34408.965,83716.431,127067.239,118668.811,65210.995,138146.387
SWE,2016,91640.766,29261.706,34572.699,83400.967,128010.0,124532.693,68113.244,136109.04
SWE,2017,95788.232,29307.876,37898.033,86046.702,132777.027,128976.157,73970.886,143949.434
SWE,2018,97499.22,30082.064,39639.93,88969.796,134825.394,131849.994,76474.705,149104.265
SWE,2019,92288.869,28742.619,36761.111,90723.045,127884.595,124837.602,71512.342,149908.046
SWE,2020,95855.368,31041.577,40181.996,88457.94,132703.14,132174.717,75946.124,144755.924
SWE,2021,108271.163,33346.018,45162.678,105648.817,146615.826,148765.51,90056.247,180146.874
SWE,2022,91376.377,28786.118,41501.112,103596.093,123755.963,129931.359,84241.089,176890.957
THA,1995,33092.544,3177.146,12029.814,25583.18,56930.783,17666.662,32320.129,46420.175
THA,1996,34627.627,3948.49,13359.855,24490.657,63032.878,19862.705,36009.651,46894.359
THA,1997,27460.626,2971.038,8153.626,23071.927,51347.969,17104.413,22006.961,45578.817
THA,1998,19159.242,1876.032,3451.194,20285.537,37908.15,14179.688,9890.068,40991.739
THA,1999,22922.011,2396.47,4162.813,22212.403,43584.507,16109.74,11133.625,43912.347
THA,2000,22345.078,2255.473,4459.909,23438.692,41327.104,15696.979,10766.181,46700.046
THA,2001,21986.514,2300.179,4649.352,21591.335,40383.723,14889.471,10827.81,42867.693
THA,2002,24802.324,2537.936,5295.372,23920.803,45925.229,16315.232,12399.067,47015.057
THA,2003,27743.603,2947.395,6215.747,26290.409,52079.308,18016.784,14280.315,53564.918
THA,2004,30445.404,3365.318,7410.643,31160.138,56350.326,20569.999,16527.25,63167.724
THA,2005,32502.474,3486.273,9184.136,33462.518,59665.426,23000.487,19995.813,68830.109
THA,2006,36971.641,4448.461,9570.842,39455.826,69596.255,26055.07,22210.729,82374.839
THA,2007,42211.407,5463.433,10926.886,48547.476,79268.821,31527.605,25877.788,101965.154
THA,2008,47208.507,6035.515,12888.207,52221.844,88420.038,35276.103,30837.307,112349.086
THA,2009,47298.955,6971.743,10200.109,49016.601,89100.331,38877.168,24475.017,103918.947
THA,2010,52357.9,7444.325,15145.44,57762.785,101418.546,44713.666,34090.369,127391.308
THA,2011,58083.258,8856.652,14589.872,61824.985,112184.841,49832.679,34542.984,139761.714
THA,2012,64158.956,10128.472,16025.32,65407.655,120902.43,53849.484,37965.31,145437.801
THA,2013,68299.358,11073.37,16903.883,71124.611,127904.553,57569.162,39972.455,153474.276
THA,2014,66934.64,11415.107,14964.0,72534.436,122243.081,58649.78,34707.226,154523.166
THA,2015,64920.206,10668.851,15175.488,75872.227,115130.256,58638.057,32364.343,155886.568
THA,2016,67128.231,12173.591,14219.423,81648.928,118585.616,60576.012,32495.963,162650.873
THA,2017,74231.119,13144.447,17366.972,91489.263,128155.561,64773.956,39284.078,181353.649
THA,2018,83939.043,14364.988,21482.205,99449.564,144250.948,70859.959,47641.926,195601.133
THA,2019,95597.235,16108.7,23512.497,104062.365,162967.984,77567.699,52257.194,199470.043
THA,2020,97321.079,15935.442,23461.082,75556.537,165444.539,80146.27,50914.022,158896.872
THA,2021,91835.282,15173.903,25752.389,76950.446,156985.909,79614.129,54414.631,170602.075
THA,2022,90301.518,14043.347,22075.937,81950.952,153685.346,74030.455,46724.433,177839.307
TUN,1995,3743.681,386.404,607.88,2289.538,7681.652,2888.154,2298.476,5390.269
TUN,1996,3940.008,462.026,682.919,2530.033,8379.392,3110.877,2587.099,5761.342
TUN,1997,3649.682,446.827,680.47,2482.466,7695.088,3029.616,2494.097,5642.148
TUN,1998,4048.192,415.765,731.506,2441.793,8186.096,3127.778,2705.757,5652.255
TUN,1999,4071.021,489.269,768.369,2682.267,8495.974,3344.076,2793.622,6064.62
TUN,2000,3870.377,402.915,756.546,2364.363,7933.139,3139.731,2686.607,5607.13
TUN,2001,3869.393,396.794,739.0,2709.123,7893.441,3242.199,2621.459,6132.152
TUN,2002,4363.604,433.39,716.373,2690.911,8622.338,3543.069,2638.3,6127.777
TUN,2003,5220.354,509.522,835.818,3063.504,10438.854,4249.166,3092.556,7146.234
TUN,2004,5840.426,550.689,926.629,3770.004,11606.809,4727.612,3426.446,8705.39
TUN,2005,6269.387,529.982,930.991,4006.232,11849.484,4824.762,3428.072,9566.358
TUN,2006,6592.531,930.736,1223.934,4781.53,12243.116,5171.699,3861.743,10707.515
TUN,2007,7154.497,1085.68,1363.194,5492.926,13057.46,5764.624,4178.88,12805.57
TUN,2008,7905.691,1123.507,1613.651,6624.54,14757.712,6410.59,4795.588,15753.567
TUN,2009,8116.98,1128.642,1668.932,5829.081,15212.785,6479.844,4946.248,12994.769
TUN,2010,8593.634,1030.434,1687.364,5841.931,15459.257,6327.536,5147.103,13544.621
TUN,2011,9213.07,1272.134,1707.099,5850.95,16762.482,7295.851,5281.207,14046.052
TUN,2012,9023.152,1221.974,1780.025,5855.094,16697.077,7193.738,5355.09,13701.757
TUN,2013,9389.848,1260.016,1743.762,5845.894,17354.937,7525.525,5271.214,13754.715
TUN,2014,9605.948,1302.388,1696.091,5715.396,17747.462,7719.891,5278.337,13496.736
TUN,2015,9574.102,1062.669,1531.306,4390.356,17113.545,7126.555,4782.29,10968.121
TUN,2016,8870.372,1171.368,1378.05,4568.818,15900.459,7423.383,4225.743,10807.937
TUN,2017,8290.285,1083.164,1299.115,4564.827,14735.433,7138.88,3948.808,10835.303
TUN,2018,9221.633,1106.095,1523.12,5114.06,16002.813,7003.638,4314.421,12391.996
TUN,2019,9156.005,1080.077,1266.038,5075.966,15874.477,7014.594,3918.034,12141.368
TUN,2020,10111.932,1239.858,1082.418,3891.277,17408.412,8404.869,3299.939,10065.454
TUN,2021,10985.814,1313.376,1209.233,4726.124,18849.946,8856.834,3684.967,12211.33
TUN,2022,10560.451,1316.726,1075.493,5345.342,17073.494,8630.412,3243.894,14175.471
TUR,1995,64545.372,3631.746,12134.118,18790.243,119379.686,19847.731,36380.522,32834.75
TUR,1996,70547.663,4336.322,14119.117,19146.146,125225.779,22826.582,41938.495,37601.608
TUR,1997,67772.909,4610.257,15382.563,25056.116,124174.008,24837.014,43540.372,44864.475
TUR,1998,73197.114,5337.015,14629.717,27596.632,135326.458,27327.537,43350.25,48129.94
TUR,1999,71261.509,5589.834,13093.893,22308.651,126892.877,30170.032,37249.65,39670.285
TUR,2000,74103.212,5624.364,14689.668,24782.132,131774.945,29668.657,41085.881,43206.893
TUR,2001,54072.932,4645.43,8651.303,22891.182,91675.438,22929.72,23453.062,42032.734
TUR,2002,61156.019,5770.966,11078.471,23582.714,109568.502,27831.478,29957.729,44919.597
TUR,2003,80446.716,6854.266,16598.212,26590.718,144889.879,35405.964,42805.029,52897.188
TUR,2004,104167.469,8662.364,23065.983,35265.852,182700.029,44049.694,61782.7,69289.384
TUR,2005,129771.39,11057.305,31101.765,41292.573,226232.136,53654.148,83481.822,79392.091
TUR,2006,141026.698,12666.861,34986.856,43004.691,238701.439,61836.459,99910.017,87345.189
TUR,2007,179777.261,15971.63,41483.258,51431.359,297925.097,79441.904,122931.767,104120.485
TUR,2008,203729.292,18188.006,49201.792,64804.295,332418.521,91727.537,138243.609,124205.057
TUR,2009,173093.401,16616.539,34893.346,56592.844,285204.726,90880.565,96044.024,107382.798
TUR,2010,205547.643,18235.677,41841.885,55953.49,344616.469,101976.088,125386.008,111774.713
TUR,2011,218439.612,19081.533,46695.258,63553.274,364035.446,99772.062,148295.086,126515.006
TUR,2012,229352.901,21677.35,44691.71,70874.269,379614.474,108564.591,148888.574,140899.142
TUR,2013,247509.859,22955.716,50038.383,81422.143,402542.789,116226.09,168584.674,152585.638
TUR,2014,239904.6,22529.684,49365.665,86462.019,390337.448,114503.699,165543.747,160590.096
TUR,2015,220991.093,21437.956,45675.974,79209.463,359724.977,104322.178,150744.962,147340.848
TUR,2016,226340.119,21868.579,46364.123,73972.89,360436.072,113264.2,154116.32,139343.962
TUR,2017,218775.963,23261.871,49381.487,80834.14,345214.865,106479.054,160048.478,150241.949
TUR,2018,191668.18,19720.814,46028.393,89950.912,299227.855,99791.144,135387.52,163965.711
TUR,2019,188056.906,18977.117,42267.874,94885.594,298797.798,103343.381,112076.627,171023.808
TUR,2020,178548.512,17241.417,49646.319,72351.075,282276.296,96436.686,122218.595,139417.17
TUR,2021,200336.122,18504.809,56076.252,104989.164,310878.4,91877.42,135113.834,195265.228
TUR,2022,221345.259,21263.476,66695.365,117521.093,347210.685,87669.855,155020.628,222050.542
TWN,1995,66154.161,8559.445,15037.898,38286.037,101204.119,42572.948,38746.171,84593.653
TWN,1996,70415.064,8825.458,14740.734,40869.037,107912.548,45562.78,37676.266,90171.431
TWN,1997,74634.407,10125.328,15932.042,42663.89,111631.336,47538.315,40657.909,92915.424
TWN,1998,68437.614,10180.792,15741.023,39654.868,101222.574,44607.01,38369.421,85693.339
TWN,1999,77371.85,9093.733,17896.375,44228.303,113192.382,45866.914,40878.63,94027.248
TWN,2000,83054.177,9429.02,19769.628,50993.464,120353.99,48404.521,42801.912,108975.471
TWN,2001,79444.077,8959.836,15290.712,47129.909,114967.237,47477.239,31859.92,96526.66
TWN,2002,78339.118,8737.606,15085.331,47829.992,114850.16,47540.336,32008.432,103178.93
TWN,2003,79542.637,7858.837,15675.534,49738.925,116854.333,48357.346,33383.966,111305.06
TWN,2004,83779.625,8029.276,18670.079,56352.976,121464.111,50363.117,39509.675,127091.89
TWN,2005,90605.042,8509.263,19785.299,62487.789,130575.752,53921.169,41255.169,138504.228
TWN,2006,91407.503,8243.38,19477.649,68330.028,129967.733,54086.289,41521.905,150141.965
TWN,2007,92160.613,8248.833,19347.635,74621.779,130337.622,54470.311,41318.938,164562.697
TWN,2008,97245.207,8874.395,19722.136,76410.457,134629.304,58306.509,41686.358,165018.869
TWN,2009,94894.626,9069.725,16862.543,66506.351,135243.925,58144.702,35886.445,146760.2
TWN,2010,98735.857,9152.727,20904.598,79014.11,140823.565,61677.404,45799.373,182141.019
TWN,2011,109024.803,10030.578,21885.069,87664.469,156833.567,66533.223,47681.34,198425.245
TWN,2012,111959.465,10144.266,21627.649,88485.829,160725.184,68632.829,46846.677,200768.708
TWN,2013,115143.802,10201.782,23005.815,91506.082,166463.79,68218.292,49772.55,213282.926
TWN,2014,116469.557,11256.734,24056.284,93668.706,170426.496,69614.647,53651.817,228615.886
TWN,2015,115513.006,10782.442,24823.045,92188.929,169314.144,66845.503,55156.855,226960.014
TWN,2016,118398.786,11001.358,25944.374,89294.323,175797.25,69010.878,57211.678,225262.574
TWN,2017,130249.531,12049.973,29204.483,98551.75,193218.489,73664.493,62651.954,246850.628
TWN,2018,135422.212,13579.672,31991.645,100634.863,198683.86,78036.921,68663.06,248726.028
TWN,2019,137185.984,13030.961,34431.606,101120.467,200347.825,76707.641,73048.368,242690.966
TWN,2020,149789.363,15066.515,38533.435,101391.388,222391.297,84717.561,84470.215,260107.312
TWN,2021,158203.603,17146.947,48399.101,124951.428,231877.095,93226.005,104803.231,325314.528
TWN,2022,146332.831,17442.272,46529.841,132985.229,210777.631,91643.124,100269.237,333605.338
UKR,1995,7661.65,2850.365,2939.698,4132.172,16586.795,10958.674,8275.224,10426.372
UKR,1996,6895.486,2436.141,2011.569,4201.466,15445.907,9802.391,6222.883,9558.846
UKR,1997,7863.463,2736.962,2129.039,4263.536,17547.308,11321.287,6668.907,9705.385
UKR,1998,6488.296,1926.615,1749.713,3731.153,14660.762,8410.917,5385.625,8393.466
UKR,1999,4473.437,1195.417,1071.694,3546.29,9939.637,5706.809,3436.534,8118.792
UKR,2000,4446.831,1053.507,1187.123,3807.378,9691.487,5308.032,3642.797,8988.726
UKR,2001,6062.345,1398.68,1764.097,4259.483,13007.298,6799.328,5191.092,9899.726
UKR,2002,6977.635,1361.877,1892.87,4972.029,15075.454,7310.139,5578.627,11370.532
UKR,2003,9224.236,1578.673,2695.127,5264.06,18283.351,8902.505,7266.848,12470.564
UKR,2004,11466.752,1827.385,3622.163,8366.972,22381.879,10669.577,9512.855,18624.907
UKR,2005,15976.182,2388.727,4838.158,9118.197,31589.651,14457.853,12741.022,20137.359
UKR,2006,20035.574,2742.317,6257.299,10465.612,40267.434,18105.484,16882.341,22762.42
UKR,2007,27355.04,3465.596,9662.352,13319.351,54697.948,23292.657,25206.996,28519.33
UKR,2008,36061.647,3964.207,12309.114,17674.709,68692.756,29013.1,29190.771,37695.134
UKR,2009,25189.929,3108.705,5619.938,12919.977,46651.31,21102.302,13014.744,25781.883
UKR,2010,28074.124,3648.591,7083.245,14902.805,50757.161,23455.859,16694.345,29370.199
UKR,2011,34676.42,3800.818,8878.914,17422.606,60729.231,25106.998,19683.535,35371.516
UKR,2012,37282.944,4281.884,9324.925,18174.108,63878.385,28382.048,20547.05,38997.09
UKR,2013,41329.421,4314.759,7758.451,20534.501,71909.532,30013.295,18016.765,40678.21
UKR,2014,29159.345,3486.922,3506.456,16863.067,50271.252,21811.822,8948.585,35293.715
UKR,2015,17224.573,2295.752,2607.342,12917.012,30322.583,14360.072,6055.496,26597.764
UKR,2016,17288.575,1957.059,3542.286,12218.348,30916.923,14486.317,8008.702,25770.878
UKR,2017,20876.829,2565.146,3908.368,14389.026,36247.267,19194.262,9155.198,30036.143
UKR,2018,25573.015,3228.255,4265.714,15987.197,44658.495,22763.149,10258.423,33270.191
UKR,2019,33879.423,3682.833,4433.974,18697.268,58788.824,25594.56,11459.275,36544.495
UKR,2020,36725.961,4001.7,3637.264,18341.472,62238.729,27003.17,9295.365,35996.204
UKR,2021,45270.061,4866.665,5704.036,24680.348,76070.492,31744.552,13891.314,49982.109
UKR,2022,30917.222,7261.451,3870.813,15283.433,50237.775,51867.629,7937.261,31580.263
USA,1995,2553723.045,292291.062,648011.261,401841.933,4089326.856,1204870.369,1344105.961,695965.57
USA,1996,2722212.243,310661.215,703527.463,428907.495,4318966.137,1242947.598,1452895.472,741995.72
USA,1997,2905235.668,309819.362,773131.197,468545.345,4583044.571,1275144.943,1581775.098,818223.132
USA,1998,3124463.455,339884.641,849843.565,480397.788,4855297.103,1338656.645,1713374.291,819973.318
USA,1999,3328791.739,369493.31,925493.965,507346.912,5159713.959,1430515.01,1841653.549,852155.737
USA,2000,3557542.56,401645.759,982340.499,545416.749,5478060.728,1523826.673,1961585.643,920436.446
USA,2001,3761416.058,450913.038,986161.968,529694.866,5765252.589,1644663.341,1942188.808,871621.154
USA,2002,3902023.814,498561.257,1015354.769,521921.924,5961249.808,1766659.477,1972272.431,845313.568
USA,2003,4107726.088,495710.867,1048962.896,516635.557,6273829.782,1844534.363,2074090.683,858997.042
USA,2004,4309373.269,517253.826,1143814.759,571309.775,6622018.948,1932295.245,2265747.576,954869.887
USA,2005,4601479.709,542864.3,1240909.601,625520.851,7019725.458,2025343.223,2477497.721,1045062.752
USA,2006,4809752.402,579069.293,1302140.706,704159.817,7355907.204,2146912.873,2622949.006,1178561.02
USA,2007,5102778.016,563978.341,1290992.099,806340.28,7697657.388,2291506.304,2638451.876,1328817.562
USA,2008,5115490.247,667186.548,1241956.063,865235.93,7876426.51,2425709.423,2496974.74,1448983.919
USA,2009,5174728.764,720187.629,1108492.141,793272.519,8005356.547,2540875.0,2165447.352,1293868.061
USA,2010,5306055.749,721146.99,1164584.948,896344.284,8206395.468,2594225.595,2260264.931,1479405.186
USA,2011,5442801.578,716738.315,1212446.342,995367.37,8463415.584,2600767.016,2337298.339,1653870.146
USA,2012,5718178.49,678066.281,1370301.804,1061131.837,8725677.589,2684469.07,2539974.533,1731258.968
USA,2013,5829967.133,731991.747,1459081.13,1101463.712,9065212.764,2682047.108,2687271.291,1798981.707
USA,2014,6139865.933,743009.572,1548837.648,1152853.827,9486015.505,2727073.526,2860645.093,1874672.489
USA,2015,6481380.478,781899.215,1710866.607,1154100.844,9915285.852,2801933.489,3085159.096,1816462.591
USA,2016,6804079.64,814371.548,1748864.263,1150225.068,10297209.677,2892330.799,3131991.992,1797011.921
USA,2017,7135400.377,733192.131,1851072.638,1223465.204,10693539.566,2969218.012,3319983.792,1916895.062
USA,2018,7406026.397,855096.03,1964631.518,1290249.822,11211589.554,3095987.714,3529418.205,2040268.41
USA,2019,7773157.587,924190.001,2093293.397,1313563.408,11685565.49,3248426.929,3731897.679,2043276.554
USA,2020,7748102.019,996678.796,2165908.617,1153681.458,11547825.797,3482568.14,3749332.838,1756982.952
USA,2021,8668836.885,1053350.636,2381922.311,1309648.063,12998400.282,3600417.167,4064336.965,2054399.84
USA,2022,9350682.64,1207617.744,2585395.502,1490690.462,14016420.01,3893631.95,4539000.352,2387364.875
VNM,1995,2656.242,409.469,486.665,1386.084,9354.858,1464.659,2758.711,4941.958
VNM,1996,2946.181,478.903,528.566,1947.919,10393.54,1721.154,3026.94,6927.848
VNM,1997,3151.107,511.985,614.229,2195.626,10922.779,1835.473,3347.31,7926.492
VNM,1998,3153.906,479.264,653.437,2351.647,10892.054,1756.792,3439.413,8276.15
VNM,1999,3301.832,449.915,652.878,2497.606,10947.915,1664.379,3404.265,9661.281
VNM,2000,3504.894,427.105,604.511,2934.574,11113.285,1631.776,3718.735,11411.76
VNM,2001,3699.901,450.817,899.797,3036.5,11714.98,1753.1,4040.335,11754.142
VNM,2002,3955.638,462.101,975.142,3177.941,12460.894,1808.536,4258.696,12854.941
VNM,2003,4449.486,502.604,1127.662,3501.584,13810.518,2050.343,4824.52,14724.329
VNM,2004,6089.824,501.109,1405.135,4381.255,18619.454,2247.881,6047.654,18721.013
VNM,2005,6929.082,578.018,1672.993,5195.149,20527.347,2618.538,7172.316,22853.318
VNM,2006,7767.363,782.459,1926.566,6153.695,22607.139,3440.882,8390.683,26779.189
VNM,2007,9143.962,1120.862,2203.8,6744.65,25650.393,4677.604,9940.349,31012.468
VNM,2008,11773.74,1802.555,2376.797,8288.401,34494.852,6952.636,10858.086,39157.245
VNM,2009,12752.605,2463.682,2565.631,7742.834,36583.879,8808.503,13981.598,37804.688
VNM,2010,17212.374,3187.342,4422.377,10574.243,46983.081,12006.199,23459.213,48598.7
VNM,2011,20267.485,3684.773,4761.837,13879.128,54633.008,13207.615,24227.555,63427.43
VNM,2012,24262.267,4442.254,4823.289,15998.78,62219.076,15682.081,26241.651,74194.498
VNM,2013,25035.339,4871.092,5400.613,17444.877,66474.365,17598.423,27697.29,83416.619
VNM,2014,26697.75,4720.565,5648.805,19033.134,71251.188,18076.27,29817.563,93535.4
VNM,2015,26826.716,4713.662,5789.198,19390.337,72384.483,18748.779,30856.72,95577.648
VNM,2016,27419.771,4723.955,5828.188,21112.196,75619.914,19328.135,35872.442,102591.664
VNM,2017,29549.761,4889.054,6585.716,23863.506,80352.526,20551.189,37213.339,117636.335
VNM,2018,32625.341,5207.373,7347.461,26960.111,86910.027,22279.552,41287.698,131781.872
VNM,2019,34562.569,5428.963,7935.343,30043.415,92088.808,23690.707,44815.119,143865.994
VNM,2020,36095.859,5692.167,8834.428,28232.96,98051.062,24426.065,47487.109,146253.095
VNM,2021,37003.794,5872.266,9834.504,28873.551,100219.604,25119.644,50084.368,158654.837
VNM,2022,41413.616,6220.006,11542.795,34685.863,111449.84,26467.359,58787.532,181591.107
ZAF,1995,67206.013,13160.543,8862.576,12537.948,88028.692,24289.129,18723.291,27635.325
ZAF,1996,63873.316,12913.377,7908.299,13025.826,82452.948,24142.282,16349.17,28192.485
ZAF,1997,66199.794,13391.396,8020.133,13460.129,85544.381,25018.662,16738.29,29084.61
ZAF,1998,59499.204,11659.704,7338.258,12765.799,77044.89,21837.174,14948.71,27045.876
ZAF,1999,59204.519,11580.795,7151.669,12632.764,76929.278,21440.403,14421.037,26584.808
ZAF,2000,59082.434,11237.724,7012.047,13629.88,76780.103,20807.973,13692.744,28479.131
ZAF,2001,52351.176,9975.58,6089.424,13089.355,67786.42,18410.116,11687.762,26985.17
ZAF,2002,49026.373,9403.65,6029.709,13410.392,63257.253,17412.552,11242.755,27295.996
ZAF,2003,76102.892,14700.035,10052.227,17645.487,98736.825,27381.798,19245.563,36306.811
ZAF,2004,98997.978,18892.453,13111.071,21125.21,128383.998,35364.206,25649.359,44231.434
ZAF,2005,111465.117,20278.242,14475.176,24327.296,144715.984,37790.632,28716.317,51154.979
ZAF,2006,115405.658,20669.623,15900.223,27169.961,148892.141,38235.673,30744.464,57106.297
ZAF,2007,123841.942,22491.106,17198.012,32002.547,159335.876,41661.931,33989.319,66420.814
ZAF,2008,112936.459,22294.302,15813.035,34011.91,143836.618,41330.294,33016.611,69955.507
ZAF,2009,122329.734,25601.156,17108.833,30201.483,156986.642,47697.814,36069.703,62149.304
ZAF,2010,156013.459,31978.727,19628.865,40524.845,199356.231,59645.116,42306.066,81538.452
ZAF,2011,167238.411,34863.473,21529.033,47250.958,212471.671,65346.364,46208.697,94104.502
ZAF,2012,159800.903,33414.764,19225.056,42873.551,203248.693,62696.686,42211.856,86242.974
ZAF,2013,148155.15,32917.283,16105.943,37737.075,185264.949,61785.848,37432.269,78447.497
ZAF,2014,138521.822,31419.842,15918.898,36538.955,173769.093,59434.54,35863.766,75716.525
ZAF,2015,126429.398,27731.097,15141.145,32538.848,159051.423,53189.121,33392.789,66630.625
ZAF,2016,117552.296,26001.069,13201.607,30588.853,148564.128,50350.353,29170.266,63627.437
ZAF,2017,139845.337,31153.172,15555.085,35519.681,176792.313,60126.63,34085.573,73703.786
ZAF,2018,149955.985,33154.182,15980.676,36476.766,188693.246,64774.325,35397.491,76137.985
ZAF,2019,150721.673,36721.151,16093.909,36426.886,182438.741,63990.59,32285.263,71478.058
ZAF,2020,130224.646,33076.298,12293.691,32138.272,157427.887,58432.196,23559.369,67005.569
ZAF,2021,158467.533,38521.404,14939.869,42637.712,191141.822,67184.287,28467.288,91887.019
ZAF,2022,153313.02,34859.507,15584.059,41392.786,184091.03,61505.163,28921.928,89755.003

